Global analysis of the $\rho$ resonance in lattice QCD

We present a lattice-QCD study of the $\rho$ resonance in which we address the quark-mass and lattice-spacing dependence in a novel way using a global analysis of four $N_f=2+1$ ensembles. We parametrize discretization effects in the lattice energy levels and not in the scattering amplitude, which is defined in the continuum. We describe the amplitude using a $K$-matrix parameterization, which contains the light- and strange-quark mass dependence. By varying the parameterizations of quark-mass and lattice-spacing dependence, we examine the sensitivity of the physical-limit $\rho$ pole position to these choices and obtain the result $\sqrt{s}_\rho = 744(11)(7) - i\,69(7)(3)~\text{MeV}$ from a model average.

==> anc/AIC/C13_A2_P1_n1_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	5	1exp	8	22	0.0017443719105111695	0.9786804095006446	0.44561299214263994	0.0008424279484109779
	6	1exp	8	21	0.0013629783376556234	0.877644650508048	0.445361588128075	0.0008647136645787897
	6	1exp	8	22	0.006463378912173527	0.8218605933996661	0.44534264456746975	0.0008608149917059876
	6	1exp	9	22	0.0015730116886105057	0.8598582320082253	0.44547473760123185	0.0008885582549932087
	7	1exp	7	17	0.0006700847379927532	0.5590722703539465	0.4455017170036745	0.0009274791028929349
	7	1exp	7	18	0.004294049758650282	0.5084915552862267	0.44550461179617734	0.0009260788847898192
	7	1exp	7	19	0.02793850711595135	0.4682131015535431	0.4455008579197811	0.0009275905377357376
	7	1exp	7	20	0.14292723491300516	0.4515000964230977	0.4455006130060217	0.0009268157977834759
	7	1exp	7	21	1.0	0.41962315005960615	0.44551274469614716	0.0009017066669792968
	7	1exp	7	22	0.839996289148348	0.45272476858755134	0.44532748163451524	0.0008589992810193449
	7	1exp	8	18	0.0006683179070016284	0.5593407108148495	0.44550461179617734	0.0009260788847898192
	7	1exp	8	19	0.004180005030428682	0.5107779289675017	0.4455008579197811	0.0009275905377357376
	7	1exp	8	20	0.021030841488519022	0.48912510445835583	0.4455006130060217	0.0009268157977834759
	7	1exp	8	21	0.1420401304824339	0.45190185391034515	0.44551274469614716	0.0009017066669792968
	7	1exp	8	22	0.33725989959762653	0.4850622520580907	0.44532748163451524	0.0008589992810193449
	7	1exp	9	19	0.0007858577645319289	0.543104683581875	0.44561298649769204	0.0009418432922676297
	7	1exp	9	20	0.004173428638434128	0.5109119863103795	0.4456287169453068	0.0009403449294111078
	7	1exp	9	21	0.02727506884774809	0.46994746002681165	0.44564878947914277	0.0009265468594976975
	7	1exp	9	22	0.06996305156734313	0.5000100573885403	0.44548461865841726	0.0008918837772134995
#	ranges:	tmin	2-9	tmax	6-22	t0	5-7	models	1exp
#	errorcut:	True	cut	0.01
#	chicut:	True	cut	0.4 - 1.5
# AIC: Eavg = 0.4454294582174461 Eerr = 0.0008718419971996909


==> anc/AIC/C13_A2_P1_n1_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	2	2exp	5	16	0.0026475998218512837	1.259218200725616	0.4449970082816394	0.0010791556118359218
	2	2exp	5	20	0.025392379130863542	1.465426975587711	0.44529139298225817	0.0011574564743749545
	2	2exp	5	21	0.07860656053885	1.4093143852064531	0.44518229099779544	0.0011662654305448735
	2	2exp	5	22	0.12489835995265264	1.466173108611728	0.44493742023543775	0.0011656803295982219
	2	2exp	6	16	0.0006513320232981613	1.3898908367548968	0.44480941714110445	0.001136253429279471
	3	2exp	5	16	0.0026982938936429856	1.2552440587034632	0.4447373665143378	0.001156887852742398
	3	2exp	5	20	0.02365580935658989	1.4784610228409336	0.4451083862585806	0.001202077497077686
	3	2exp	5	21	0.07146935102251588	1.4251851596397507	0.4450154330280805	0.0012296722278786062
	3	2exp	5	22	0.16555316845098045	1.4209781089174331	0.444991854161199	0.0012070842775769588
	3	2exp	6	16	0.0005985299989110884	1.411420498576455	0.4447184343716858	0.001205222066550502
	4	2exp	5	16	0.002055986353950035	1.3134282251784615	0.44440076178418486	0.0012844732513286592
	4	2exp	5	21	0.05857401100219829	1.4589410602699484	0.444951037493938	0.0012599815570206922
	4	2exp	5	22	0.17239749400745832	1.4145964355698184	0.4449069642760283	0.0013402917243752039
	4	2exp	6	16	0.0005668701945619318	1.4254360816866352	0.4446218095302207	0.0012663670246688462
	4	2exp	6	21	0.02353381582493231	1.4794168546535267	0.44502975863312433	0.001173390743956154
	4	2exp	6	22	0.06834689655477247	1.4326950705799566	0.44497631443996793	0.0012194060968311433
	5	2exp	5	19	0.013365256942182841	1.4355146019828895	0.4450156422078547	0.001093036912149716
	5	2exp	5	20	0.056672929893176405	1.3255012688950043	0.4450093485228829	0.0010974143373521613
	5	2exp	5	21	0.22312342559485915	1.2465324983597967	0.4449987870125359	0.0011036692522848944
	5	2exp	5	22	1.0	1.1635971927955249	0.44499891119755497	0.0011050701858099424
	5	2exp	6	20	0.013334216902011638	1.435959707969588	0.4450093485228829	0.0010974143373521613
	5	2exp	6	21	0.05120478385069691	1.3424196136182427	0.4449987870125359	0.0011036692522848944
	5	2exp	6	22	0.2228516047737348	1.2467112779952054	0.44499891119755497	0.0011050701858099424
	5	2exp	7	21	0.012549778825000989	1.4476151287621346	0.4451305584523371	0.0012602622693564886
	5	2exp	7	22	0.05286561960268077	1.337073988717683	0.4451208554127265	0.0012582435353217655
	6	2exp	5	16	0.006807640820240749	1.0758299008570602	0.4444893155239294	0.0013251166034364886
	6	2exp	6	17	0.0039491390087122566	1.1780380352043196	0.44548718068282733	0.0023308130183979695
	6	2exp	6	18	0.004454773571415213	1.3275950293572703	0.4448642367836732	0.0014938385250412335
	6	2exp	7	17	0.0008462158241148017	1.3252927896048596	0.44548718068282733	0.0023308130183979695
	6	2exp	7	18	0.0010245181290222634	1.4751055881747448	0.4448642367836732	0.0014938385250412335
#	ranges:	tmin	5-7	tmax	16-22	t0	2-6	models	2exp
#	errorcut:	True	cut	0.01
#	chicut:	True	cut	0.4 - 1.5
# AIC: Eavg = 0.444999715119104 Eerr = 0.0011160716753091746


==> anc/AIC/C13_A2_P1_n2_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	2	1exp	8	13	0.0011055905399898907	0.8359047903960456	0.5118499380024188	0.0022091326759363884
	2	1exp	8	14	0.005796686363280859	0.7093208128388545	0.5119577571069648	0.002172506776208287
	2	1exp	8	15	0.004552609814390289	1.0085660265132415	0.5123548362237991	0.0021457411771167874
	2	1exp	8	16	0.004199225346755996	1.279984785580571	0.5128098520358353	0.002129375473190113
	2	1exp	8	17	0.018065740836525637	1.1384818846016098	0.5128421143541232	0.0020754369362606545
	2	1exp	8	18	0.07877316964622406	1.0320157872236018	0.5128334938473783	0.00207625101080505
	3	1exp	8	13	0.0010958716075816985	0.8383686444508525	0.5117946117253875	0.0021701535019432268
	3	1exp	8	14	0.005847665172183825	0.7075485069669748	0.5118850226188918	0.0021319172029614975
	3	1exp	8	15	0.004248641490301894	1.0261407177932416	0.5122940968140993	0.002103427512927517
	3	1exp	8	16	0.0038700406750601553	1.3034170470626936	0.512756681675309	0.002082885392581737
	3	1exp	8	17	0.016541484860076776	1.1587303473271584	0.5127496199796125	0.002032198690671025
	3	1exp	8	18	0.0687618227114199	1.0578381836404787	0.5127468421508777	0.002033506685357157
	4	1exp	8	13	0.0010577226618834854	0.848329004126257	0.5117964998530581	0.0021352733093225225
	4	1exp	8	14	0.005675267969893591	0.7136239179366447	0.5118747355627333	0.0020959026320846665
	4	1exp	8	15	0.004167919563437701	1.0310734648339295	0.5122878058184274	0.002067460885466304
	4	1exp	8	16	0.0039047575609465566	1.3008328565876344	0.5127616867316264	0.002043704907326436
	4	1exp	8	17	0.016153554517585378	1.1642430641698738	0.5126591873417343	0.002005224207986498
	4	1exp	8	18	0.058038148125089194	1.0909559342823647	0.5126998586206934	0.0020061010568318337
	5	1exp	8	13	0.0010373930847464396	0.8538347037327612	0.5118502246214658	0.0021085774884102688
	5	1exp	8	14	0.005598763712264171	0.7163965144634671	0.5119167788250713	0.0020669410677886134
	5	1exp	8	15	0.004445574386546636	1.014582745152615	0.512341450406583	0.0020371801280472633
	5	1exp	8	16	0.005161071741232083	1.2226445158769823	0.5127839827809273	0.002012771549322241
	5	1exp	8	17	0.01831332214565096	1.1353868310663129	0.5126070173049067	0.0019928704369179787
	5	1exp	8	18	0.08271215591056333	1.02290058784625	0.5125982416275957	0.0019921964147769436
	6	1exp	8	13	0.0009948663838430728	0.8658314029902586	0.5119048425170998	0.0020774878854507833
	6	1exp	8	14	0.005328938478639787	0.7265783365823131	0.5119694899556226	0.0020408133628493125
	6	1exp	8	15	0.005627474520902555	0.9565133990993432	0.5123984848805809	0.0020093891160721227
	6	1exp	8	16	0.014448489229832526	0.9726319420576582	0.5126333335331085	0.0019954190080004137
	6	1exp	8	17	0.044509256341202896	0.9506205799232964	0.5125301434566	0.0019862108575032
	6	1exp	8	18	0.1429731433676804	0.9260148493748914	0.5125935348683673	0.0019826888220879496
	7	1exp	8	13	0.0015731661638138624	0.7431846308113322	0.5120768313751644	0.002041405017929762
	7	1exp	8	14	0.009189327441754403	0.6218278275793601	0.5120810124071842	0.0020434828423934663
	7	1exp	8	15	0.016435189597924546	0.7316877141914301	0.5126846305747519	0.001970904552060808
	7	1exp	8	16	0.09213199854047159	0.6443935471922891	0.5126927374647626	0.0019723380151313807
	7	1exp	8	17	0.4706305912115128	0.5931455125454752	0.512651541640798	0.001968509565502399
	7	1exp	8	18	1.0	0.6501713882612191	0.5127957197244244	0.0019589148628146977
#	ranges:	tmin	8-8	tmax	12-18	t0	2-7	models	1exp
#	errorcut:	True	cut	0.01
#	chicut:	True	cut	0.4 - 1.5
# AIC: Eavg = 0.5127064673487124 Eerr = 0.001959679905457793


==> anc/AIC/C13_A2_P1_n2_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	3	2exp	3	17	0.0009872607841005	1.2020184119789383	0.512364774706137	0.002512717258912311
	4	2exp	3	17	0.0009622572696929807	1.2061367347898977	0.5122134808845736	0.002495578698414362
	5	2exp	3	17	0.0011808430545847555	1.1736621011373751	0.5121726857608957	0.0024809350740721257
	6	2exp	3	16	0.0010198984525846126	1.0530823121068036	0.5122803344977974	0.002434880566174289
	6	2exp	3	17	0.002919030691912489	1.0402479853718165	0.5120966700660375	0.0024607855208041932
	7	2exp	3	14	0.0009949167257212175	0.7691016419404757	0.5109529310481807	0.0029175163317309394
	7	2exp	3	15	0.0017370942713928912	0.8374283031559658	0.512032478000053	0.002432430422756322
	7	2exp	3	16	0.009348270808843585	0.7673771080257423	0.5120641244430523	0.002426231286479288
	7	2exp	3	17	0.04487195308435164	0.7226123424231811	0.5119997837414272	0.0024390052547842954
	8	2exp	3	13	0.0020889154097944148	0.5496573567472479	0.5109765663061996	0.003242114001131637
	8	2exp	3	14	0.015114965180685044	0.48870524714715097	0.5109633303014229	0.0029602989763184017
	8	2exp	3	15	0.020566943309678624	0.5725552816793623	0.5119325227580759	0.002537259898527556
	8	2exp	3	16	0.1405095801479292	0.5210382464336271	0.5119375794190749	0.0025367149454260675
	8	2exp	3	17	1.0	0.4777148094567293	0.5119374874756908	0.0025398374031214174
#	ranges:	tmin	3-3	tmax	8-17	t0	3-8	models	2exp
#	errorcut:	True	cut	0.01
#	chicut:	True	cut	0.4 - 1.5
# AIC: Eavg = 0.511927927242236 Eerr = 0.0025306160696186575


==> anc/AIC/C13_A2_P3_n1_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	2	1exp	6	15	0.007796596701170729	0.7481816108086465	0.5544219295352871	0.0020768956448421936
	2	1exp	6	16	0.016419138794514853	0.8042856099109298	0.5545807498469937	0.002099472779870719
	2	1exp	6	17	0.03310874127205381	0.8605083140574229	0.5542646063090599	0.002098890852950003
	2	1exp	7	17	0.007204325110596214	0.934236946966817	0.5535100024812348	0.0030255183462233512
	3	1exp	6	16	0.015990248165745555	0.8081655420887666	0.5538217128155788	0.0021553173169699233
	3	1exp	6	17	0.035024097705599264	0.8524803094475301	0.5534413390880226	0.002138655566164419
	3	1exp	7	17	0.007913371175579175	0.9184269785734828	0.5524712596448915	0.0031189959674761602
	4	1exp	6	15	0.030784022266412605	0.5684901846919024	0.5536339663551243	0.002432168377367482
	4	1exp	6	16	0.06194988495434943	0.631767888114681	0.553519499444889	0.0024143261214450546
	4	1exp	6	17	0.09464916668361184	0.7223140290675584	0.5527874676589893	0.0022802291115202075
	4	1exp	7	15	0.007528568021892042	0.5850391719717737	0.5520496693199668	0.003493768321594957
	4	1exp	7	16	0.013225891400269824	0.6731363649957941	0.5523060014858774	0.00338519231127651
	4	1exp	7	17	0.023018529728634485	0.7563670907826886	0.5513467214472647	0.003380047986811941
	4	1exp	8	17	0.010777583953638006	0.7012675784718203	0.547669218992372	0.005139415472980241
	5	1exp	5	15	0.3393330540321691	0.4637343276089601	0.5522815727807394	0.002857231930880075
	5	1exp	5	16	0.611361992901284	0.5292925442095413	0.5520985130860995	0.0028585078098144726
	5	1exp	5	17	1.0	0.6008522297946216	0.5512972260282074	0.0026703132325002696
	5	1exp	6	13	0.008619881560604895	0.4123419996866913	0.5525522151981594	0.002800766119771039
	5	1exp	6	15	0.050327636828934874	0.5152603640099557	0.5522815727807394	0.002857231930880075
	5	1exp	6	16	0.09707792323882028	0.5822217986304954	0.5520985130860995	0.0028585078098144726
	5	1exp	6	17	0.1694867164667557	0.6554751597759508	0.5512972260282074	0.0026703132325002696
	5	1exp	7	15	0.021034289019384665	0.46561391945921043	0.5496601525692236	0.0043986183828003695
	5	1exp	7	16	0.045433993118568626	0.5259105245923842	0.5492631882879895	0.004471670986510102
	5	1exp	7	17	0.11183817591119607	0.5674298403663768	0.5481282756412671	0.00420367642710548
	6	1exp	5	14	0.007637152340149683	0.7512798709002639	0.5563065481732402	0.0023941131807252445
	6	1exp	5	15	0.014282520390266213	0.8249328061359935	0.5556932877464211	0.0018704306757416772
	6	1exp	5	16	0.07550513440250402	0.7500371385205117	0.5556932316590695	0.0018801654058920314
	6	1exp	5	17	0.016057408876105916	1.1345342351853787	0.5552904541514565	0.0019293667589563412
	6	1exp	6	14	0.03958177479099501	0.40458611240945835	0.5497375123418583	0.004918437393469648
	6	1exp	6	15	0.05012656111247943	0.5156730813501426	0.5490524021694356	0.005489113709672648
	6	1exp	6	16	0.3349432786984016	0.4648334884517291	0.5490720616879171	0.005462359913473331
	6	1exp	7	15	0.007819395990131322	0.5801322165189103	0.5490524021694356	0.005489113709672648
	6	1exp	7	16	0.04973541216586354	0.5164816538352547	0.5490720616879171	0.005462359913473331
	7	1exp	6	15	0.009694696053424958	0.7162773267686956	0.5550258817401934	0.005082483730037363
	7	1exp	6	16	0.05443470256403224	0.6467989438508108	0.5551086402085468	0.005015912985822288
	7	1exp	6	17	0.046855910984744724	0.8121160957799096	0.5548201135497959	0.005456463926690161
#	ranges:	tmin	5-13	tmax	9-17	t0	2-7	models	1exp
#	errorcut:	True	cut	0.01
#	chicut:	True	cut	0.4 - 1.5
# AIC: Eavg = 0.5515772952743068 Eerr = 0.002602068564423075


==> anc/AIC/C13_A2_P3_n1_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	2	2exp	3	10	0.0017304068757489825	0.651023833172458	0.5502254083546625	0.0038132574292612863
	2	2exp	3	11	0.005325494648103513	0.6561120449636562	0.5499042229328122	0.003844697749020198
	2	2exp	3	12	0.03697637692503439	0.5626600134751054	0.5499160839906981	0.003409765856766445
	2	2exp	3	13	0.10670929826021228	0.5830548761256754	0.5507136728057161	0.0031727997169695736
	2	2exp	3	14	0.6468288536304481	0.5313077317209978	0.5509046589534603	0.0031399915558354575
	2	2exp	3	15	0.4538941093972068	0.684809975206316	0.549794147879551	0.003042411195535344
	2	2exp	3	16	0.5528655800669567	0.7871365739433427	0.5505007639752484	0.002928127575074076
	2	2exp	3	17	1.0	0.8428021661721417	0.5500875994407459	0.002968903023960705
	2	2exp	4	13	0.016804261445084047	0.6587900593331393	0.5502213399958772	0.004243322830257572
	2	2exp	4	14	0.10027827526569646	0.5896817509800182	0.5503586437692913	0.004218627930639458
	2	2exp	4	15	0.07696788148471066	0.7575758315428809	0.5501987775213966	0.004205914106819357
	2	2exp	4	16	0.10175737036884137	0.8619379989848737	0.5509469338105208	0.003915175895184459
	2	2exp	4	17	0.19035427919695605	0.9166447999973383	0.5504930023844596	0.004090266397021829
	2	2exp	5	13	0.011111975616676805	0.5571771162637317	0.5526883663789951	0.004981926578466354
	2	2exp	5	14	0.08368833150182854	0.4778569880935665	0.5526676042280056	0.004674812280884181
	2	2exp	5	15	0.013256523114483845	0.8519132334784386	0.550150963906456	0.0041302801415098065
	2	2exp	5	16	0.019150814926049236	0.9552414447894808	0.5507238332277314	0.003925662362408916
	2	2exp	5	17	0.03952521010424286	0.9969178308972146	0.5499766025347512	0.004166013185077013
	2	2exp	6	13	0.004233023019823243	0.5205605928187946	0.5551314693042204	0.004089376281823166
	2	2exp	6	14	0.033664141647862335	0.43553270017077295	0.5550559944285387	0.003998774248631989
	2	2exp	6	15	0.003357075309017219	0.9091566224328598	0.5523064700989002	0.0046165438992280166
	2	2exp	6	16	0.0061235948639024014	0.9803505523839122	0.5531432350901013	0.004100776442180415
	2	2exp	6	17	0.012631511658496812	1.0238471965810219	0.5525766200495043	0.004508559842270347
	2	2exp	7	16	0.0012155985709302992	1.113968440491596	0.5525877518246755	0.004649588415623073
	3	2exp	3	14	0.6162862473669177	0.5356082862955552	0.5493675292542504	0.005390073858368758
	3	2exp	3	16	0.5389056624788656	0.7900176220248892	0.5496067600966975	0.005369229686307101
	3	2exp	4	14	0.08904410743258932	0.6025593220824996	0.5493675292542504	0.005390073858368758
	3	2exp	4	16	0.09648694085386694	0.8690193842273782	0.5496067600966975	0.005369229686307101
	3	2exp	5	13	0.013983784616673902	0.5294294076863714	0.55124062401252	0.005112763372412099
	3	2exp	5	14	0.10805292045247109	0.45404993873973515	0.5512487599659273	0.004686526651011744
	3	2exp	5	15	0.011655135540754242	0.8720898626450883	0.5488717192041526	0.004811766428410502
	3	2exp	5	16	0.018226111747845032	0.9631531778615642	0.5494661665045456	0.004457047044038084
	3	2exp	5	17	0.04249471478810316	0.9858690921635479	0.5482698815829973	0.004934469331839305
	3	2exp	6	13	0.005491296710865687	0.48777014875736163	0.5536766395447045	0.004099727596182953
	3	2exp	6	14	0.04566412470597331	0.4070022953014463	0.55364798572715	0.004081533676807567
	3	2exp	6	15	0.0030855364865961903	0.924623199562991	0.5512441787743219	0.0050504587197336475
	3	2exp	6	16	0.006310151055573415	0.975015917891269	0.5520496033981275	0.004382759448829673
	3	2exp	6	17	0.014586532630602965	0.9995833696526722	0.5512154974724282	0.005041755279372149
	3	2exp	7	16	0.0012479758262169528	1.1081273876791338	0.5514277668184403	0.0049138017138401595
	4	2exp	6	13	0.008993889048398861	0.4311685392021767	0.5521221111549832	0.0052759147931279735
	7	2exp	4	13	0.005465824595402658	0.8247071982298387	0.5511953172316548	0.005329315322397448
	7	2exp	4	14	0.024405912600202508	0.7624329416364477	0.5512595553289673	0.0053207113476008
	7	2exp	5	17	0.04211808781153504	0.9872202669788958	0.5521266109849349	0.002973899902771339
#	ranges:	tmin	3-12	tmax	8-17	t0	2-7	models	2exp
#	errorcut:	True	cut	0.01
#	chicut:	True	cut	0.4 - 1.5
# AIC: Eavg = 0.5502736290250634 Eerr = 0.0032251439359733155


==> anc/AIC/C13_A2_P3_n2_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	2	1exp	8	14	0.000687289167195367	0.5322563074977499	0.5885726968741984	0.005458080107960703
	2	1exp	8	15	0.004510336113165251	0.46139776780900554	0.5885642040136773	0.00573348318543971
	2	1exp	8	16	0.020985134408979884	0.44579586317208114	0.588651327127364	0.0057611456852650735
	2	1exp	8	19	0.010403370315134127	1.0097481166027602	0.5894288970619261	0.005413204027373867
	2	1exp	8	20	0.04849690155563864	0.9283923787486801	0.5894583732836612	0.005443963588319109
	3	1exp	8	15	0.0024911851380947578	0.5352124591748862	0.5885893130680366	0.0049405272662898705
	3	1exp	8	16	0.008078810642807072	0.5511393756411991	0.5884800848304639	0.005167081796862571
	3	1exp	8	17	0.003516728992920095	0.8432495499157148	0.5881957701885815	0.005324666820150073
	3	1exp	8	18	0.017852268756344773	0.7641213611099139	0.5883032690837969	0.005233157398618404
	3	1exp	8	19	0.06799401559582367	0.7384656175457246	0.5887047694588272	0.005185676920055416
	3	1exp	8	20	0.37358161713491816	0.6781418798904135	0.5886458331297335	0.005192680478284984
	4	1exp	8	17	0.10692349808356627	0.42596043974942244	0.5847422044106888	0.0054371512106553424
	5	1exp	8	15	0.002784815108549705	0.5205094566999015	0.5893655732466762	0.00441638755888839
	5	1exp	8	16	0.01882056781263284	0.45671206643439205	0.5893658584427977	0.004428329446204354
	5	1exp	8	17	0.04370400103860505	0.5094243017692955	0.5892398640204615	0.004403154380902966
	6	1exp	9	20	1.0	0.4717827542142622	0.5905349238456439	0.005675595977795988
#	ranges:	tmin	8-9	tmax	12-20	t0	2-6	models	1exp
#	errorcut:	True	cut	0.01
#	chicut:	True	cut	0.4 - 1.5
# AIC: Eavg = 0.5895444170204044 Eerr = 0.0049412492180174045


==> anc/AIC/C13_A2_P3_n2_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	3	2exp	3	19	0.48327900994072087	0.763274694016457	0.590722591764508	0.0058437642654366115
	3	2exp	4	19	0.08678645129336793	0.8219881320177229	0.590722591764508	0.0058437642654366115
	5	2exp	5	15	0.00543506499507886	0.5096403551970922	0.5893204577369395	0.00553169821083886
	5	2exp	5	16	0.040335183768372355	0.45406945296343754	0.5893196962147615	0.005538854854843068
	5	2exp	6	15	0.0007558356811380176	0.5824461202252482	0.5893204577369395	0.00553169821083886
	5	2exp	6	16	0.00536592067225001	0.5108281345838672	0.5893196962147615	0.005538854854843068
	7	2exp	3	13	0.001192670854667365	0.6714668268064916	0.5918616155792334	0.004237403626969982
	7	2exp	3	14	0.007689874235413785	0.5985260905783774	0.5918800092841799	0.004517682957142325
	7	2exp	3	15	0.03337825844997453	0.5775327352165202	0.5922279142871919	0.004282527742973428
	7	2exp	3	16	0.22203199572292195	0.5272482783932464	0.5922335278544445	0.004301522671189488
	7	2exp	3	17	1.0	0.5134118055572562	0.5923421218860492	0.00426428695270015
	7	2exp	4	15	0.0057837796864740705	0.6276261101606386	0.5909117595036405	0.005468059889703665
	7	2exp	4	16	0.037701602216323946	0.5668116119679073	0.5908859772034633	0.005517595491826693
	7	2exp	4	17	0.16207237375104616	0.5514989377464724	0.5912359287497146	0.005358574906482647
	7	2exp	5	15	0.0013716357699582438	0.6546133978192189	0.5919684387895976	0.004613092598966919
	7	2exp	5	17	0.03512918354260479	0.5730078169411323	0.5922402381015077	0.004551404996271172
	7	2exp	6	16	0.002686395035820174	0.5793039804357023	0.5924154989520719	0.004028198947423356
	7	2exp	6	17	0.009069853989676515	0.5822858594196301	0.5927326532229681	0.00391345244306213
	8	2exp	5	15	0.0025526389675057095	0.5847083924446455	0.5913152639216566	0.005635903024606377
	8	2exp	5	16	0.017844376557611306	0.5201788972286766	0.5913203382527499	0.005643654640958859
	8	2exp	5	17	0.08177659531892041	0.5031587307757385	0.5914515800692431	0.005708610855868477
	8	2exp	6	15	0.0010193721891601133	0.5486238437231177	0.5916876350138675	0.004507154302102776
	8	2exp	6	16	0.007457785001829995	0.48115063263445906	0.5916941314791383	0.004516641078082842
	8	2exp	6	17	0.03594332336122941	0.4628780511943119	0.5918229126645413	0.004503344816672945
#	ranges:	tmin	3-13	tmax	8-19	t0	3-8	models	2exp
#	errorcut:	True	cut	0.01
#	chicut:	True	cut	0.4 - 1.5
# AIC: Eavg = 0.5916980501318753 Eerr = 0.004369707354071552


==> anc/AIC/C13_B1_P2_n1_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	2	1exp	7	14	0.0024678600445099197	0.6319438005940429	0.5029460315781216	0.002445965504530085
	2	1exp	7	15	0.015259538381113697	0.553493399163005	0.5029467027278494	0.002911428725835565
	2	1exp	7	16	0.0021292962298343713	1.062775123428049	0.5039598893049214	0.0023556941144182654
	2	1exp	7	17	0.007052573469475627	1.0191297617057817	0.5042537783028757	0.0019266135886753784
	2	1exp	7	18	0.010678089593211688	1.1213651383615182	0.5042258783321512	0.0019749417267960236
	2	1exp	7	19	0.011607233487337928	1.2795009349954387	0.5049202169149934	0.0014261132230453926
	2	1exp	8	14	0.0008027740064420683	0.6139609204599569	0.5025663774368202	0.0017007203995930873
	2	1exp	8	15	0.004785040398504742	0.5355341710166577	0.5026033512534491	0.0020520022242375797
	2	1exp	8	16	0.0016725550671069201	0.904652005933735	0.5031338488618736	0.0018554775643523853
	2	1exp	8	17	0.006477965274229481	0.850747877280688	0.5033386961545251	0.001617322692282601
	2	1exp	8	18	0.012610916203543395	0.9169354287929988	0.503215663526664	0.0017015015488761641
	2	1exp	8	19	0.006663092537879885	1.2130629439281568	0.5042350106468912	0.0012839940552950109
	2	1exp	9	15	0.0008225269734706653	0.6097116403816217	0.502253331823811	0.0025095557341393068
	2	1exp	9	17	0.0013964729663183875	0.9416558164269314	0.502932476627647	0.002132754939613365
	2	1exp	9	18	0.0038803851762294252	0.9425700367488795	0.5023753029929056	0.002531958997286254
	2	1exp	9	19	0.0016423431076561855	1.3283094214192281	0.5040284168542748	0.0014978420629914563
	3	1exp	7	14	0.0028991465805753265	0.607003291366951	0.5025379761174399	0.0026539669340744317
	3	1exp	7	15	0.01828640830055556	0.5316779684360278	0.5025379553136905	0.0030897873194629783
	3	1exp	7	16	0.002532735948711244	1.0265275615020348	0.5036340851471517	0.002431661142941511
	3	1exp	7	17	0.00917107062585614	0.9716034420941855	0.5039120478529279	0.00199486934892614
	3	1exp	7	18	0.014164957075812779	1.0697774357573646	0.5038915482023651	0.0020314190728810545
	3	1exp	7	19	0.04278193745843126	1.04684378787765	0.5040535856959216	0.0019050024160780863
	3	1exp	8	14	0.0008493814052371233	0.6041406093279597	0.5022074033991794	0.0018205691052097096
	3	1exp	8	15	0.005211892137674665	0.5242153510412784	0.5022380046058889	0.002157046674558902
	3	1exp	8	16	0.0019040969747689356	0.8789588026983497	0.5028339038394537	0.001890266499096535
	3	1exp	8	17	0.00810750366267867	0.8134131077455165	0.5030177128872764	0.0016544094805762202
	3	1exp	8	18	0.015631260967372048	0.8818296262918984	0.5029083301887749	0.0017194332906656825
	3	1exp	8	19	0.03766398301756989	0.9088836052848165	0.5031772253547843	0.0015891850032040522
	3	1exp	9	15	0.000869242141919427	0.6001641119929245	0.501918577393894	0.0025661591258246763
	3	1exp	9	17	0.0017427043220748443	0.8964299882085038	0.5025411113147409	0.0022499165241952387
	3	1exp	9	18	0.004895237558823729	0.8997748354156776	0.5019793600606839	0.0026429506665326076
	3	1exp	9	19	0.010322563904438259	0.9509320643793471	0.5024421892916495	0.002309814676909107
	4	1exp	7	14	0.00275863889898506	0.6145891309522413	0.5022889344308619	0.0028119662641126085
	4	1exp	7	15	0.01719480961957298	0.5390001620697059	0.5022845917709445	0.0031696842340194972
	4	1exp	7	16	0.002629840328226436	1.0188323378988566	0.5035146219435794	0.0023329293265460177
	4	1exp	7	17	0.01061948670984503	0.9460415887217738	0.5037359913638652	0.0019590001573796152
	4	1exp	7	18	0.015988884104014917	1.0483982436027834	0.5037501233672845	0.0019630336040419778
	4	1exp	7	19	0.07403502085869164	0.9621422867861074	0.5037371992499768	0.001959658157133283
	4	1exp	8	14	0.0008250375951522939	0.6091809557208571	0.5019394081603988	0.001946100396756919
	4	1exp	8	15	0.005189191798881453	0.5247877135121461	0.5019614677112558	0.002229390572414758
	4	1exp	8	16	0.002166354582987018	0.8541125044248657	0.5026320995971105	0.0018705443443874992
	4	1exp	8	17	0.010274539749363458	0.7757756108324968	0.502766060967948	0.001678923238566788
	4	1exp	8	18	0.01930573751755396	0.8486201566409373	0.5026788082429192	0.0017075361259122608
	4	1exp	8	19	0.10059038409614027	0.7716195680688741	0.5026753981190519	0.001693927321173403
	4	1exp	9	15	0.0008572288440734162	0.6025552555892727	0.5016477508404688	0.002636270519256346
	4	1exp	9	17	0.002214078346345097	0.8499866269655534	0.502196886860502	0.002388245835634073
	4	1exp	9	18	0.006128045907264576	0.860249037257898	0.5016360442546854	0.0027438409438170154
	4	1exp	9	19	0.031424210148323015	0.7766844685705728	0.501696343053805	0.0026304715193460337
	5	1exp	7	13	0.0006249584220230983	0.6594925924965569	0.5021157772077329	0.003438854949050355
	5	1exp	7	14	0.0030352702241401987	0.6000801334504603	0.5017760950122947	0.0032890264243517066
	5	1exp	7	15	0.0188967688647458	0.5278128594673127	0.5017479668877549	0.0034495258828998905
	5	1exp	7	16	0.004277855776092767	0.9243647370891207	0.5032199321178402	0.0022904833900861737
	5	1exp	7	17	0.020657904023923236	0.8382390989462603	0.5033306747958304	0.002046474566111572
	5	1exp	7	18	0.02908285031752655	0.948905904698485	0.5034316593654837	0.0019865951847191266
	5	1exp	7	19	0.13706991143145236	0.8751544352597714	0.5035127571920315	0.0018223127575191138
	5	1exp	8	14	0.0007106290114797714	0.6357251678255947	0.5015140272157892	0.0023721975660715724
	5	1exp	8	15	0.004453522760329214	0.545233674074526	0.5015059588649162	0.002510158397442468
	5	1exp	8	16	0.0027486197667536253	0.8101036860900224	0.5023659038628889	0.001936832307690646
	5	1exp	8	17	0.01470185961043028	0.7221279305446674	0.5024155676579976	0.0018188709725563438
	5	1exp	8	18	0.025880251476691585	0.8045835406349641	0.502391915238021	0.0017969268235106391
	5	1exp	8	19	0.1184104155044896	0.7509268957304315	0.5025835598806391	0.001629235822627056
	5	1exp	9	15	0.0007268250280824777	0.6316451073846278	0.5012878904370905	0.0027135683663478414
	5	1exp	9	16	0.0006148619244683166	0.8944667257448785	0.5016943066154976	0.00259659835165247
	5	1exp	9	17	0.003179357367457867	0.7843152857207626	0.5017281832324805	0.002637619283635081
	5	1exp	9	18	0.007827945544982695	0.8191417056695143	0.501256084559365	0.0029017800110442654
	5	1exp	9	19	0.028537503829198247	0.7904118058160946	0.5019046915709392	0.0022261797468663565
	6	1exp	6	11	0.0005794656879719683	0.45324310526919104	0.5039794222413473	0.003063519651436134
	6	1exp	6	12	0.0013133151497761741	0.5334110039719879	0.5025847371290038	0.0034964767509371385
	6	1exp	6	13	0.0027012660135268055	0.6178268109015184	0.5016054517123407	0.003847745621275062
	6	1exp	6	14	0.014906748651986353	0.5563779155444937	0.5016546434788055	0.0038031128719732943
	6	1exp	6	15	0.08813012074379956	0.5047353521997862	0.501460461404611	0.0036479191319139306
	6	1exp	6	16	0.016149814536132914	0.8766125437442344	0.5031719011821283	0.002124658846787345
	6	1exp	6	17	0.08271201764403038	0.7972010730948963	0.503168839191637	0.0021075010243204067
	6	1exp	6	18	0.29499381723673884	0.7778105126661412	0.50337249811925	0.002032484453630029
	6	1exp	6	19	1.0	0.7671409708629905	0.5036849508199747	0.0017242936764826481
	6	1exp	7	14	0.002407614983079469	0.6358604749079927	0.5016546434788055	0.0038031128719732943
	6	1exp	7	15	0.013601108106275036	0.5678272712247594	0.501460461404611	0.0036479191319139306
	6	1exp	7	16	0.0032931925890798473	0.9740139374935938	0.5031719011821283	0.002124658846787345
	6	1exp	7	17	0.01611857725202162	0.8769211804043858	0.503168839191637	0.0021075010243204067
	6	1exp	7	18	0.05688550861131536	0.848520559272154	0.50337249811925	0.002032484453630029
	6	1exp	7	19	0.1918007598688104	0.8310693851015729	0.5036849508199747	0.0017242936764826481
	6	1exp	8	14	0.00082450746758474	0.6092928387889877	0.5013549831590192	0.002537061912015337
	6	1exp	8	15	0.004443258983466951	0.5455482694937718	0.5011125311542266	0.0024825971493045215
	6	1exp	8	16	0.003259880061182964	0.7799680989854808	0.5020486189563201	0.0018072733774970125
	6	1exp	8	17	0.01724484892811402	0.6994500707627086	0.5019821030263537	0.0018844989809213026
	6	1exp	8	18	0.08242299134298371	0.651781568214142	0.5020459891525308	0.00193352419474561
	6	1exp	8	19	0.17149150515603687	0.7059742734037646	0.5026509891175527	0.0016378193801863587
	6	1exp	9	15	0.0007921204889934243	0.6163089271514669	0.5006011266130157	0.0023929748288982183
	6	1exp	9	16	0.0015899223605156682	0.7053661430800702	0.5002577990953238	0.0027023300527941143
	6	1exp	9	17	0.007608922036243955	0.6460588197206127	0.5002958941680876	0.003015081759009098
	6	1exp	9	18	0.04436264102508241	0.5790087391121524	0.5002456883918603	0.003441991217655543
	6	1exp	9	19	0.036990212922371014	0.7539938604796474	0.5021156150907689	0.0020717165829676684
#	ranges:	tmin	2-9	tmax	6-19	t0	2-6	models	1exp
#	errorcut:	True	cut	0.01
#	chicut:	True	cut	0.4 - 1.5
# AIC: Eavg = 0.5031345461843663 Eerr = 0.0017565351887335137


==> anc/AIC/C13_B1_P2_n1_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	2	2exp	2	13	0.0038858573524567465	1.176455872021241	0.505086496964901	0.0013583195417807118
	2	2exp	2	14	0.005117587551618372	1.2947320195513787	0.5043050944188523	0.0013204021347829507
	2	2exp	2	15	0.014902997940347891	1.2555223185004243	0.5045377102482993	0.0013021069976453885
	2	2exp	2	16	0.04086564654033196	1.2327862841563486	0.5047181001691541	0.001294496888982218
	2	2exp	2	17	0.1580584897260516	1.1624791665966492	0.5047451779586656	0.0013047636862820637
	2	2exp	2	18	0.22645933526735407	1.2408177553963782	0.5047910231980318	0.0012951868791337086
	2	2exp	2	19	0.4364255200564245	1.272459674641003	0.5051240349005114	0.0011938627166112412
	3	2exp	2	13	0.0017966491305139514	1.3378668889976657	0.5051136935742175	0.0013615660975910139
	3	2exp	2	14	0.002830824989107979	1.41821402134151	0.5043506419994407	0.0013180597579130373
	3	2exp	2	15	0.009698775437427485	1.3349819684880178	0.5045341862418297	0.0012937197856796622
	3	2exp	2	16	0.02855739472997332	1.2931227900398048	0.5046971932625968	0.0012833329717268794
	3	2exp	2	17	0.09834119632559106	1.2335179423979905	0.5047248372206279	0.0012939858676313208
	3	2exp	2	18	0.15093611665781656	1.301478699814245	0.5047764980663496	0.001280569208623845
	3	2exp	2	19	0.49821520456249596	1.2538753922019792	0.5048810933791048	0.0012516205440180623
	4	2exp	2	15	0.004824690347314864	1.4750150965963078	0.5045375092852535	0.0012947153664160653
	4	2exp	2	16	0.015856077326135056	1.398651374259038	0.5046621123511512	0.0012846441529339619
	4	2exp	2	17	0.04944055040343696	1.3442405583660202	0.5046850025543828	0.0012980238456544722
	4	2exp	2	18	0.08649279316551715	1.389586807704908	0.5047332896600765	0.0012806585521869163
	4	2exp	2	19	0.36362637853569607	1.2985243926223713	0.5047212183024086	0.0012796373288194867
	5	2exp	2	13	0.001212054038543428	1.428575245123869	0.50503166963041	0.0013594524425895444
	5	2exp	2	14	0.001966695909298541	1.4999490738795338	0.50439800176524	0.001341095861702147
	5	2exp	2	15	0.008087241845207682	1.3700902685694054	0.504323336398204	0.0013084250625863567
	5	2exp	2	16	0.0325108416670852	1.2709598033404021	0.5043873513485967	0.0012981963635786456
	5	2exp	2	17	0.08648235624909849	1.2534917146263962	0.5044377644715636	0.001315676473820755
	5	2exp	2	18	0.20055873942730057	1.2586753335471141	0.5044966757708456	0.0012974168823331798
	5	2exp	2	19	0.8935148418442074	1.1750793110959363	0.5045079480069034	0.0012734654407464945
	6	2exp	2	13	0.0009593535816290213	1.4853438436123938	0.5050129465988193	0.0014208123079640967
	6	2exp	2	14	0.0041526124927698535	1.3370279456654794	0.505011328696231	0.0014233187644660155
	6	2exp	2	15	0.008013280785241972	1.3718896878983595	0.5046089019245468	0.0014055507888238825
	6	2exp	2	16	0.034925054247734316	1.2588789311178379	0.504628085633135	0.0013812085648061921
	6	2exp	2	17	0.05762698083409921	1.3187399822082928	0.5047525077680626	0.0013722356310659197
	6	2exp	2	18	0.24190316918771448	1.2312245163629272	0.5048222285406898	0.0013763429115892039
	6	2exp	2	19	1.0	1.1604703357945685	0.5049101776565732	0.001340056712053499
#	ranges:	tmin	2-2	tmax	13-19	t0	2-7	models	2exp
#	errorcut:	True	cut	0.01
#	chicut:	True	cut	0.4 - 1.5
# AIC: Eavg = 0.5047658572908013 Eerr = 0.0012554194236408993


==> anc/AIC/C13_B1_P2_n2_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	2	1exp	8	18	0.0006241950145980243	1.064632628183498	0.5588841417734397	0.00326709219054013
	2	1exp	8	19	0.002732096878307228	0.9779083871644697	0.5588537128188861	0.003274596144343531
	2	1exp	8	20	0.010650210036069276	0.9264830979671379	0.5588828155918693	0.0032768167920603024
	2	1exp	8	21	0.05255413160324491	0.8552998126969759	0.5588828209812613	0.0032849062032805553
	2	1exp	8	22	0.20966299388937137	0.8210166144434513	0.5588966493096172	0.0032990488010485874
	2	1exp	8	23	1.0	0.7746761472234975	0.5588176464350633	0.0032871231750696596
#	ranges:	tmin	8-8	tmax	12-23	t0	2-2	models	1exp
#	errorcut:	True	cut	0.01
#	chicut:	True	cut	0.4 - 1.5
# AIC: Eavg = 0.5588339627596921 Eerr = 0.0032872189196628955


==> anc/AIC/C13_B1_P2_n2_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	2	2exp	6	13	0.005892053469887535	0.9082189244229661	0.5579353155828721	0.005479428666473429
	2	2exp	6	14	0.03440817436891208	0.7650454066660358	0.5581755402108018	0.005206593816612061
	2	2exp	6	15	0.15197682535676035	0.707251808130449	0.5577509719377938	0.0055703852316549675
	2	2exp	6	16	0.04622626092647856	1.0806231440383234	0.5593021307980819	0.0047449013232792065
	2	2exp	6	17	0.03643636471031683	1.3141271074981926	0.5586271168057853	0.004999991886730094
	2	2exp	6	18	0.16761448493795536	1.1829751700335756	0.5586187119727347	0.0050020402440617605
	2	2exp	6	19	0.7511683678526108	1.085613265545335	0.5585604478408329	0.0050198210261794525
	2	2exp	7	13	0.0013714429591480469	1.0441773064871416	0.5600015510806858	0.005460932561788573
	2	2exp	7	16	0.009448054880151994	1.2327103961084849	0.5597021168764157	0.005017606068348159
	3	2exp	6	13	0.005449989247738468	0.9261008983177265	0.5584453775702406	0.005533159866190226
	3	2exp	6	14	0.03183922157013487	0.7783517759910121	0.5586173004353769	0.005356446821161861
	3	2exp	6	16	0.04795097052295281	1.0734499140864178	0.5599425305488331	0.004530962591649713
	3	2exp	6	17	0.037143143143123815	1.3099260292422115	0.5592351362551515	0.0048740562468112475
	3	2exp	6	18	0.1707189243610082	1.1796399090748533	0.5592170299009769	0.0048786006766716634
	3	2exp	6	19	0.7990045139350616	1.0760807543532112	0.5592004776505833	0.004959177007782804
	3	2exp	7	16	0.00992191069166319	1.2207043083473739	0.560447483833821	0.00432388953047422
	4	2exp	6	16	0.07065382870783646	1.000402623659604	0.5603144164977731	0.004230085204957304
	4	2exp	6	17	0.04955876161564102	1.2484557092055295	0.5595863395549773	0.004650914278759741
	4	2exp	6	18	0.23089406158594591	1.1260960678307785	0.5595484979523414	0.004667944475639144
	4	2exp	6	19	1.0	1.0421334260719495	0.5595301767311159	0.00482771348474245
	4	2exp	7	17	0.011653102214745512	1.3882984809011585	0.5602795968373935	0.004503829546216118
	4	2exp	7	18	0.05248660175148303	1.2365693321106157	0.5602554340688376	0.004540603422816247
	4	2exp	7	19	0.2132837259512826	1.1399248415640129	0.5600732215730084	0.00430017313054025
#	ranges:	tmin	6-7	tmax	11-19	t0	2-4	models	2exp
#	errorcut:	True	cut	0.01
#	chicut:	True	cut	0.4 - 1.5
# AIC: Eavg = 0.5591851556476389 Eerr = 0.004780594285932673


==> anc/AIC/C13_B2_P2_n1_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	3	1exp	8	19	0.13292245775872868	1.487470983895182	0.5191465919708713	0.0019467159448872638
	3	1exp	8	20	0.5202310175804526	1.363669798317977	0.5191476494777562	0.001955671482434388
	4	1exp	8	18	0.061207888901266536	1.4810391101312832	0.51917336550534	0.0020531662535068643
	4	1exp	8	19	0.2411908427310061	1.3468568126025895	0.5191780174628537	0.002058621945471756
	4	1exp	8	20	0.9698352071981207	1.2390635331107416	0.5191939977875637	0.0020817362718849337
	5	1exp	8	18	0.06485173695107926	1.4655488764604636	0.5191230263924205	0.002200787256102084
	5	1exp	8	19	0.25670945876927814	1.332931765836415	0.519116010580698	0.002204776953921001
	5	1exp	8	20	1.0	1.233238588726466	0.5191004378776852	0.0022796834336062765
	6	1exp	8	20	0.3079795191008217	1.4782097205086056	0.519588612755371	0.0029820831458873794
#	ranges:	tmin	8-8	tmax	12-20	t0	2-6	models	1exp
#	errorcut:	True	cut	0.01
#	chicut:	True	cut	0.4 - 1.5
# AIC: Eavg = 0.5191849456928173 Eerr = 0.0021672083460377253


==> anc/AIC/C13_B2_P2_n1_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	2exp	3	20	0.10393206621711902	1.441606993569961	0.5176142069422488	0.002047716521411813
	4	2exp	4	20	0.0380655390574093	1.4753633147680458	0.515923908255963	0.0030081241304439465
	4	2exp	7	20	0.005173087229896284	1.3968093782929598	0.520162557075864	0.002335908600583114
	5	2exp	3	20	0.0908619748390919	1.4632958671896685	0.5174738644021198	0.002056860981032455
	5	2exp	4	20	0.03536113936707122	1.4882104883263427	0.5155358123102185	0.003180396629494243
	6	2exp	6	20	0.007459428117200921	1.483645642345418	0.5199508634648061	0.0019512323285706978
	7	2exp	6	19	0.004863669846257241	1.4091709218844934	0.5198531577673394	0.0013311506205151628
	7	2exp	6	20	0.020165651236046144	1.2993992832263763	0.5198414449804649	0.0013260959437719517
	8	2exp	3	15	0.002049640261985293	1.420678125557434	0.5177590816048473	0.002199440906852534
	8	2exp	3	16	0.007762684256680581	1.3181257353944866	0.5179475985878855	0.0021565453817325116
	8	2exp	3	17	0.033291719224662876	1.215381887836562	0.5180790649693612	0.0020704104361173323
	8	2exp	3	18	0.08911708709148744	1.2010896400085507	0.517520535970299	0.0021069030576138445
	8	2exp	3	19	0.25175917211078996	1.181340411753868	0.5175603513811649	0.0021272837771982847
	8	2exp	3	20	1.0	1.1209773351667225	0.5175658917505571	0.0021756875316168794
	8	2exp	4	16	0.001972368611067843	1.4291023006865005	0.5168335884554413	0.003533770787841142
	8	2exp	4	17	0.008024744313760306	1.31188855106894	0.5172327196340638	0.0031573153026669206
	8	2exp	4	18	0.022936536312825426	1.2772832347277903	0.5162704971888562	0.003513371603258999
	8	2exp	4	19	0.07358215479185244	1.2301950667190498	0.5158346735723703	0.003603331190909698
	8	2exp	4	20	0.32044608664233926	1.1482837452927763	0.5155927853830848	0.0037252354083243326
	8	2exp	5	17	0.00190566767708091	1.4366862014771626	0.5167585071381467	0.0035540751773866404
	8	2exp	5	18	0.0054876669442889305	1.3850791088703143	0.5156092020498125	0.00419027797103183
	8	2exp	5	19	0.01706338853122587	1.3286651762419364	0.5153512513983501	0.004201458562040868
	8	2exp	5	20	0.07173213559776458	1.2341169685503095	0.5151729026073778	0.0043188751991860485
#	ranges:	tmin	3-15	tmax	8-20	t0	2-8	models	2exp
#	errorcut:	True	cut	0.01
#	chicut:	True	cut	0.4 - 1.5
# AIC: Eavg = 0.5170916075785918 Eerr = 0.0022352183428169673


==> anc/AIC/C13_B2_P2_n2_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	2	1exp	8	16	0.02129212188850984	1.4995400066540177	0.560551381718742	0.0026834147451962487
	3	1exp	8	17	0.05725006398607104	1.4422148446293317	0.560245049057297	0.0026190022250190802
	3	1exp	9	16	0.013505711589530327	1.3780022315772709	0.5645111604205265	0.0036384824834251954
	3	1exp	9	17	0.03745612783937736	1.3226534569750357	0.5641648854842013	0.0036335460055872825
	4	1exp	8	17	0.07961724157436109	1.3501553178524466	0.5600291720240679	0.0026071563374753877
	4	1exp	9	13	0.0009682659220162416	1.4573991859101838	0.564083116189118	0.0035971098268448485
	4	1exp	9	16	0.016669674705442998	1.307366966726509	0.5644395488541795	0.003645057192537658
	4	1exp	9	17	0.07186334542409756	1.144354588438885	0.5644531712175883	0.003642863317490861
	5	1exp	8	13	0.0022479812572549322	1.43737631760036	0.5589661869699867	0.0026566109409007247
	5	1exp	8	16	0.030262233735358298	1.3868475231427368	0.5591495166114355	0.002622886121073783
	5	1exp	8	17	0.12106459833040761	1.2416000562903229	0.5590688080631286	0.0026081818679285986
	5	1exp	9	13	0.0018648086193409886	1.121302200210834	0.563460287994883	0.003762704765087938
	5	1exp	9	14	0.0033535006584960924	1.2579650687167154	0.5641803717637092	0.003766622584553444
	5	1exp	9	15	0.007347778343264264	1.2919947336676803	0.5639086549543154	0.0037872446437191044
	5	1exp	9	16	0.03194957562777746	1.1111252455856022	0.5639973203234621	0.0037767479639080033
	5	1exp	9	17	0.11894664515363072	1.023124406829095	0.5634793743172298	0.003728868143508132
	6	1exp	7	16	0.06446397729713137	1.4083861230448045	0.5614563947156729	0.003224943597208941
	6	1exp	7	17	0.24360559193620626	1.285235718958918	0.5614282828471306	0.003229730129295096
	6	1exp	8	12	0.0015059044818680678	1.2213985810876553	0.5568312131387034	0.003197903754444724
	6	1exp	8	13	0.0061475160080160475	1.0278620326265455	0.5569450139564277	0.0031859705478363798
	6	1exp	8	14	0.009501036355191094	1.2005237676001483	0.5577197426558161	0.0031128965581784687
	6	1exp	8	15	0.0303040607619551	1.1259110505869971	0.5572600348898135	0.003056436074362574
	6	1exp	8	16	0.12726561526493568	1.0078693739309041	0.5573884603376631	0.003045874358368672
	6	1exp	8	17	0.6169750794323149	0.8964614780524217	0.5574199719997366	0.0030070518260626343
	6	1exp	9	13	0.008383860081533556	0.6146087979577953	0.5623362739502111	0.004589514662011419
	6	1exp	9	14	0.013662919278375988	0.7876263062812107	0.5635123178636756	0.004513103896079216
	6	1exp	9	15	0.03335318306109191	0.8385941290068978	0.5625268511253873	0.004457678644710141
	6	1exp	9	16	0.17301192349101055	0.7283838033400247	0.5626853388486732	0.004434840781139522
	6	1exp	9	17	1.0	0.6374573830637333	0.5626833849984121	0.004401154469357755
#	ranges:	tmin	7-9	tmax	11-17	t0	2-6	models	1exp
#	errorcut:	True	cut	0.01
#	chicut:	True	cut	0.4 - 1.5
# AIC: Eavg = 0.5609450926746343 Eerr = 0.0031969265546555672


==> anc/AIC/C13_B2_P2_n2_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	3	2exp	2	14	0.021293316311983775	1.4650093246846168	0.5631946132424539	0.0036844646142984022
	3	2exp	2	17	0.21850535764691673	1.4750306858571567	0.5634772697944173	0.003475852257153721
	3	2exp	3	17	0.09420980452771459	1.4845184528446844	0.5615149613844279	0.0035199955365476693
	4	2exp	2	17	0.286020869172801	1.4262120493976878	0.5632562137982694	0.0033876977128184218
	4	2exp	3	17	0.1553722503071028	1.3887219071744799	0.5607854509618784	0.00363248733907858
	5	2exp	2	8	0.018069708196110958	0.4123657852121383	0.5680214225991205	0.0029525473410804077
	5	2exp	2	17	0.21291113892775923	1.4798204295429953	0.5626459667250044	0.0037515124141285485
	5	2exp	3	16	0.054573818324150446	1.4340884840341976	0.5592980104476009	0.003968854067638388
	5	2exp	3	17	0.1940530784183198	1.348162809399325	0.5589958322512165	0.004124782732023013
	6	2exp	2	8	0.007067071676345282	0.5392270432625061	0.5672511111782047	0.003037602244820631
	6	2exp	2	14	0.02383290334166469	1.4398330418921634	0.5623149227795666	0.004224340773202453
	6	2exp	2	15	0.04717352262951491	1.4642553186576681	0.5621410072727576	0.004280949501294256
	6	2exp	2	16	0.2003719843503883	1.3424150552062555	0.5621434008741188	0.004291067201848482
	6	2exp	2	17	0.8571103395165145	1.2433809945741372	0.5620672063387866	0.004327951505056164
	6	2exp	3	13	0.005975998454630569	1.3868948489821562	0.5580373206631521	0.005122193350439141
	6	2exp	3	14	0.01723392952525705	1.3307238628329956	0.5585024189520174	0.004728241147267551
	6	2exp	3	15	0.04688135190270651	1.297503596434892	0.5574859387837658	0.005179408873808688
	6	2exp	3	16	0.21153266119987868	1.1817341670772943	0.5575473928618297	0.005126046191584536
	6	2exp	3	17	1.0	1.0834239056385733	0.5575794357034211	0.004992553074771786
	6	2exp	6	15	0.0021837923206315534	1.4441018112980557	0.5572548715939474	0.004282642611428007
	6	2exp	6	16	0.008500387035095886	1.3008290343436428	0.5574420965981034	0.004329462301984142
	6	2exp	6	17	0.03949558434675981	1.1589389872291789	0.5572746001620515	0.004405353698650738
	6	2exp	7	16	0.0018885981256432686	1.486661753535592	0.5574420965981034	0.004329462301984142
	6	2exp	7	17	0.00839417260403301	1.3038063606328263	0.5572746001620515	0.004405353698650738
#	ranges:	tmin	2-12	tmax	7-17	t0	3-6	models	2exp
#	errorcut:	True	cut	0.01
#	chicut:	True	cut	0.4 - 1.5
# AIC: Eavg = 0.5604420229401578 Eerr = 0.003552056732515588


==> anc/AIC/C13_B3_P2_n1_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	2	1exp	8	17	0.0006884739541564936	0.5318843777692046	0.5430509003519639	0.0037653333124559123
	2	1exp	8	20	0.0005889121759610769	0.9989282212716354	0.542557127129916	0.003473185652759923
	2	1exp	8	21	0.0026641034134592713	0.9286932025542122	0.5426284660532991	0.0034701251366660735
	2	1exp	8	22	0.0039034255224837063	1.0132693896593772	0.5421254267508105	0.0032815454621669456
	2	1exp	8	23	0.01688052219304272	0.955211692255827	0.5421225998645055	0.003278951596681877
	2	1exp	9	21	0.0005734724006233936	1.0030194658688674	0.5420348712097183	0.004716769158757318
	2	1exp	9	22	0.0008739337500397981	1.0889940094937838	0.5416020609652799	0.004503549070751763
	2	1exp	9	23	0.003668988137487045	1.021672102968586	0.5416394774309894	0.0044933143903656825
	3	1exp	8	17	0.0007863442330868907	0.517931346518096	0.5430424899967808	0.003819992374457743
	3	1exp	8	19	0.0013463400966650474	0.7368718468691606	0.5423707065287617	0.003586465381479623
	3	1exp	8	20	0.0010606700893826151	0.9124771707344804	0.5428223299866198	0.0035979519079703927
	3	1exp	8	21	0.005274191345734529	0.8423646864808157	0.5428217582266219	0.003590938685304999
	3	1exp	8	22	0.007883536486885053	0.9226172390136995	0.5422431975778412	0.0033464594325938062
	3	1exp	8	23	0.038662311581637104	0.8612155987755816	0.5422436163387329	0.0033570092648479255
	3	1exp	9	21	0.001086568171486292	0.9090969782967151	0.5421820058189359	0.0049470911806930645
	3	1exp	9	22	0.001702052986612421	0.9900773479524493	0.5415747219773542	0.004635441634867497
	3	1exp	9	23	0.008087642035024815	0.919478234486041	0.5415759830994538	0.004647435291063749
	4	1exp	8	17	0.0008104030585267205	0.5148189486423667	0.543049031515424	0.003832619733736414
	4	1exp	8	18	0.0006643740036566945	0.6796951256885632	0.5424728894404095	0.0036184637034378693
	4	1exp	8	20	0.0010997898730876273	0.9074069490512151	0.5425637235157633	0.003497501016940416
	4	1exp	8	21	0.005433058884497758	0.8388009883322542	0.5426013150056863	0.0034790981594649798
	4	1exp	8	22	0.008675921496458776	0.9109103308495742	0.5419546282334776	0.0032346789041493886
	4	1exp	8	23	0.04239154696332997	0.8513594407439115	0.54195385309029	0.003241568501320777
	4	1exp	9	21	0.0010945010844805756	0.9080801467550133	0.5423462632002654	0.004866744588590965
	4	1exp	9	22	0.0018324628099195672	0.9796903388877851	0.541558115764874	0.004524077694964368
	4	1exp	9	23	0.00867525851268697	0.9109196123984358	0.5415482793351544	0.0045346215684219085
	5	1exp	8	17	0.0008271152137803556	0.5127215078589707	0.5430260734372754	0.0038063184437323438
	5	1exp	8	18	0.0010220975538697038	0.628491865775384	0.5425369901830338	0.003630632690510198
	5	1exp	8	19	0.0015359657709432249	0.7208653839783419	0.5424778508690791	0.00357884904029501
	5	1exp	8	20	0.004956654903699769	0.719789217683392	0.5426683250230748	0.003599071008650145
	5	1exp	8	21	0.027709304905279623	0.6646238198332834	0.5426868718333248	0.0035323688630639655
	5	1exp	8	22	0.035891497504795394	0.7537931135226872	0.5419297689367624	0.003229514627204245
	5	1exp	8	23	0.19436454701811526	0.7037942804786661	0.541926160370736	0.0032443758014750186
	5	1exp	9	20	0.000920872138459267	0.785026899725076	0.5425585959037516	0.005197519207260985
	5	1exp	9	21	0.004953570827546896	0.7198581438823226	0.5425991552838144	0.005046162451585934
	5	1exp	9	22	0.0068788630727433225	0.8109984800535603	0.5416271143458662	0.004580686888442808
	5	1exp	9	23	0.03605465296368573	0.7533374079071978	0.5416225597209781	0.004602187924806298
	6	1exp	8	17	0.0008718417770816212	0.5073494600123238	0.5429068203161309	0.0037175802367875707
	6	1exp	8	18	0.002639714490196005	0.528906401576004	0.5426090211853813	0.003630333358082858
	6	1exp	8	19	0.010861451904298627	0.5203191141417213	0.5425945953520516	0.0036107776201428727
	6	1exp	8	20	0.024874526557430245	0.5615984888294482	0.5428430715128738	0.0036315246976178655
	6	1exp	8	21	0.15724417114064254	0.5186434684829012	0.5428152921185664	0.003480807121352496
	6	1exp	8	22	0.16670257099133773	0.6142220497583709	0.5420721678913187	0.003185831049122157
	6	1exp	8	23	1.0	0.5734860582666543	0.5420694067278055	0.003202083380294083
	6	1exp	9	19	0.0017151712502947434	0.5720370802844995	0.5427488066265164	0.005417971132530067
	6	1exp	9	21	0.02482671652388083	0.5617647377272289	0.5428405047134104	0.005144053482404642
	6	1exp	9	22	0.028895252820598766	0.6606566004458452	0.5417595822610058	0.004607686492318936
	6	1exp	9	23	0.16780823467099037	0.613680900303774	0.5417541768256842	0.004638451849888772
	7	1exp	8	17	0.0008095490094305145	0.5149275264382138	0.542501585448974	0.003455630056578429
	7	1exp	8	18	0.0015178378938485609	0.5848917178552475	0.5424081727829967	0.003427958626117854
	7	1exp	8	19	0.002029137804795888	0.6881754418441555	0.5424494958686709	0.003370099531933973
	7	1exp	8	20	0.0055475120574055925	0.7074256250907316	0.5425499992893745	0.0033735345052783583
	7	1exp	8	21	0.03125755890095162	0.6532813646217046	0.5425597163899396	0.00336415141115402
	7	1exp	8	22	0.06436087046406122	0.697324281691465	0.5423955380552961	0.0032822022651262488
	7	1exp	8	23	0.36213067984723774	0.651125493279064	0.542391950531047	0.0032946117855164442
	7	1exp	9	22	0.01210344324108724	0.7481074871545985	0.5430921428380181	0.005282468462024385
	7	1exp	9	23	0.06602466372733318	0.6949553185574744	0.543091992309183	0.005339132799078637
	8	1exp	8	22	0.07988675927899538	0.6775183604011042	0.5429730826841722	0.00525591893881477
	8	1exp	8	23	0.44967789359439003	0.6337386176512279	0.5429775464503944	0.005308739206701378
	8	1exp	9	22	0.014418387093334841	0.7296351573550353	0.5429730826841722	0.00525591893881477
	8	1exp	9	23	0.07858367833288961	0.6790056617691728	0.5429775464503944	0.005308739206701378
	9	1exp	8	18	0.0018035665102287379	0.5668342172205577	0.5409216519511805	0.0035233070368156736
	9	1exp	8	19	0.004202795666080662	0.6095294794450404	0.5409127878273501	0.003497757701870772
	9	1exp	8	20	0.010375432969880624	0.6424639909514474	0.5408892230152842	0.0034982949977682308
	9	1exp	8	21	0.061463504398979726	0.5931281255294383	0.5408965018437083	0.0035187599330987664
	9	1exp	8	22	0.10322449611158896	0.6547567833972923	0.5410274719851816	0.003525535265432457
	9	1exp	8	23	0.5987121070204551	0.6114636007025619	0.5410244972747624	0.0035357617816751635
#	ranges:	tmin	8-15	tmax	12-23	t0	2-9	models	1exp
#	errorcut:	True	cut	0.01
#	chicut:	True	cut	0.4 - 1.5
# AIC: Eavg = 0.5420839841425958 Eerr = 0.0033481292555539144


==> anc/AIC/C13_B3_P2_n1_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	6	2exp	3	17	0.0012595109526013272	0.4313299561508963	0.5425838637036393	0.00396296856239846
	6	2exp	3	18	0.0033878380040754906	0.45449513353040666	0.5422685130822962	0.003979099343577631
	6	2exp	3	19	0.013839253442118135	0.45322316447544264	0.5423646236712982	0.0039427173666268835
	6	2exp	3	20	0.0278732379394658	0.4891246871426148	0.5427056977714777	0.0038881450277897774
	6	2exp	3	21	0.1979542518421941	0.4586509113073494	0.5427191255811501	0.003692651091439002
	6	2exp	3	22	0.15013710704504374	0.5414076798360681	0.5419604777846271	0.0035957309032432984
	6	2exp	3	23	1.0	0.5115311831060833	0.541953580242063	0.0036100947841164093
	7	2exp	3	17	0.0009315826850112687	0.44902827936481327	0.5420239648531545	0.003932325627473356
	7	2exp	3	18	0.0014583540664848509	0.504994554161035	0.5418543415764489	0.003963806625471148
	7	2exp	3	19	0.0015536374132426463	0.5862041940919532	0.5420730736439959	0.0038624817479796176
	7	2exp	3	20	0.00395886869013197	0.607573991654452	0.542291283099362	0.0038248410203213087
	7	2exp	3	21	0.02507033473475585	0.5700932692403935	0.542299291786966	0.003823645311549426
	7	2exp	3	22	0.0445428112473972	0.6113577949268054	0.542125023317087	0.003709569629924624
	7	2exp	3	23	0.2795210418161769	0.577556587311104	0.542125356537251	0.0037308546540027283
	7	2exp	4	22	0.00779836843304885	0.6446601071004349	0.5412632199617169	0.005281407011493558
	7	2exp	4	23	0.04794678803794639	0.6068722291308207	0.5412590598888662	0.005305205940637591
	8	2exp	3	18	0.0009507612227842991	0.5327342688809684	0.5411857868006991	0.003997032315623908
	8	2exp	3	19	0.0018272323716108424	0.5751238515249484	0.5413346272394528	0.003923154794719101
	8	2exp	3	20	0.004640781423064009	0.5969394540200899	0.5415602336504759	0.0038696908973051493
	8	2exp	3	21	0.023842702127443806	0.5731141628204491	0.5416519804242239	0.0038346243247954505
	8	2exp	3	22	0.0317746714021564	0.6323610464232206	0.541612891834073	0.0037282097009016667
	8	2exp	3	23	0.1954148858023046	0.5975853706757817	0.5416186632150826	0.003743527308868944
	9	2exp	3	18	0.0012917303896925365	0.5127115277973264	0.5412972760856861	0.004053630677033631
	9	2exp	3	19	0.0026856140915390288	0.5496483503501532	0.5413729835482359	0.00395338230426755
	9	2exp	3	20	0.005672512122879192	0.5837718344311589	0.5415701626310687	0.003945405453091502
	9	2exp	3	21	0.03680023123885517	0.5475194531502346	0.5415561006963535	0.003953275054039365
	9	2exp	3	22	0.055124084160746184	0.5984654421743776	0.5415986875679296	0.0038626652394156457
	9	2exp	3	23	0.349759386649244	0.565356837499419	0.5416017214168525	0.003876602210497067
#	ranges:	tmin	3-15	tmax	8-23	t0	6-9	models	2exp
#	errorcut:	True	cut	0.01
#	chicut:	True	cut	0.4 - 1.5
# AIC: Eavg = 0.5419373632381584 Eerr = 0.003626117935678242


==> anc/AIC/C13_E_P1_n1_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	2	1exp	9	14	0.0008428902441542981	0.7425895012980083	0.5022569248840811	0.002714245480670275
	2	1exp	9	15	0.004742326005221221	0.6280957714839346	0.5022047651486371	0.002703321207684071
	2	1exp	9	16	0.024907798000930122	0.5638632369103213	0.5022063800751217	0.0027397464543925973
	2	1exp	9	17	0.13709573554897536	0.5132603062826084	0.5022866920094443	0.0027302455198420935
	2	1exp	9	18	0.07067226368167541	0.7646065540422652	0.5020634605150924	0.0027900233634919605
	2	1exp	10	15	0.0008088912637109836	0.7528511168217799	0.5023262948598429	0.003535647995840215
	2	1exp	10	16	0.0040515384840939545	0.6569927331812401	0.5023405944270685	0.003575560546076881
	2	1exp	10	17	0.021408485126859448	0.5856135669378334	0.5024459684329109	0.0035592511043827184
	2	1exp	10	18	0.013454580852812058	0.8597493389822106	0.5019617433436189	0.0036077802662651576
	3	1exp	9	14	0.0009345312571115546	0.7174768125077262	0.5023060235399409	0.0027368242876615995
	3	1exp	9	15	0.005153335535360276	0.6133557441355938	0.502236216884545	0.002723094947446402
	3	1exp	9	16	0.028071111891913986	0.5472587448449827	0.5022345326858507	0.0027644102720679343
	3	1exp	9	17	0.17163002426384077	0.4882650157381637	0.502292914258878	0.0027576306172961743
	3	1exp	9	18	0.1306784057310126	0.6761562259994172	0.5020947456521134	0.0028103713021468777
	3	1exp	10	15	0.0008666296624790319	0.7357460921490796	0.5022768265742033	0.003564042407432431
	3	1exp	10	16	0.004484228260047208	0.6382190781140464	0.502277757388271	0.0036061885237771334
	3	1exp	10	17	0.02601437512618304	0.5577688601608709	0.5023466380507474	0.0035978048795086773
	3	1exp	10	18	0.023567440881065504	0.7590555709420724	0.5018667095009846	0.0036291655019268614
	4	1exp	9	14	0.0011280647716959882	0.6738467452371002	0.5023450027610362	0.002748966213956812
	4	1exp	9	15	0.005990124024144541	0.5875458361513802	0.5022494654231192	0.002730196403141838
	4	1exp	9	16	0.03521247356079083	0.5171106477918367	0.5022485845256638	0.0027754907032237815
	4	1exp	9	17	0.23820934961765014	0.4539612901335928	0.502272468685271	0.002769823985718853
	4	1exp	9	18	0.32930587697720404	0.5620408999990799	0.5020989769263525	0.002806362512963683
	4	1exp	10	15	0.0009857041264724363	0.7048395886871923	0.5022386698645305	0.003587408441446738
	4	1exp	10	16	0.005466396510325191	0.6031072090285897	0.5022364895681805	0.0036368156407659232
	4	1exp	10	17	0.03479602077390107	0.5186509987103085	0.5022622223140811	0.0036362084909217977
	4	1exp	10	18	0.05467262695376248	0.6295943048292479	0.5017977110000519	0.003637486412318561
	5	1exp	9	14	0.0014700259831836979	0.6169227847046529	0.5023638027623537	0.002752937314735838
	5	1exp	9	15	0.00695870179763511	0.5629164251298256	0.5022350251566817	0.0027295346175149247
	5	1exp	9	16	0.04463433777535351	0.4873492925317668	0.5022365382878218	0.002768903886023125
	5	1exp	9	17	0.311790173218523	0.42760250365192043	0.5022147940278208	0.0027598965774618582
	5	1exp	9	18	1.0	0.45007803303189103	0.5020728959916702	0.002769067796274493
	5	1exp	10	15	0.0011209264012631537	0.6752741338750438	0.5022167331711178	0.00361919897611839
	5	1exp	10	16	0.006727248977577376	0.5683832498461671	0.5022217023185676	0.0036728531451024307
	5	1exp	10	17	0.04420692293351702	0.48852303018499477	0.5021986331422537	0.003671685643976171
	5	1exp	10	18	0.1483815331591992	0.5043163317134501	0.5018125547288114	0.003629084008120628
	6	1exp	9	14	0.002769272348907066	0.49951736548982906	0.5023321304962655	0.002726646463071218
	6	1exp	9	15	0.012489278883932368	0.47628826542413016	0.5022325735277111	0.0027069634209618784
	6	1exp	9	16	0.09050532193210699	0.40840315128106414	0.5022319677010222	0.0027301909804706855
	6	1exp	10	15	0.0018508575643976593	0.5713227016763648	0.5022504451376001	0.003585213418651377
	6	1exp	10	16	0.012489854931061209	0.47628198903858776	0.5022490137366413	0.0036241327870071994
	6	1exp	10	17	0.08583281507569883	0.4138512533220363	0.5021969558828415	0.003613331331849449
	7	1exp	9	13	0.0010905471100819354	0.42493639507581643	0.5023831786940508	0.002711055604058134
	7	1exp	10	14	0.0011242071951737776	0.41980069914786644	0.5020745245493697	0.003502650565683158
#	ranges:	tmin	9-10	tmax	13-18	t0	2-7	models	1exp
#	errorcut:	True	cut	0.01
#	chicut:	True	cut	0.4 - 1.5
# AIC: Eavg = 0.5021358448589032 Eerr = 0.002794863864410312


==> anc/AIC/C13_E_P1_n1_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	3	2exp	3	14	0.0021201528061391157	0.46569317606805016	0.5001888455147546	0.0038261715741869295
	3	2exp	3	15	0.015168351297653333	0.42421691545154944	0.5000744129694353	0.0038169038772643323
	3	2exp	3	18	0.27236976768952004	0.5024533628931501	0.4998365155794535	0.004016932463740078
	3	2exp	4	15	0.0019719394417446376	0.47135212827949935	0.5000744129694353	0.0038169038772643323
	3	2exp	4	16	0.012160691414025485	0.4388884507371112	0.500163044110095	0.0038561923149544714
	3	2exp	4	17	0.0826556665671184	0.4073531795028638	0.5003004689153584	0.003777559860777863
	3	2exp	4	18	0.03945559117745972	0.5443244764675794	0.4998365155794535	0.004016932463740078
	3	2exp	5	16	0.0016968184391944674	0.483305612837067	0.4998477157419523	0.004298010260100213
	3	2exp	5	17	0.011166733639672997	0.44468389446097084	0.5000146151203799	0.004197191303797936
	3	2exp	5	18	0.006259991667828899	0.588939861768851	0.499458860165007	0.004498241495180486
	3	2exp	6	17	0.003519074898909817	0.42797951566873277	0.4986026307494414	0.004749118862292162
	4	2exp	3	14	0.0027167983267357807	0.44683944233656847	0.5002000568289571	0.003799365402251182
	4	2exp	3	15	0.018150777103819727	0.41266213523035	0.5000317600469965	0.003794246938339663
	4	2exp	3	18	1.0	0.42706169538963	0.49976436874713376	0.00397816597832669
	4	2exp	4	16	0.019909849100398645	0.40683115037422896	0.4991364115164528	0.004966570822375309
	4	2exp	5	16	0.002534756656397911	0.45203461152692104	0.4991364115164528	0.004966570822375309
	4	2exp	5	17	0.01907986358555665	0.40950501995760236	0.49923910948753014	0.004863606162378634
	5	2exp	3	14	0.003771211355149371	0.4230719730063369	0.5001980738467826	0.0037601398173181177
	5	2exp	3	15	0.020561165679150686	0.4048214030836203	0.49995246772942986	0.003754260411072768
	5	2exp	4	14	0.000643482990531152	0.45198219058641514	0.4990509417422215	0.004975694826231645
	6	2exp	3	13	0.001067724554381125	0.41222609056782417	0.5000438492470896	0.003766714508843163
#	ranges:	tmin	3-13	tmax	8-18	t0	3-7	models	2exp
#	errorcut:	True	cut	0.01
#	chicut:	True	cut	0.4 - 1.5
# AIC: Eavg = 0.49980475299810345 Eerr = 0.003962852337988592


==> anc/AIC/C13_E_P1_n2_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	5	1exp	7	20	0.002169969601665935	1.35363850711684	0.6067100144803043	0.006062328113943126
	5	1exp	7	21	0.007270315300145765	1.2898900439513932	0.6079560767188452	0.004934115864961646
	5	1exp	8	20	0.0011737343068538668	1.3060640907410486	0.6050279480686537	0.005676262302001468
	5	1exp	8	21	0.003904057418223711	1.2447014448507976	0.6063357900290001	0.004594833263194288
	6	1exp	6	16	0.0010989810976012506	0.9652285471328521	0.6070360950074409	0.005599997812517056
	6	1exp	6	17	0.00461774494706832	0.8999783001123803	0.60699803020755	0.00560032243293746
	6	1exp	6	18	0.017934602563964383	0.8586019688877459	0.607235608482419	0.005433720590211778
	6	1exp	6	19	0.06478006764932005	0.8332784780302059	0.60696993353979	0.005576264682319352
	6	1exp	6	20	0.26574381624190413	0.7982973748158833	0.6069098734792587	0.005556254167320125
	6	1exp	6	21	1.0	0.7772528356224475	0.6078428759667549	0.004791896861829287
	6	1exp	7	17	0.0009561369757037236	0.9899761301236184	0.60699803020755	0.00560032243293746
	6	1exp	7	18	0.003633620143505501	0.9366566933320863	0.607235608482419	0.005433720590211778
	6	1exp	7	19	0.012949387118873766	0.9027183511993896	0.60696993353979	0.005576264682319352
	6	1exp	7	20	0.052062720817826924	0.8597048651863358	0.6069098734792587	0.005556254167320125
	6	1exp	7	21	0.19353382801912625	0.8327708953097653	0.6078428759667549	0.004791896861829287
	6	1exp	8	18	0.0015956125040491244	0.9019594832456171	0.6059702819627026	0.004675885973441963
	6	1exp	8	19	0.0052242280549563	0.8816577047933618	0.6057544100679007	0.0048545297451715015
	6	1exp	8	20	0.020737592754493026	0.8396326699885477	0.6057120658155225	0.004851203048528512
	6	1exp	8	21	0.0772661233236038	0.8125587579517806	0.6066425960579513	0.004150460407759376
	7	1exp	6	19	0.0012415237787896467	1.4660384426801436	0.6165942344484163	0.0018537177120208045
	7	1exp	6	20	0.0045524710797073915	1.3729672060058469	0.6165175130953627	0.0018538695519217374
	7	1exp	6	21	0.01587690414907678	1.3045675970357287	0.6164620604903633	0.0018556009099160676
	7	1exp	7	21	0.7378455841323278	0.696676335994515	0.6061012275351108	0.004968410203874241
	7	1exp	8	21	0.13503997683118188	0.7502668233787084	0.6061012275351108	0.004968410203874241
#	ranges:	tmin	2-8	tmax	6-21	t0	2-7	models	1exp
#	errorcut:	True	cut	0.01
#	chicut:	True	cut	0.4 - 1.5
# AIC: Eavg = 0.6071292233579625 Eerr = 0.004758068215725904


==> anc/AIC/C13_E_P1_n2_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	5	2exp	2	21	0.09484008636412782	1.425916549062048	0.6132562854226189	0.0025258055138796787
	6	2exp	2	17	0.003736159826362462	1.422300933677769	0.613229850549465	0.002459965447007432
	6	2exp	2	18	0.015181901214081896	1.3270853309010842	0.6132484833247877	0.0024643417474944033
	6	2exp	2	19	0.0344619538651327	1.3314162387683286	0.6131898147636304	0.002473272681777719
	6	2exp	2	20	0.14432305101398926	1.2520820447136103	0.6131110227099248	0.0024740175617477367
	6	2exp	2	21	0.6350702311240831	1.1789927322130933	0.6130995812254165	0.002478653470812454
	7	2exp	2	15	0.0008554945773731479	1.3928294531236376	0.6130693929776617	0.00254142946486441
	7	2exp	2	17	0.0036830473006136772	1.4248487438906328	0.6136716250418627	0.002537705638526493
	7	2exp	2	18	0.015307871783430542	1.3257958461497776	0.6136521389891735	0.0025430720693478764
	7	2exp	2	19	0.05124122732231399	1.2740065734790265	0.6136337856582825	0.0025576528887289165
	7	2exp	2	20	0.22253639294724328	1.1962898990667794	0.6135710642855883	0.002546200790693206
	7	2exp	2	21	1.0	1.1266611096707646	0.6135592487367735	0.0025527969971441467
#	ranges:	tmin	2-2	tmax	7-21	t0	2-7	models	2exp
#	errorcut:	True	cut	0.01
#	chicut:	True	cut	0.4 - 1.5
# AIC: Eavg = 0.6133808985291486 Eerr = 0.0024997502150500674


==> anc/AIC/C13_E_P3_n1_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	3	1exp	8	14	0.0006971651228403005	0.7817561273458553	0.5684642309008134	0.004133231462787824
	3	1exp	8	15	0.002779759585849378	0.7315712211234005	0.5684233005742771	0.00414553767489024
	3	1exp	8	16	0.0028683045291748137	0.9384842620975237	0.5685023022708875	0.004197957450387415
	3	1exp	8	17	0.01152120561307557	0.8729490118798411	0.5685651740934455	0.004204957482033377
	3	1exp	8	18	0.05005784224084656	0.8111773507422497	0.5686123173968372	0.00419867400917037
	3	1exp	8	19	0.2668212761921242	0.7375516787836818	0.5686109509973173	0.004203307155249441
	4	1exp	8	14	0.0006597203366119544	0.7941847014853469	0.5683025961096767	0.004049697154598512
	4	1exp	8	15	0.0034697250991623484	0.6921251886338372	0.5682449185281995	0.004050362900049856
	4	1exp	8	16	0.0060132854881133424	0.7961328339693748	0.5683331126318201	0.00409830314745608
	4	1exp	8	17	0.029026090792800215	0.7256559378132896	0.5683691097523191	0.004109073042929505
	4	1exp	8	18	0.1456538324595227	0.6680046573132384	0.5684143939069111	0.004104681356991492
	4	1exp	8	19	0.2978906314429385	0.7241353094125624	0.5687088659770176	0.0040594828350313476
	5	1exp	8	14	0.0007017289257984366	0.7803000914097673	0.5681220688771088	0.003975554609708028
	5	1exp	8	15	0.003970605523052679	0.6691819778843243	0.5681349247504278	0.0039530510836904755
	5	1exp	8	16	0.01120904315467878	0.6932406845700424	0.5682274521444747	0.003987229979357433
	5	1exp	8	17	0.06489439136002183	0.617798757422458	0.5681989192855443	0.003996298605907806
	5	1exp	8	18	0.39470409971938164	0.5572644764607044	0.5682054138550899	0.0040095873353644465
	5	1exp	8	19	1.0	0.5917830639172854	0.5683547368271515	0.003995522104789514
	6	1exp	8	14	0.0007167487263284322	0.7755928308892824	0.5677734894193973	0.003914970904793026
	6	1exp	8	15	0.0039151136777033635	0.6715406823973038	0.5678720199403295	0.0038705083957295385
	6	1exp	8	16	0.014643087912441902	0.6532689459462041	0.5679574307735917	0.0038959561007088656
	6	1exp	8	17	0.02058962174144097	0.7772465259510678	0.5681950890380301	0.003876450832324005
	6	1exp	8	18	0.09598872007697687	0.720621267214892	0.5681874848230491	0.0039173753383878376
	6	1exp	8	19	0.46186024375174534	0.6730966596495616	0.5682272248771636	0.0039090331555623236
	7	1exp	8	14	0.0006380604958906064	0.8017958551825458	0.5683921515279319	0.0037689964802976373
	7	1exp	8	15	0.003436657048851051	0.6937841486741395	0.5684766161903786	0.0037673677641590314
	7	1exp	8	16	0.015049148608916941	0.6493101294901085	0.568660951464419	0.0037576259641501153
	7	1exp	8	17	0.022366557084066426	0.7644844140562144	0.5687421057255139	0.0037512038185674138
	7	1exp	8	18	0.09739040349282724	0.7187243424786681	0.5688215234902461	0.003764117372166163
	7	1exp	8	19	0.479822343356994	0.6688300655562254	0.5687971637714743	0.0037602566746508053
#	ranges:	tmin	8-11	tmax	12-19	t0	3-9	models	1exp
#	errorcut:	True	cut	0.01
#	chicut:	True	cut	0.4 - 1.5
# AIC: Eavg = 0.568443646456601 Eerr = 0.003873562543689954


==> anc/AIC/C13_E_P3_n1_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	8	2exp	6	13	0.0007592912402190977	0.5867224964857757	0.5670072638343387	0.0043659947557019105
	8	2exp	6	14	0.0031015420261844826	0.5617048834629249	0.5659428556993178	0.004153783915020612
	8	2exp	6	15	0.020193435597224037	0.495575233452826	0.5661447510087442	0.004295888239864941
	8	2exp	6	16	0.09573199504894088	0.47466916195933706	0.566251647579199	0.0039216627828443556
	8	2exp	6	17	0.0830160142459877	0.6084403138377046	0.5666806968154195	0.0040214442763581125
	8	2exp	6	18	0.17581212227090776	0.6548019587343248	0.5669962437844154	0.004592220391435101
	8	2exp	6	19	1.0	0.6058535833256956	0.5669703668624764	0.004632517253020092
	9	2exp	6	17	0.5379970115861387	0.4456032169658153	0.565807909870904	0.0046746596383801225
#	ranges:	tmin	4-11	tmax	9-19	t0	8-9	models	2exp
#	errorcut:	True	cut	0.01
#	chicut:	True	cut	0.4 - 1.5
# AIC: Eavg = 0.5665876437585128 Eerr = 0.004509725069305476


==> anc/AIC/C13_E_P3_n2_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	2	1exp	5	19	0.00812191840049257	1.4663014445011262	0.6154229123486836	0.0021895792567902723
	2	1exp	5	20	0.030094045837143518	1.3770717717988639	0.615418003734545	0.0021866368886026
	3	1exp	5	19	0.00867649893940018	1.4534445784340524	0.6160200168369577	0.002252101612083621
	3	1exp	5	20	0.032620752296967336	1.3632637967520362	0.6160068046200123	0.002243430602299493
	4	1exp	5	19	0.01162192477221481	1.3978932377263933	0.6160914651440742	0.002237784068649976
	4	1exp	5	20	0.04605901436232121	1.305726800227117	0.6161072073259231	0.0022495012612375955
	6	1exp	5	16	0.000818354488419647	1.4357733708572986	0.6149478737364531	0.0025879538848021686
	6	1exp	5	17	0.0025762702926277374	1.3648162573441593	0.6148435890253326	0.0026451987329741467
	6	1exp	5	18	0.010401196509106047	1.2612150098308323	0.6148246490873716	0.002693346652128792
	6	1exp	5	19	0.04375664253408068	1.1713999824775363	0.6148440686393267	0.0026568373724457374
	6	1exp	5	20	0.17261872124850242	1.106956771492597	0.6148259521684791	0.0026792188356609776
	7	1exp	5	15	0.0007246427601768402	1.2652483552442741	0.6147319789100496	0.0034637591234540407
	7	1exp	5	16	0.002532775165094084	1.1893509738938794	0.614119445778585	0.003028533782933837
	7	1exp	5	17	0.010485967841532747	1.0997322005665162	0.6140066269551218	0.002934300951595795
	7	1exp	5	18	0.04747572079251501	1.015291632655197	0.6139984079391382	0.00288947248261122
	7	1exp	5	19	0.20728954296814148	0.95199374039309	0.6141575467530931	0.0027114674142213976
	7	1exp	5	20	1.0	0.8887234673619671	0.6141532161172005	0.0027114651953627843
	8	1exp	5	18	0.004867466390031168	1.4057257744810856	0.6151505311777156	0.002010471131010488
	8	1exp	5	19	0.01919558972352091	1.3074273051196337	0.6151964542901581	0.00200403765378011
	8	1exp	5	20	0.05226169670931041	1.2852680449651694	0.6153463346053271	0.002045082136408083
#	ranges:	tmin	5-5	tmax	9-20	t0	2-8	models	1exp
#	errorcut:	True	cut	0.01
#	chicut:	True	cut	0.4 - 1.5
# AIC: Eavg = 0.6144294169859936 Eerr = 0.0022999357904020736


==> anc/AIC/C13_E_P3_n2_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	2	2exp	2	15	0.0009311749129883774	1.1121782484643987	0.611647164711388	0.00374355912222973
	2	2exp	2	16	0.0010255771588718056	1.2432756969598897	0.6109704095593115	0.0037019397459568545
	2	2exp	2	17	0.004397931161277569	1.1567307252350953	0.6108850647179281	0.0037229673520849413
	2	2exp	2	18	0.02053367525966384	1.074789456358453	0.6109243630115438	0.003711161765883933
	2	2exp	2	19	0.09640726668211816	1.0063660935145946	0.610980926787654	0.0036959126124525296
	2	2exp	2	20	0.47754367990224816	0.9436223949268099	0.6109684318771923	0.003628592806312843
	2	2exp	3	17	0.000966643508886147	1.25312495233802	0.6108850647179281	0.0037229673520849413
	2	2exp	3	18	0.004375643725139848	1.1574655683860262	0.6109243630115438	0.003711161765883933
	2	2exp	3	19	0.019980309049129803	1.0782493859084943	0.610980926787654	0.0036959126124525296
	2	2exp	3	20	0.09626558796703699	1.0065305545885972	0.6109684318771923	0.003628592806312843
	3	2exp	2	15	0.0007442668216304639	1.148351308548469	0.612231858368666	0.003935941727931449
	3	2exp	2	16	0.0009213397386507417	1.2611708259555316	0.6115901855252417	0.00388097813048569
	3	2exp	2	17	0.003838821409500051	1.1765586643714139	0.6114961187390364	0.00391550256696907
	3	2exp	2	18	0.017844217903924955	1.092688169637514	0.6115115450182488	0.003914358417334714
	3	2exp	2	19	0.08457777434704956	1.0211112325420806	0.6115508508029771	0.003899136350847046
	3	2exp	2	20	0.41609337284739434	0.9574041902906439	0.6115419599992897	0.0038143171409016573
	4	2exp	2	15	0.0007575000138126597	1.1454637321861105	0.6123305199193356	0.003949531763298023
	4	2exp	2	16	0.0010779597113056442	1.2350452955208313	0.611800323971928	0.0039153066828176665
	4	2exp	2	17	0.00433501268489422	1.1588161211173877	0.6116814159747869	0.003968185635937878
	4	2exp	2	18	0.02031827182135654	1.0761237388827298	0.6116861446983973	0.003974672866187772
	4	2exp	2	19	0.09784581457864519	1.0047112744313305	0.6117050097155047	0.0039592919320769185
	4	2exp	2	20	0.48504816406766627	0.9420748768282154	0.6117058697451471	0.003995305302444794
	5	2exp	2	15	0.0009684615682740367	1.1059577140964163	0.6123040544813328	0.0038577302535390736
	5	2exp	2	16	0.0015628869162834366	1.1753653466520422	0.6118611432051733	0.0038580341066081375
	5	2exp	2	17	0.00609932262653657	1.110396602156606	0.6117095006305009	0.003935422868522996
	5	2exp	2	18	0.029205178807974477	1.0311555881722234	0.6117120794641396	0.003948522238962778
	5	2exp	2	19	0.14397056043944423	0.9625082237622314	0.6117180421690583	0.003930349894793605
	5	2exp	2	20	0.7290868130004122	0.902515013178447	0.6117257280905481	0.003926858475794074
	6	2exp	2	15	0.0012526641593532909	1.066041013572781	0.6120750323196638	0.003655698970624351
	6	2exp	2	16	0.0022689707991152314	1.1183713563309596	0.6116490143735729	0.0036880493619104995
	6	2exp	2	17	0.008842251043980906	1.0600295444613868	0.6114693704371379	0.003781150095677492
	6	2exp	2	18	0.043320804468033346	0.9844161098175224	0.6114776229110237	0.0038010301941698854
	6	2exp	2	19	0.21860665878177327	0.9188614653127573	0.6114786109502434	0.0037823838737900926
	6	2exp	2	20	1.0	0.8729917607217229	0.6114507898160241	0.003798973633218316
#	ranges:	tmin	2-3	tmax	7-20	t0	2-6	models	2exp
#	errorcut:	True	cut	0.01
#	chicut:	True	cut	0.4 - 1.5
# AIC: Eavg = 0.6114790286523166 Eerr = 0.0037968481459907657


==> anc/AIC/C13_T1_P0_n1_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	2	1exp	7	22	0.000759177665098809	0.8836584394272423	0.46028517750685993	0.00164958626106345
	2	1exp	7	23	0.0010066044514031275	0.9684406750196916	0.4602936427338799	0.0016333645009449687
	2	1exp	8	22	0.0010371556918481104	0.7358624484782598	0.45881941399745524	0.00169816133246248
	2	1exp	8	23	0.0012183743533651702	0.832922825759783	0.45881336117838817	0.0017071482761983484
	3	1exp	7	22	0.0014792490715970837	0.8129656469459379	0.45993642146546504	0.0017150313055727309
	3	1exp	7	23	0.004647206812275203	0.8089397568711704	0.45986992634081025	0.001728784924843986
	3	1exp	8	22	0.001939168000868493	0.6769560029225267	0.45856055362013004	0.0016781327664641343
	3	1exp	8	23	0.006396135803631812	0.6769984087246188	0.4584799034356309	0.001710349871294734
	3	1exp	9	23	0.001281267518997058	0.7154136018830115	0.4580283092917732	0.002061335852413943
	4	1exp	7	22	0.0012405630919817027	0.8310458792123947	0.459730524322477	0.0017435130045793052
	4	1exp	7	23	0.0021560006386678724	0.8854347178174786	0.45986092397442	0.0016706356099196228
	4	1exp	8	22	0.001157757047653659	0.7251483181903408	0.4584830133448474	0.0016682940871969286
	4	1exp	8	23	0.0019342185851277344	0.7861658295343696	0.4585921669855315	0.0016628626933881429
	5	1exp	7	21	0.0006813195417953826	0.7782677881890833	0.4598980241104736	0.0016423590353813033
	5	1exp	7	22	0.003633922124481621	0.7265749244150324	0.45990109276871777	0.001641006284142558
	5	1exp	7	23	0.00634168966367879	0.7798881104992422	0.4600293591389568	0.0015796509495270058
	5	1exp	8	21	0.0007060448550397375	0.6594472862097961	0.4586083729847153	0.0016621159989453952
	5	1exp	8	22	0.0040664631280382425	0.6133102976592215	0.45862071177066266	0.001659165211004833
	5	1exp	8	23	0.006757725239943046	0.6723606543230571	0.4587213259801696	0.0016556269153555608
	5	1exp	9	22	0.0008418990741622253	0.6430753116914835	0.45804667839514845	0.0020543223110525456
	5	1exp	9	23	0.001658428087280143	0.6912199791743828	0.45794851625913796	0.0020782725338760223
	6	1exp	7	21	0.0013647896809531183	0.7094150611855216	0.45987985295224804	0.0016463163304985481
	6	1exp	7	22	0.007633856159641313	0.6621926573836863	0.45987891142173826	0.001637601337248748
	6	1exp	7	23	0.013357522917193316	0.7144486372333122	0.46001407358019464	0.0015679907619071732
	6	1exp	8	21	0.0012386721277540152	0.6085625427270552	0.45870313257829726	0.0016488927770163418
	6	1exp	8	22	0.007503490114566135	0.5652068195437302	0.4587065077279153	0.0016431005847600774
	6	1exp	8	23	0.012974526973924603	0.6197134410796215	0.4588016110181738	0.0016459448697777245
	6	1exp	9	22	0.0016454359499709255	0.5843693315207891	0.4580341353362359	0.0020511194852864704
	6	1exp	9	23	0.003481051109967665	0.626153936448425	0.4579303582365927	0.002075967792859875
	6	1exp	10	23	0.0006681194703875306	0.6646691738257982	0.45847809839251413	0.0025982946620709286
	7	1exp	7	20	0.00986272416613449	0.45246515927615233	0.4588427097741781	0.0016857592687050068
	7	1exp	7	21	0.06339112418014531	0.4252445027024495	0.458835621624499	0.0016851408978361794
	7	1exp	7	23	1.0	0.4299997273177946	0.4588843779283307	0.0017189233179477068
	7	1exp	8	19	0.0009049427367669948	0.42320770724387335	0.4588811239308726	0.0016804332118571682
	7	1exp	8	20	0.0014527878309204905	0.4901705892158317	0.4588427097741781	0.0016857592687050068
	7	1exp	8	21	0.009064193129653675	0.4579556182949457	0.458835621624499	0.0016851408978361794
	7	1exp	8	22	0.062727865147055	0.425841288805025	0.4588454452132482	0.0016832745586019137
	7	1exp	8	23	0.14409324738973892	0.4586663758056476	0.4588843779283307	0.0017189233179477068
	7	1exp	9	21	0.0020151371805416664	0.4661066921220554	0.45807675416772686	0.0020985044344840847
	7	1exp	9	22	0.013786226737966084	0.4313271362090336	0.45809664692730573	0.0020910536566292417
	7	1exp	9	23	0.035322764738466406	0.45972897511203065	0.4580456366770041	0.0021135026950299188
	7	1exp	10	22	0.002058480156358472	0.4645831792511548	0.45836737841878966	0.0026245960187513276
	7	1exp	10	23	0.005592825968858294	0.49065951629951504	0.45841114574878056	0.0026792947238479356
	8	1exp	9	20	0.0009192611464230439	0.42210186133984984	0.45834741898113623	0.003266409766801699
	8	1exp	10	21	0.0010179595224597728	0.4149878036573157	0.45859408842373356	0.0033471000044083374
	8	1exp	10	23	0.02106793389429929	0.40597178297489683	0.4586057698833628	0.0033942839981531883
#	ranges:	tmin	7-10	tmax	11-23	t0	2-8	models	1exp
#	errorcut:	True	cut	0.01
#	chicut:	True	cut	0.4 - 1.5
# AIC: Eavg = 0.4588645562604834 Eerr = 0.0016796929966592742


==> anc/AIC/C13_T1_P0_n1_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	3	2exp	3	19	0.0009543208164547965	0.5474970369777292	0.456019119476972	0.002592460071137706
	3	2exp	3	20	0.006440050089478386	0.5111909476867761	0.4560187838680431	0.0025960860016771103
	3	2exp	3	21	0.005333714454916953	0.5996152723893314	0.45621330222745027	0.002550504368126911
	3	2exp	3	22	0.027513071798756	0.5765496392627979	0.45633833922213285	0.0025038842419697347
	3	2exp	3	23	0.08584251893893056	0.5837815334210562	0.45618895397257825	0.002553577354533655
	3	2exp	4	20	0.0009512512839060799	0.5477045868072601	0.4560187838680431	0.0025960860016771103
	3	2exp	4	21	0.0008570870848339443	0.6395896238819536	0.45621330222745027	0.002550504368126911
	3	2exp	4	22	0.004352579027132129	0.6125839917167227	0.45633833922213285	0.0025038842419697347
	3	2exp	4	23	0.013714082635727029	0.618121623622295	0.45618895397257825	0.002553577354533655
	3	2exp	5	22	0.0007574175408437029	0.6484357039146489	0.45603341846864287	0.002824377823414527
	3	2exp	5	23	0.002495885938683687	0.6495147299163412	0.45581068455005336	0.002890834147489795
	4	2exp	3	19	0.0009371117737331237	0.5486704087539369	0.45608949587363573	0.0025439281550798027
	4	2exp	3	21	0.0025365530460640506	0.6484106507035801	0.4561331836264451	0.0025078055342944903
	4	2exp	3	22	0.014744729135038262	0.6136587527141542	0.45619991661716064	0.0024756019265201154
	4	2exp	3	23	0.02799377517162174	0.6495268569840094	0.4561919710490632	0.0025032509255001013
	4	2exp	4	22	0.0025371983290936348	0.6483932898217828	0.45580442400457627	0.0031131603403050335
	4	2exp	4	23	0.0049856901046746475	0.6839401272383832	0.4557634638047159	0.0031689938268951398
	4	2exp	5	23	0.0008590601118387519	0.7266863851907821	0.4557634638047159	0.0031689938268951398
	5	2exp	3	19	0.0022638911734363873	0.49458981340222147	0.4562783552545064	0.0025136908718843675
	5	2exp	3	20	0.0019694875770758817	0.5831144735375987	0.4563605527547465	0.002474994454287761
	5	2exp	3	21	0.012719308176504867	0.5471958812600323	0.4563436864200939	0.0024721127309041526
	5	2exp	3	22	0.08141342432012905	0.517274429860502	0.45638380920130084	0.0024548964195260678
	5	2exp	3	23	0.15742625264069407	0.551019600751738	0.4563835964441341	0.002481320454480258
	5	2exp	4	21	0.0021544894981134965	0.577326473669303	0.4558256806703539	0.0031444787344122086
	5	2exp	4	22	0.013398603885597465	0.5442072051037418	0.4559018432976771	0.0030874071432014662
	5	2exp	4	23	0.026633510428867812	0.5784259541592727	0.4558929578879084	0.0031393930019216155
	5	2exp	5	22	0.002281337281929043	0.5736683689500172	0.4564355295131885	0.0032325053791302616
	5	2exp	5	23	0.004552418112549314	0.6096961995766187	0.4563896894190618	0.003373448922512527
	5	2exp	6	23	0.0007376625454264937	0.6503426128817265	0.4563896894190618	0.003373448922512527
	6	2exp	3	17	0.0006983810555011282	0.40468218220249647	0.45650337020263343	0.00238354076429152
	6	2exp	3	18	0.0011330640443362025	0.45604689731481046	0.4562885468169921	0.0024415875138807763
	6	2exp	3	19	0.004228595114859947	0.45953939573214286	0.45637861081363407	0.0024285589347095545
	6	2exp	3	20	0.005572255685627766	0.5194782873797142	0.4563920084930013	0.0023966739458797146
	6	2exp	3	21	0.03187167231982847	0.4967627152752713	0.4564154617993682	0.002393124031032911
	6	2exp	3	22	0.22187191058355057	0.4679294515117177	0.4564314060164162	0.002382308091627079
	6	2exp	3	23	0.43674344970693807	0.49999119690561655	0.45643254343039474	0.002405734965486832
	6	2exp	4	19	0.0006126704839674794	0.4924792569355428	0.45608214677154585	0.0030582348455410273
	6	2exp	4	20	0.0008519298684026712	0.5548564790598088	0.4561404213502493	0.002976884224033
	6	2exp	4	21	0.004750137856886363	0.5287740797663202	0.4562110307564342	0.0029451882410417075
	6	2exp	4	22	0.03220391968239899	0.4962207254111663	0.45623876800840807	0.0029131669580254103
	6	2exp	4	23	0.06555285989717936	0.5286052212727786	0.4562479502013374	0.002949421799348914
	6	2exp	5	21	0.0007776276233362766	0.5608455383812738	0.45666567632751603	0.003121063900260354
	6	2exp	5	22	0.005165953688501178	0.5238666987561719	0.45669191978009666	0.0030854453755966233
	6	2exp	5	23	0.010620303015971475	0.5576834072810986	0.45667104705482564	0.0032092920028601794
	6	2exp	6	22	0.000983088564757375	0.5455874003487415	0.45748703607359653	0.0029892020542580566
	6	2exp	6	23	0.0017572509560581434	0.5905490608125388	0.457163882938354	0.00332215849529154
	7	2exp	3	20	0.054454737763630204	0.4032430445571653	0.4561969071016331	0.0022719914035100445
	7	2exp	4	20	0.008113567783964902	0.4256246542625832	0.4566387224583965	0.0026181343766711737
	7	2exp	4	21	0.058383790238061034	0.40013361615791077	0.4566513328689313	0.0026168019267012116
	7	2exp	4	23	1.0	0.40252291850531957	0.4567476312691333	0.0026339184598733367
	7	2exp	5	20	0.0015984677996194318	0.43684596250657787	0.45744649538386817	0.0028374922401578134
	7	2exp	5	21	0.011203774361532737	0.4097681969973261	0.4574404952254262	0.0028441661177856657
	7	2exp	5	23	0.1876937597681829	0.41218447093739585	0.45753526403626377	0.0029538142953214673
	7	2exp	6	22	0.009370732316585468	0.41847216976279855	0.4578156188285061	0.0035885396328419893
	7	2exp	6	23	0.02505871001000446	0.4395617368079589	0.4575802581021931	0.003032593471602653
	7	2exp	7	23	0.003611345642018461	0.4681497053316845	0.4577940108371785	0.0029460622483657634
#	ranges:	tmin	3-13	tmax	8-23	t0	3-8	models	2exp
#	errorcut:	True	cut	0.01
#	chicut:	True	cut	0.4 - 1.5
# AIC: Eavg = 0.4566112255105326 Eerr = 0.0024401801736418345


==> anc/AIC/C13_T1_P0_n2_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	2	1exp	7	18	0.001999136327840477	0.612688010088359	0.5469225510031087	0.0020299634089642905
	2	1exp	7	19	0.004153311682749908	0.6628973841062482	0.5469360678346988	0.0020003387967456616
	2	1exp	7	20	0.010750407351560376	0.6872954228721445	0.5468849256063588	0.0019833616419807063
	2	1exp	7	21	0.061109136141331594	0.6385670544113772	0.5468875814979753	0.0019817509601106876
	2	1exp	8	18	0.0005922895540405118	0.6097611297222658	0.5463695937524807	0.0015678968828978118
	2	1exp	8	19	0.0012884964535134502	0.6592233453587913	0.5463571785201684	0.0015820660852431875
	2	1exp	8	20	0.003461262743000575	0.6817493931060417	0.5462879730811945	0.001585305454438039
	2	1exp	8	21	0.019794526985413324	0.6298964145932162	0.5462925004114155	0.0015849056796739462
	2	1exp	9	20	0.0010475825727432517	0.6823623757110658	0.5474650220016718	0.002443196699755477
	2	1exp	9	21	0.005901682476492886	0.6280182387584733	0.5474475644006288	0.0024341740908945023
	2	1exp	10	21	0.0011681485405454042	0.6700853219862755	0.5480754917980015	0.0027462234758717724
	3	1exp	7	18	0.0016569168315254026	0.6321638614171013	0.5470170284469328	0.001981333836012286
	3	1exp	7	19	0.005465192795193977	0.6354862482964655	0.5468530926274076	0.0021836017603526553
	3	1exp	7	20	0.013505090239180286	0.6652581862919515	0.5468343673972328	0.002157432953089121
	3	1exp	7	21	0.07824056435193158	0.6178689878001075	0.5468341075908645	0.0021497156127793537
	3	1exp	8	18	0.0005883512331318732	0.6105012211922707	0.5463596263830139	0.001574019478653663
	3	1exp	8	19	0.0013898834079349874	0.6509536327554066	0.5463493197578057	0.0016150307352310622
	3	1exp	8	20	0.003664059790326372	0.6758035281226368	0.5462941893815936	0.0016188398097775117
	3	1exp	8	21	0.020357323287223093	0.62737870394735	0.5462996969349521	0.0016252974049085654
	3	1exp	9	20	0.0010769106673032957	0.6792294434764725	0.5474013591566862	0.0024532348126560877
	3	1exp	9	21	0.005898495107300966	0.6280704363880575	0.5473893539951339	0.0024972518297572553
	3	1exp	10	21	0.0013452214981032257	0.6545067806984326	0.5482856515365291	0.002937417448429226
	4	1exp	7	18	0.0017863855933686226	0.6242864596308642	0.5470273876418184	0.0020389209685623146
	4	1exp	7	19	0.009799086596710466	0.5808899096421324	0.5470274187039388	0.0020364354102306733
	4	1exp	7	20	0.028998135628255924	0.5964579862959096	0.5470586148141194	0.001994243252513446
	4	1exp	7	21	0.1467165528340556	0.5681854552708766	0.5470192581203703	0.0020625685629860283
	4	1exp	8	18	0.0007297263631527727	0.5870597268885566	0.546300574135044	0.0016061240083765503
	4	1exp	8	19	0.004177014737329896	0.5418787439780964	0.5462959444972497	0.0016067013463001948
	4	1exp	8	20	0.01434503601685647	0.5478098354116051	0.5462685577826304	0.0016122724557950765
	4	1exp	8	21	0.05414206842191577	0.5455593888009342	0.5463471736567459	0.001605249022480485
	4	1exp	9	19	0.0012242172483729042	0.5343527184795218	0.5473700977714591	0.0023476272201712147
	4	1exp	9	20	0.004097424627233393	0.5436189922920674	0.5473198533950606	0.0023359897515548523
	4	1exp	9	21	0.013156337729522405	0.5551486739735666	0.5472416706423676	0.002282051168963279
	4	1exp	10	20	0.0007327548481336353	0.5866178290886243	0.547874809843604	0.002741756389100156
	4	1exp	10	21	0.0025383142584202573	0.5887833928551335	0.5479505127012223	0.002747391509079101
	5	1exp	7	18	0.0017606513311789205	0.6257980758833321	0.5470351063049229	0.0019813549976616237
	5	1exp	7	19	0.009341741440213519	0.5851771144473598	0.5470265769677132	0.001981192463157708
	5	1exp	7	20	0.031013996500571683	0.5907587905637778	0.5470753644569214	0.001937790257566012
	5	1exp	7	21	0.1322614463001331	0.5760978111529031	0.5470645092538935	0.002017225096866178
	5	1exp	8	18	0.0008657375997940971	0.5690974080268093	0.5461981521723793	0.001646140203917913
	5	1exp	8	19	0.00478517409997346	0.5297408851057589	0.5461890571781106	0.0016462989242386258
	5	1exp	8	20	0.01846947434415378	0.5269200992921562	0.5461810348493787	0.0016500952536595865
	5	1exp	8	21	0.055106907382913406	0.5441844767702156	0.5463161266393776	0.0016289215983258923
	5	1exp	9	19	0.001618914359681827	0.5078805605366346	0.5473177072846359	0.0022932490096104464
	5	1exp	9	20	0.006135722846008513	0.5082399829158766	0.5472955985348839	0.0022860868367908242
	5	1exp	9	21	0.014009258361845238	0.5498096568709562	0.5472194450731752	0.0022270354720079918
	5	1exp	10	20	0.0010386275718927598	0.550566262562859	0.547806885426192	0.0028142700287367038
	5	1exp	10	21	0.002646254311550083	0.5847108960576967	0.5479347214351799	0.0027881529512849036
	6	1exp	7	16	0.0007230639258437975	0.45678709498851716	0.5461729924045691	0.0028262086146321657
	6	1exp	7	18	0.002650958875842825	0.5845378236959411	0.5468282183174	0.0023377043657213914
	6	1exp	7	19	0.013275085410107657	0.5543817835530284	0.5468166587058505	0.0023348043480954776
	6	1exp	7	20	0.0498282685717946	0.5520689560295546	0.5468970599519628	0.0022671333723459533
	6	1exp	7	21	0.17533505270433597	0.5548447670393706	0.5469537194202786	0.002320849749329376
	6	1exp	8	18	0.0011616619493418881	0.5394728718304136	0.5460763017383407	0.0017777315396098137
	6	1exp	8	19	0.00606463603664289	0.509228059759431	0.5460596443664648	0.0017758441978722435
	6	1exp	8	20	0.027031207242227094	0.4969319645970942	0.5460753808757924	0.0017737531540479854
	6	1exp	8	21	0.06428217234097847	0.5323425978859035	0.5462957279050492	0.0017194813203807563
	6	1exp	9	18	0.0006011442555458496	0.473972805586817	0.5474373272328956	0.0023865418809896435
	6	1exp	9	19	0.0028072640493263736	0.4595113540593463	0.5473309896903058	0.002342385050400868
	6	1exp	9	20	0.01286688015129437	0.44922878248943926	0.5473543779218164	0.0023410079949164994
	6	1exp	9	21	0.018199551232500305	0.5281149176277091	0.5472750212539007	0.002253581113059135
	6	1exp	10	20	0.001998991195322179	0.4887754760002529	0.5478342396795739	0.0031504158595898842
	6	1exp	10	21	0.0035517427884886195	0.5567234722752945	0.5482287167718045	0.003035969161035934
	6	1exp	11	21	0.0007836377722655824	0.5795008099700539	0.546668324460853	0.004170897330396465
	7	1exp	7	17	0.0017845427580796026	0.49896504318786306	0.5463978326291666	0.0018090838933753526
	7	1exp	7	18	0.011146687238605556	0.4601034405266035	0.5463691965474499	0.0018103295752508386
	7	1exp	7	19	0.050750564517218495	0.451033089620387	0.5463173350499626	0.0018037086640813132
	7	1exp	7	20	0.26825827336716035	0.43406394003813015	0.5463485907348592	0.001795854516665662
	7	1exp	7	21	1.0	0.4399000325902483	0.5465586303031674	0.0017669067409882666
	7	1exp	8	18	0.0016502422761162517	0.5061137845792639	0.5463691965474499	0.0018103295752508386
	7	1exp	8	19	0.007452412869916959	0.49203609776769497	0.5463173350499626	0.0018037086640813132
	7	1exp	8	20	0.038702829216509346	0.4702359350413077	0.5463485907348592	0.001795854516665662
	7	1exp	8	21	0.14543145188866521	0.47373849663565204	0.5465586303031674	0.0017669067409882666
	7	1exp	9	18	0.0011558510265239272	0.4158807248179285	0.5478407608765108	0.002339874175821808
	7	1exp	9	19	0.0038402649952780027	0.4340650363110077	0.5476108487324665	0.0022724537653903212
	7	1exp	9	20	0.02288715841757895	0.408113665773316	0.5476786120712367	0.002269157280076449
	7	1exp	9	21	0.04533415291302932	0.45893294081625374	0.5475826300433816	0.002205731146195355
#	ranges:	tmin	7-13	tmax	11-21	t0	2-7	models	1exp
#	errorcut:	True	cut	0.01
#	chicut:	True	cut	0.4 - 1.5
# AIC: Eavg = 0.5466726663216571 Eerr = 0.0016532792484287937


==> anc/AIC/C13_T1_P0_n2_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	3	2exp	3	18	0.0015264558907605716	0.7506022184018244	0.5450345690256008	0.0020879565949364245
	3	2exp	3	19	0.0014377636800770458	0.8636531256117087	0.5448498102462264	0.002216509338464688
	3	2exp	3	20	0.0048458339012706	0.8492677341173668	0.5448189015401235	0.0022007236017454993
	3	2exp	3	21	0.019229891114128716	0.8224371749489634	0.5448291550816551	0.002210101509643716
	3	2exp	4	20	0.0009225826213009969	0.9099297151257502	0.5448189015401235	0.0022007236017454993
	3	2exp	4	21	0.0036189871224088506	0.8772663199455609	0.5448291550816551	0.002210101509643716
	3	2exp	5	21	0.0007027329425455353	0.9395404657333324	0.5448852842436958	0.002399842730186656
	3	2exp	7	21	0.0007673040397116749	0.7075357895990664	0.5464282073087341	0.0025143283087970558
	4	2exp	3	18	0.0016984770119446602	0.7406498119019561	0.5450883446941541	0.0021167500470715825
	4	2exp	3	19	0.009394068131792693	0.6925281694308978	0.5450789640739815	0.0021186480190116997
	4	2exp	3	20	0.040880189654617136	0.6701001166435717	0.5450906314050533	0.0021038780561866395
	4	2exp	3	21	0.13520222910926696	0.6697983883487677	0.5452006781160227	0.0020911287257204913
	4	2exp	4	19	0.0016091329042663873	0.7456695120430926	0.5451130075185449	0.0025954837645755704
	4	2exp	4	20	0.006943770698468854	0.7175953248192447	0.5451835624636128	0.0025391796888792383
	4	2exp	4	21	0.023152534219905152	0.7137968436650564	0.5450621223438171	0.002555242159469799
	4	2exp	5	20	0.0012090624588595336	0.7727949651899559	0.5451835624636128	0.0025391796888792383
	4	2exp	5	21	0.0040411063485763146	0.7647823324982747	0.5450621223438171	0.002555242159469799
	4	2exp	6	21	0.001076897190729854	0.7840587313680086	0.5441510068503929	0.002790543859546002
	4	2exp	7	21	0.001829986286522081	0.630111925941951	0.546344823473025	0.002195789972867493
	5	2exp	3	18	0.0018044996214840068	0.7350650545751727	0.5449446258128344	0.002232554257896155
	5	2exp	3	19	0.009746978347906455	0.6895300116114405	0.5449272604455823	0.002233723615179966
	5	2exp	3	20	0.04598519390032336	0.6613956692215963	0.544963042240476	0.002209467955936029
	5	2exp	3	21	0.13241436467372014	0.6712690106567066	0.5451673716713344	0.0021545109695225986
	5	2exp	4	19	0.0016970974477637042	0.7407250440837574	0.5451372264110119	0.0025519751477023605
	5	2exp	4	20	0.007954790237650257	0.7062110347688448	0.5452075833806954	0.0025028927712737064
	5	2exp	4	21	0.022533863723062087	0.7159482121500268	0.5451672570041599	0.00252059304112311
	5	2exp	5	20	0.0016988360552191916	0.7406302433623125	0.5443924447022912	0.002858466712660951
	5	2exp	5	21	0.004640221975931834	0.752444542147314	0.5444518385588447	0.002812234104160073
	5	2exp	6	21	0.0008273505695625526	0.8103248915432613	0.5444518385588447	0.002812234104160073
	5	2exp	7	21	0.0019632678804549775	0.6242331132126441	0.546318262758386	0.002001698679511874
	6	2exp	3	17	0.0005949741389451483	0.731943680669962	0.5451485992575633	0.0022763917256471487
	6	2exp	3	18	0.00314834409879695	0.6856620328733529	0.5451250586040528	0.0022947152767593027
	6	2exp	3	19	0.01687411609251425	0.6464156698222714	0.545100145839061	0.0022941950678857076
	6	2exp	3	20	0.08692193797730484	0.6162229381235312	0.5451488922055375	0.0022639239019175785
	6	2exp	3	21	0.23897401625077475	0.6308200441555646	0.5454379051878129	0.0021693562104114026
	6	2exp	4	19	0.0028083876977074915	0.6955257981549147	0.5452165297995695	0.0025913644957878744
	6	2exp	4	20	0.014265630155833995	0.6593133721407031	0.5452974677035457	0.0025405027617964814
	6	2exp	4	21	0.03943247489691301	0.6727900617647494	0.5454152420211805	0.0025313157182648253
	6	2exp	5	19	0.0005657312442144565	0.736878788948245	0.5444369514285641	0.003018922954867267
	6	2exp	5	20	0.002755972606111984	0.6971657031505655	0.5446202164372989	0.0028881434894824777
	6	2exp	5	21	0.007553489173661608	0.7105249570392166	0.5447974316640602	0.002829233530464708
	6	2exp	6	19	0.0016115512297034708	0.5393091178667125	0.5461316492491491	0.001877496783689702
	6	2exp	6	20	0.006688642952542732	0.5301096080076358	0.5461517372231705	0.0018600692608298417
	6	2exp	6	21	0.01838745806534279	0.5499271534461317	0.5463275342578553	0.0018418031867164578
	6	2exp	7	20	0.0009886186504369761	0.5783013905537846	0.5461517372231705	0.0018600692608298417
	6	2exp	7	21	0.0027866091144155905	0.5957544162333093	0.5463275342578553	0.0018418031867164578
	7	2exp	3	16	0.0006573536471942447	0.613017352804243	0.5452572180933751	0.002411110279072056
	7	2exp	3	17	0.001287881463830319	0.6603293866972333	0.5459001939710064	0.0021703703330626617
	7	2exp	3	18	0.006790856433668927	0.6228447489938757	0.5458599198379352	0.0021783499077624125
	7	2exp	3	19	0.03548212988848659	0.5922931916903978	0.545801238979923	0.002187914377774644
	7	2exp	3	20	0.19967694011469053	0.5618296983736163	0.5458667227448735	0.0021685934720720485
	7	2exp	3	21	1.0	0.54258616299961	0.5460421987666002	0.0021440588123006056
	7	2exp	4	18	0.0011403199784992008	0.6711308146851656	0.5455843807795718	0.002491460536028766
	7	2exp	4	19	0.005906736466385385	0.6337995502488769	0.5454969512034031	0.002497907764944012
	7	2exp	4	20	0.03236844915470541	0.5987277971930647	0.5455935127689148	0.0024435168411356557
	7	2exp	4	21	0.16256219092415825	0.5748146714361256	0.545727463772388	0.002418653088869358
	7	2exp	5	19	0.0009616646360986015	0.6865532985435054	0.5455062846630252	0.002712001119955564
	7	2exp	5	20	0.005160468098423993	0.6445910020541231	0.545658532505994	0.0026180225288822425
	7	2exp	5	21	0.02555711177150807	0.6156036702101142	0.545811365935973	0.0025870480907302525
	7	2exp	6	18	0.0005604810054256597	0.5201318493115109	0.546494371430136	0.001764732344200853
	7	2exp	6	19	0.0024316412996337926	0.5085288113733493	0.5464425731663463	0.00177945819693656
	7	2exp	6	20	0.01191832548019607	0.4908122330911648	0.5465004627167559	0.0017715190870788682
	7	2exp	6	21	0.0456484920746942	0.4908424006841509	0.5466799118453981	0.001766579730391774
#	ranges:	tmin	3-13	tmax	8-21	t0	3-7	models	2exp
#	errorcut:	True	cut	0.01
#	chicut:	True	cut	0.4 - 1.5
# AIC: Eavg = 0.5457069005751518 Eerr = 0.0020673084437074656


==> anc/AIC/D5_A2_P1_n1_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	5	1exp	12	26	0.0014862320900789422	0.760106272343207	0.35581004092905527	0.0013081032262802481
	5	1exp	12	27	0.004862195002937286	0.8180664056396786	0.3558600322837196	0.0014522468325570438
	5	1exp	12	28	0.028481485243676937	0.7959667236686554	0.3558099270704446	0.0014531770871688055
	5	1exp	12	29	0.1353352832366127	0.8010862054071882	0.3557981663615562	0.0015034433203504882
	5	1exp	12	30	1.0	0.7565814162179001	0.3557981663615562	0.0015034433203504882
#	ranges:	tmin	12-15	tmax	16-30	t0	4-10	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.35579872475707164 Eerr = 0.0015014127672899299


==> anc/AIC/D5_A2_P1_n1_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	5	2exp	5	26	0.0013674823282723942	0.7206046092447679	0.35495744710311583	0.0017260119516710338
	5	2exp	5	27	0.004235968853038055	0.7715103045609244	0.35484573376119405	0.001717097821657309
	5	2exp	5	28	0.02498034034784154	0.7562500943795183	0.3547691170730009	0.0017097569713076758
	5	2exp	5	29	0.1353352832366127	0.7500872583109938	0.3548004240410169	0.0016846891121710251
	5	2exp	5	30	1.0	0.7174747688192114	0.3548004240410169	0.0016846891121710251
	5	2exp	6	27	0.0005732760445073746	0.8121161100641312	0.35484573376119405	0.001717097821657309
	5	2exp	6	28	0.003380721436322119	0.7940625990984941	0.3547691170730009	0.0017097569713076758
	5	2exp	6	29	0.01831563888873418	0.7858056991829457	0.3548004240410169	0.0016846891121710251
	5	2exp	6	30	0.1353352832366127	0.7500872583109938	0.3548004240410169	0.0016846891121710251
#	ranges:	tmin	5-15	tmax	10-30	t0	4-10	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.35480008006005925 Eerr = 0.001685263792184465


==> anc/AIC/D5_A2_P1_n2_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	9	15	0.16444791390294894	0.40457359041751784	0.4242537000533157	0.0020254461607282083
	4	1exp	9	16	0.9411592866929027	0.41977207411433526	0.4241141045021201	0.0020281424210939333
	4	1exp	10	15	0.023208921351104403	0.4687111651036822	0.42472610546706396	0.0026468260431773915
	4	1exp	10	16	0.13094135157002243	0.4805217111648869	0.4244906567668484	0.0026335209264028324
	4	1exp	11	15	0.0032093869555959724	0.5751173595862601	0.4242737830827176	0.0034965400695209435
	4	1exp	11	16	0.01818037860818217	0.5663886977781403	0.4239968382823636	0.0034741287423774923
	4	1exp	12	16	0.0031021422871408567	0.5921108626617767	0.42201338514349773	0.004533502728419765
	5	1exp	9	16	0.9445647074875595	0.41874013261004583	0.4239247572445708	0.0020398570592791232
	5	1exp	10	15	0.023977553180467463	0.4556786199843099	0.42456792386306613	0.0026578022773685443
	5	1exp	10	16	0.13190917124626117	0.4780670231301346	0.42432774009739954	0.0026453633723739533
	5	1exp	11	15	0.0032964588628144006	0.5617329190331132	0.4241866990114777	0.0035009144300478094
	5	1exp	11	16	0.01819269886807925	0.5661177224035366	0.42390792037862085	0.003480175220703103
	5	1exp	12	16	0.00313493237116364	0.5868535284274057	0.4218724093293485	0.004544690892533197
	6	1exp	9	16	0.9470915155111316	0.41797683791601375	0.4237221507522777	0.0020659707461202067
	6	1exp	10	15	0.02495454791312819	0.4397034287347024	0.42440926658951095	0.0026857730648654795
	6	1exp	10	16	0.13303157564834361	0.47524271585878614	0.42416477820859855	0.002674362931785273
	6	1exp	11	15	0.0034068881953808272	0.5452576682594509	0.42413337262310846	0.003526836945858968
	6	1exp	11	16	0.018205022491304595	0.5658468565748868	0.4238493331821201	0.003506706986606588
	6	1exp	12	16	0.0031718893186292252	0.5809936242954225	0.4217459980692026	0.004579373520125525
	7	1exp	9	16	0.9678787322282151	0.41177367305867035	0.4234183952511701	0.002125183444574446
	7	1exp	10	15	0.026659375047484085	0.4132695142457386	0.4241977454731452	0.0027544293353286616
	7	1exp	10	16	0.13801924284293351	0.46297384739445213	0.42395593889358973	0.0027451061598203577
	7	1exp	11	15	0.003616869620276247	0.5153528762805445	0.4240808476741308	0.0035960247702794498
	7	1exp	11	16	0.01874563548278195	0.5541414829766997	0.4237981082843926	0.0035776773954277205
	7	1exp	12	16	0.003323875087312215	0.5575916806254638	0.42156879243344175	0.004672678128609497
	8	1exp	9	16	0.9287590107186123	0.4235615315829869	0.42314690410688827	0.002198876597438028
	8	1exp	10	15	0.02699604949068511	0.40824964734839797	0.42398678430257153	0.0028035546868604463
	8	1exp	10	16	0.1344217949066397	0.47177735969489076	0.423753549658441	0.0027963738597144077
	8	1exp	11	15	0.003657726784925174	0.5097364005363837	0.4239730100148393	0.0036343838126377437
	8	1exp	11	16	0.018219902775107523	0.5655200411423901	0.4236892796782922	0.0036158937267184786
	8	1exp	12	16	0.0033480439411660476	0.5539691906838697	0.4213086305623367	0.0046978153405382765
	9	1exp	9	16	1.0	0.4024455370080769	0.4236343207873823	0.0029001091385537385
	9	1exp	10	16	0.1353352832366127	0.4695197931760897	0.4236343207873823	0.0029001091385537385
	9	1exp	11	15	0.0038264131957997257	0.48719339825618196	0.42387243464122987	0.0037425337656845042
	9	1exp	11	16	0.01833619608051802	0.5629750497158907	0.42363279034570067	0.0037267483162754514
	9	1exp	12	16	0.003665876648628261	0.508623578529946	0.42096306200412353	0.00475245355447572
	10	1exp	9	16	0.7287554250361084	0.49285042187714456	0.42301754900960037	0.002219866151544734
	10	1exp	10	15	0.026415198155026083	0.4169500505249371	0.4235944832293574	0.0033399572071621726
	10	1exp	10	16	0.09991656882457592	0.5706597108361038	0.4233969540119164	0.003347344016079706
	10	1exp	11	15	0.003574908324061704	0.5211875631561714	0.4235944832293574	0.0033399572071621726
	10	1exp	11	16	0.013522237141904488	0.6847916530033246	0.4233969540119164	0.003347344016079706
	10	1exp	12	16	0.002726479717551834	0.6566516810797387	0.4211365063785933	0.00418394746581213
	11	1exp	9	16	0.6515644258131936	0.5248395366865823	0.42293910987718697	0.002286594460523345
	11	1exp	10	16	0.10880212274386226	0.5422612712551512	0.42380632320194545	0.0026576567294745385
	11	1exp	11	16	0.021535314010907646	0.498648223475738	0.42109031964274096	0.00415351863446414
	11	1exp	12	16	0.0029144878212555804	0.6233102793446724	0.42109031964274096	0.00415351863446414
#	ranges:	tmin	9-15	tmax	13-30	t0	4-11	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.42359753903357766 Eerr = 0.0021580332916824453


==> anc/AIC/D5_A2_P1_n2_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	2exp	3	12	0.0007903136957793956	1.0432961322662397	0.42145003883577453	0.0026093331264756877
	4	2exp	3	13	0.005565272058204824	0.9249163157395578	0.42157742958707	0.0025617102880232615
	4	2exp	3	14	0.03712869695761399	0.8448491022987309	0.42136309954188544	0.002533956005388401
	4	2exp	3	15	0.15466841901702078	0.8749855081027484	0.42095582707429924	0.002557618096892849
	4	2exp	3	16	1.0	0.8197192463412721	0.42077726807171756	0.002570310354494039
	4	2exp	4	13	0.0008753982919237223	1.0140821255090224	0.4204105468104073	0.003373704272717028
	4	2exp	4	14	0.0059918392347349005	0.9064531794970766	0.42011344578284265	0.0033573674604317743
	4	2exp	4	15	0.026536734666724255	0.9194846993190483	0.41946370018490037	0.00347176129717211
	4	2exp	4	16	0.17735241158041912	0.8476144709744488	0.4191904177408478	0.003497015504628854
	4	2exp	5	14	0.0008109072599410964	1.035946490853802	0.42011344578284265	0.0033573674604317743
	4	2exp	5	15	0.0035913565022959656	1.0344202867339294	0.41946370018490037	0.00347176129717211
	4	2exp	5	16	0.02400203885393233	0.9417938566382763	0.4191904177408478	0.003497015504628854
	4	2exp	6	16	0.0032752124783026826	1.057457097001353	0.41938536547459837	0.003807055501553059
	4	2exp	7	16	0.0012340518081953183	0.9159737786589748	0.4221917822856929	0.003903792905396661
	5	2exp	3	12	0.0006853460334614451	1.0840121553687685	0.42127418288889135	0.0026352538704232284
	5	2exp	3	13	0.0048234526274040955	0.9606802873716762	0.42140609179732447	0.0025854233168104016
	5	2exp	3	14	0.03209844578197461	0.8772007828671944	0.4211787710474495	0.002554932718012431
	5	2exp	3	15	0.14023347683852924	0.8945804817199459	0.4207695227128284	0.0025756110262101888
	5	2exp	3	16	0.8969427927153528	0.839494372740217	0.4205884113467276	0.002591020971931373
	5	2exp	4	13	0.0007625007199633911	1.0535322743273903	0.4202182411246496	0.003398973100976099
	5	2exp	4	14	0.0052120823299360375	0.9413079196235293	0.41990698751785127	0.003378932448948219
	5	2exp	4	15	0.024177337829402467	0.9401767539496267	0.4192653996968172	0.003482701450846249
	5	2exp	4	16	0.16004266442139556	0.8681541403074158	0.4189850053723411	0.003512252791808549
	5	2exp	5	14	0.0007979032746016667	1.0405654378600875	0.42100679624128207	0.003742082765441565
	5	2exp	5	16	0.022999419552554842	0.9512760344653066	0.4197926627340351	0.004047532394882452
	5	2exp	6	16	0.0031126329594226973	1.07018553877347	0.4197926627340351	0.004047532394882452
	5	2exp	7	16	0.0010329091786133878	0.9668091050321672	0.42237465528822915	0.004019945280933565
	6	2exp	3	12	0.0006282551559715754	1.1088628655921406	0.4211779486467965	0.0026770583282511185
	6	2exp	3	13	0.004412378115960651	0.9829493336066008	0.421316317867938	0.002624971250658596
	6	2exp	3	14	0.029396953929958995	0.8967377939348186	0.4210763084617944	0.0025899531934247496
	6	2exp	3	15	0.1342826456727856	0.9032528518568735	0.4206529551499568	0.002606119237781151
	6	2exp	3	16	0.8482528270860131	0.8496422540645564	0.4204724541714863	0.0026255849197372436
	6	2exp	4	13	0.0007025567133167002	1.0769257954834246	0.42008862263383007	0.00345295558550967
	6	2exp	4	14	0.0048143934387351595	0.9611502674520166	0.4197649335892244	0.0034253113733543395
	6	2exp	4	15	0.023334588909970668	0.9480609714440664	0.41911691431736425	0.003517551350073177
	6	2exp	4	16	0.1528086390225201	0.8774049441238863	0.4188307855263792	0.0035530705113700077
	6	2exp	5	14	0.0007232898421413074	1.0686161093869841	0.4207886565134696	0.0038028067476852012
	6	2exp	5	15	0.003328971194233513	1.0533869570706247	0.4198639526718319	0.004034773564234633
	6	2exp	5	16	0.02169009083900376	0.9643012491044299	0.41955448997088146	0.004101505925447623
	6	2exp	6	15	0.000907519948355975	1.003785961509823	0.4231269489468326	0.004098338073501843
	6	2exp	6	16	0.005485560550070843	0.9285229621100333	0.4227481302482385	0.004265417038891055
	6	2exp	7	16	0.0007423898907554264	1.0611690995543237	0.4227481302482385	0.004265417038891055
	7	2exp	3	13	0.003833683326845697	1.0180962721676183	0.4212354774931998	0.0026977038239168684
	7	2exp	3	14	0.025529875922314715	0.9280803917091991	0.42097383989361536	0.002656874081157961
	7	2exp	3	15	0.12280040645252566	0.9211301616555162	0.42051776969705745	0.002665078227761902
	7	2exp	3	16	0.7756550329496356	0.8659096832151645	0.4203512329462977	0.0026884804477042205
	7	2exp	4	13	0.0006144901865716347	1.1151924153543853	0.41994790607745996	0.0035601303982490903
	7	2exp	4	14	0.004218753648464863	0.9941678483498759	0.41959971589251527	0.0035230315554238014
	7	2exp	4	15	0.02156893664531544	0.9655459938946737	0.41891874475512797	0.003600058247954981
	7	2exp	4	16	0.14124634070559397	0.8931411341354462	0.4186441817849681	0.0036398041914948516
	7	2exp	5	14	0.0006254111038832775	1.1101592037500012	0.4205887072788497	0.0039342649936296185
	7	2exp	5	15	0.0030466569656677107	1.0755415553003944	0.4196063361849545	0.004148668364727322
	7	2exp	5	16	0.019869361461634143	0.9837849363583938	0.4193106580673355	0.00422097185498403
	7	2exp	6	15	0.0007913824868652759	1.0429100038409356	0.4228621702123303	0.004236053809883152
	7	2exp	6	16	0.004781450164561501	0.9628668129148166	0.4224863397074379	0.0044226702372430135
	8	2exp	3	13	0.003087446810766295	1.0722166648339	0.4212647005031058	0.0027285330692572345
	8	2exp	3	14	0.020601060925697107	0.9757485684760685	0.42098382639414034	0.0026805968429189403
	8	2exp	3	15	0.10325198828595987	0.9558077290393054	0.42047276741101264	0.0026768011675582975
	8	2exp	3	16	0.657619401669961	0.8959245066902479	0.4203351267597073	0.002703549668028627
	8	2exp	4	14	0.00336710962453131	1.0505391089229639	0.41963510048562663	0.0035641093906059237
	8	2exp	4	15	0.018008914027034778	1.0056320610714695	0.4188923425476926	0.0036167823015623604
	8	2exp	4	16	0.11852368245429157	0.9282196682633473	0.41865205833526664	0.0036610251543476306
	8	2exp	5	15	0.0025243057913946964	1.1225612607585571	0.41951652200407313	0.004183361400047935
	8	2exp	5	16	0.016563157162984038	1.0242289673632798	0.41926036746076106	0.004257715709257458
	8	2exp	6	15	0.0006644503591109304	1.0928589261715604	0.4228173809006987	0.004303269557845909
	8	2exp	6	16	0.004024410721249784	1.0059581595913132	0.4224767719717348	0.004499512247367827
	8	2exp	8	16	0.0008278330925501048	0.5350516192738541	0.42343887881967307	0.005636437955641083
	9	2exp	3	13	0.0032768299128270433	1.0573336672018603	0.4212270315312403	0.002775835714015184
	9	2exp	3	14	0.0217741701416329	0.9634414938775968	0.42092109579799397	0.002725547144009285
	9	2exp	3	15	0.11499198916070813	0.9342697334788637	0.42033851739518496	0.0026940524569047577
	9	2exp	3	16	0.7388766010173413	0.8747418559792419	0.4202442698881402	0.002723394570044647
	9	2exp	4	14	0.0035624627963474777	1.0364397578623568	0.41952454768026115	0.0036632445713837046
	9	2exp	4	15	0.020276827981989452	0.979273861892034	0.41869624419552337	0.003670205282749356
	9	2exp	4	16	0.13397664662035136	0.903709125609833	0.4185092496542049	0.00372001053447671
	9	2exp	5	15	0.002824402730967502	1.0944785535700052	0.41927036240516796	0.004277100668818335
	9	2exp	5	16	0.018637803451143846	0.9980042604776244	0.4190817094686552	0.004353416774926566
	9	2exp	6	15	0.0007105863165860631	1.0736788530231276	0.42251033011890093	0.0044760675032706025
	9	2exp	6	16	0.004368280859688993	0.9854603995260746	0.42225077082043183	0.004678171420431067
	9	2exp	8	16	0.0008819765075219652	0.513933664217278	0.4227523723479055	0.0022884572592321724
	10	2exp	3	12	0.000626460767832052	1.1096800747553786	0.4210284877871052	0.002758182238302268
	10	2exp	3	13	0.004355593401935684	0.98618756880419	0.4212335060269716	0.0026611682710300393
	10	2exp	3	14	0.02743605605901969	0.9120784602131341	0.4207944897434703	0.0025810833415349133
	10	2exp	3	15	0.14766790447221348	0.8842490540173801	0.42037882949389316	0.002572248530352497
	10	2exp	3	16	0.7698946247279269	0.8672649962507358	0.4202927699026039	0.002609789650740219
	10	2exp	4	13	0.0006868083186709608	1.0834031919068081	0.420017458461851	0.003502225179136532
	10	2exp	4	14	0.00457244041752496	0.9740410158183784	0.41944062807824384	0.003393641536103506
	10	2exp	4	15	0.02587313615851393	0.9251124260865037	0.41885508943567573	0.0034335003895886837
	10	2exp	4	16	0.1402528064811339	0.8945529158191734	0.4186345743948709	0.0035232408091387373
	10	2exp	5	14	0.0006661939268688278	1.0921101723432156	0.42028706995291026	0.003823779823317835
	10	2exp	5	15	0.003627447799210499	1.0319204546199798	0.4194342829543905	0.003955614297914729
	10	2exp	5	16	0.01958201560703056	0.9870221244263453	0.4191963005332116	0.004089077118496451
	10	2exp	6	15	0.0009248910419045412	0.998368707086446	0.4221596597217755	0.003960384357616797
	10	2exp	6	16	0.004683333683525135	0.9680502379933598	0.4219790327612713	0.004200631744278625
	10	2exp	8	16	0.0006272401615623878	0.6275456375839349	0.42286810592354895	0.0021965842913606406
	11	2exp	3	12	0.000670519514928288	1.090261030144177	0.4211429517638667	0.002708019842953006
	11	2exp	3	13	0.004862828753689963	0.9586477042966655	0.4212953775449264	0.0025513928138922205
	11	2exp	3	14	0.0351719140713318	0.8568807256542407	0.4212650073371239	0.002556493211373641
	11	2exp	3	15	0.24524167573096506	0.7827933955926679	0.42120567842674395	0.0025606673914281806
	11	2exp	3	16	0.7701361760694967	0.8672079604744677	0.4205605983282913	0.0026241569021233082
	11	2exp	4	13	0.0007686262894112153	1.0512461517181106	0.42010139286987325	0.003383039583180253
	11	2exp	4	14	0.005585437251499459	0.9240121035178368	0.42005407428975955	0.003387259765799265
	11	2exp	4	15	0.03893978590331594	0.834265473788311	0.4199919931151801	0.003412847449107572
	11	2exp	4	16	0.14350160554819208	0.8899729820465804	0.4187948079626222	0.003634115228194168
	11	2exp	5	14	0.0008527125425894197	1.021583976553553	0.4211796564861798	0.0037764436737351323
	11	2exp	5	15	0.0059659896858200515	0.9075340441486863	0.4211406483401158	0.003814779413937041
	11	2exp	5	16	0.020074770252352884	0.981499404123868	0.41941172481581285	0.004280619199681624
	11	2exp	6	16	0.005389139746593485	0.9329563408552798	0.42242906548325787	0.004328447504403075
#	ranges:	tmin	3-15	tmax	8-30	t0	4-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.42027405359689957 Eerr = 0.002622100750470653


==> anc/AIC/D5_A2_P3_n1_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	5	1exp	10	29	0.003546783314801069	1.3870999864975329	0.4756356630073551	0.003210049690148257
	5	1exp	10	30	0.026207380883816307	1.3177449871726563	0.4756356630073551	0.003210049690148257
	5	1exp	11	29	0.0019353718456123687	1.3092434977386411	0.4712191542255332	0.004386869251231328
	5	1exp	11	30	0.014300571139520742	1.2403359452260807	0.4712191542255332	0.004386869251231328
	5	1exp	12	30	0.002629155971838541	1.2752031205016896	0.46881030249158223	0.0066129322853966
	5	1exp	14	30	0.0009885009203421413	1.0568820826581717	0.485017747644812	0.01737784257237721
	6	1exp	10	26	0.0007189342487389439	1.0966845411990906	0.4753719614035978	0.003386297561316451
	6	1exp	10	27	0.0034911376454155457	1.0815603882291214	0.4757382877290538	0.003313840407967981
	6	1exp	10	28	0.008394110796576131	1.1462178435135109	0.475434467278615	0.0031902596924778016
	6	1exp	10	29	0.056691527569057286	1.0953543349435693	0.475478947257814	0.003215153564628044
	6	1exp	10	30	0.41889687754183785	1.040586618196391	0.475478947257814	0.003215153564628044
	6	1exp	11	27	0.0011853712504064583	1.0341793673673592	0.4717714922529677	0.004251542253411222
	6	1exp	11	28	0.0031009782729392696	1.0955027438021214	0.47131475648361054	0.004361755166911224
	6	1exp	11	29	0.021214631038640575	1.043199985441334	0.4713294738313516	0.004382393342679718
	6	1exp	11	30	0.15675609886263062	0.9882947230496849	0.4713294738313516	0.004382393342679718
	6	1exp	12	29	0.0033654128162547993	1.0858753318763017	0.469334953729059	0.007840452191150852
	6	1exp	12	30	0.0248672240953669	1.0255489245498406	0.469334953729059	0.007840452191150852
	6	1exp	13	30	0.0036390634298436677	1.0766781890464385	0.46678007751605904	0.009492454873120905
	6	1exp	14	29	0.000708344993762572	0.9051086640783268	0.48189736074745954	0.017793345188069534
	6	1exp	14	30	0.005234000896308325	0.8485393725734314	0.48189736074745954	0.017793345188069534
	7	1exp	10	27	0.0017268126307482276	1.1643780772623444	0.4760926833020096	0.0033348837178999225
	7	1exp	10	28	0.0017250554819826984	1.3220257491675955	0.4758328366145577	0.0033418106940582707
	7	1exp	10	29	0.01217907271518895	1.2572391398228406	0.4758531575305965	0.003369957305440785
	7	1exp	10	30	0.08999185152548679	1.194377182831699	0.4758531575305965	0.003369957305440785
	7	1exp	11	29	0.0033931947173964747	1.2468576759792238	0.4718024510543912	0.004936706851947146
	7	1exp	11	30	0.025072506121437684	1.1812335877697908	0.4718024510543912	0.004936706851947146
	7	1exp	12	29	0.0008605820062229209	1.246310273311558	0.4669818091777285	0.008217692208736487
	7	1exp	12	30	0.0063588887217114485	1.1770708136831385	0.4669818091777285	0.008217692208736487
	7	1exp	13	30	0.000959300277144581	1.2335343640232974	0.4636242036706374	0.010185390099796202
	7	1exp	14	30	0.0007720164268216631	1.0877800508575024	0.4763593477178809	0.020034285929555914
	8	1exp	10	26	0.0010985386732100181	1.0436887672810924	0.47687529626171243	0.00402421113092384
	8	1exp	10	27	0.004543851148990653	1.0505548273841059	0.47679522716367145	0.004025779786459684
	8	1exp	10	28	0.00488759969701324	1.2063099591637072	0.47662481036605947	0.004253378614121253
	8	1exp	10	29	0.027411261037104995	1.1718460042342027	0.4766505703958248	0.005039452959649145
	8	1exp	10	30	0.20254334554560077	1.1132537040224926	0.4766505703958248	0.005039452959649145
	8	1exp	11	27	0.001241295486345282	1.0284169218301846	0.47178722824069075	0.005855402451414831
	8	1exp	11	28	0.0015870255140237853	1.1743093456044764	0.47106985939441703	0.005754816641962898
	8	1exp	11	29	0.008971273607417372	1.1388292560812883	0.4710688123533015	0.0058020304451193265
	8	1exp	11	30	0.06628924396406291	1.0788908741822734	0.4710688123533015	0.0058020304451193265
	8	1exp	12	29	0.002270096526854105	1.1321963061776734	0.4646470516240585	0.012092774723839695
	8	1exp	12	30	0.016773870586912612	1.0692965113900248	0.4646470516240585	0.012092774723839695
	8	1exp	13	30	0.0028506353045895765	1.1054057732485474	0.4595657138659011	0.015865478766173457
	8	1exp	14	30	0.001325471591503706	1.02021533021404	0.4729140939103117	0.022475799823330346
	9	1exp	10	25	0.0006869391757559638	0.9092000643519379	0.4768411260666379	0.003907814984189197
	9	1exp	10	26	0.0025137774498130505	0.9402130467539527	0.47684324282612583	0.004127520881266306
	9	1exp	10	27	0.014572263754561924	0.913455409043142	0.4767570139598347	0.004095787290270513
	9	1exp	10	28	0.020061068942355386	1.0494122097302894	0.4770111553710156	0.004610891955906677
	9	1exp	10	29	0.12667324947071534	1.0107242130247454	0.4770778495101941	0.00456405312393346
	9	1exp	10	30	0.935995746572953	0.960188002373508	0.4770778495101941	0.00456405312393346
	9	1exp	11	26	0.0022398334867438827	0.7516119238818485	0.4656540602661387	0.009054693137951928
	9	1exp	11	27	0.012602141629272904	0.7387030232314247	0.46565508404191974	0.009073373051354864
	9	1exp	11	28	0.019377595577689748	0.8799262852206712	0.46559591854933624	0.00984584995935996
	9	1exp	11	29	0.1353352832366127	0.8373039641067271	0.465424883460533	0.009124570772533513
	9	1exp	11	30	1.0	0.7932353344168994	0.465424883460533	0.009124570772533513
	9	1exp	12	27	0.0023882345585595492	0.7430582055178088	0.4596807050650772	0.01525509668072837
	9	1exp	12	28	0.003456082697745183	0.900419397067681	0.460214365410923	0.015690266128905263
	9	1exp	12	29	0.024596281152142685	0.8518700820128507	0.45993541572788255	0.014157883576358414
	9	1exp	12	30	0.18174330125825292	0.8045439663454703	0.45993541572788255	0.014157883576358414
	10	1exp	10	26	0.0014376060002352644	1.0100639657097281	0.4722198323331166	0.009621957811518585
	10	1exp	10	27	0.010426778467938392	0.9528368948662126	0.4722709935769118	0.009687956963700766
	10	1exp	10	28	0.008827574466515092	1.1406234079350628	0.47147625251066155	0.009479852671944866
	10	1exp	10	29	0.0629623511772433	1.084310948268067	0.47137484441778055	0.0095006884802797
	10	1exp	10	30	0.465232344969223	1.0300954008546637	0.47137484441778055	0.0095006884802797
	10	1exp	11	27	0.0014111110172038569	1.0123892007953508	0.4722709935769118	0.009687956963700766
	10	1exp	11	28	0.0011946822907181103	1.2077189025194783	0.47147625251066155	0.009479852671944866
	10	1exp	11	29	0.008521027629815296	1.1445504453940705	0.47137484441778055	0.0095006884802797
	10	1exp	11	30	0.0629623511772433	1.084310948268067	0.47137484441778055	0.0095006884802797
	10	1exp	12	27	0.001835996974908654	0.7781204415198637	0.44532825998781933	0.022251096356273023
	10	1exp	12	28	0.002011080435289588	0.9681023560367968	0.4436778575625122	0.021136582027161028
	10	1exp	12	29	0.014553084907861544	0.9136103486634849	0.4435450238585687	0.021220064341340713
	10	1exp	12	30	0.10753356079668994	0.8628542181821801	0.4435450238585687	0.021220064341340713
	10	1exp	13	29	0.0022301663631592973	0.9551768463674603	0.44318359052784456	0.02020736985550567
	10	1exp	13	30	0.016478824367332192	0.8989899730517273	0.44318359052784456	0.02020736985550567
	11	1exp	10	25	0.0006611461171710138	0.9143028486373963	0.477504992451272	0.004807655607461704
	11	1exp	10	26	0.0017008174714601431	0.9890477443618146	0.4766002537994351	0.005033322931854898
	11	1exp	10	27	0.01181544392548246	0.9381274674080474	0.47659871965486844	0.005440652214298935
	11	1exp	10	28	0.010511977856198507	1.1212195111920737	0.475927471490879	0.005109906464218587
	11	1exp	10	29	0.06416698405394715	1.082316015221043	0.4761251087972261	0.005148687503178204
	11	1exp	10	30	0.474133444873804	1.0282002144599907	0.4761251087972261	0.005148687503178204
	11	1exp	11	26	0.000615247870174896	0.9238961343176924	0.46638032922654366	0.01172086237345427
	11	1exp	11	27	0.0040060409068511105	0.8819609384194383	0.4668592167935492	0.012805226399230355
	11	1exp	11	28	0.003361267620814291	1.086020327648917	0.46654791052574385	0.012986016063880883
	11	1exp	11	29	0.021694128709741283	1.0407165887085914	0.46643481226161143	0.013047249383106611
	11	1exp	11	30	0.16029913405370036	0.9859420314081393	0.46643481226161143	0.013047249383106611
	11	1exp	12	29	0.002935981053504368	1.1019352115738026	0.46643481226161143	0.013047249383106611
	11	1exp	12	30	0.021694128709741283	1.0407165887085914	0.46643481226161143	0.013047249383106611
#	ranges:	tmin	10-15	tmax	14-30	t0	4-11	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.4710235500809183 Eerr = 0.004433760215695143


==> anc/AIC/D5_A2_P3_n1_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	5	2exp	3	28	0.0010189191374034715	1.4957575849752374	0.4722765747910513	0.0030303121152202013
	5	2exp	3	29	0.007488025730166281	1.4338874540080526	0.4722700409088328	0.0030357310944440666
	5	2exp	3	30	0.0553294421904348	1.3765319558477307	0.4722700409088328	0.0030357310944440666
	5	2exp	4	29	0.0019137265677225642	1.440948017365778	0.47026556635791533	0.0036234374630448535
	5	2exp	4	30	0.014140632966916034	1.380908516642204	0.47026556635791533	0.0036234374630448535
	5	2exp	5	30	0.002308776452976224	1.4246292968071452	0.4715176689388374	0.0038774067283702195
	6	2exp	3	26	0.003680594798640809	1.1349409765968774	0.4720253646004722	0.0030584771341955353
	6	2exp	3	27	0.011310259593445064	1.1631131255480804	0.472178961104741	0.002975704068562329
	6	2exp	3	28	0.0185938400224271	1.2432281981892412	0.472020621409081	0.003040934772657552
	6	2exp	3	29	0.1353352832366127	1.192683278705885	0.47200894268320215	0.003048562501425963
	6	2exp	3	30	1.0	1.1449759475576493	0.47200894268320215	0.003048562501425963
	6	2exp	4	26	0.000765818681239093	1.148676446927935	0.4703641548782027	0.0035791067611814793
	6	2exp	4	27	0.0023771030731395805	1.1765782926965835	0.47050913738951694	0.0035665165025946157
	6	2exp	4	28	0.004129525238402978	1.2547083797699476	0.4702550989228164	0.0034701989605619246
	6	2exp	4	29	0.029950955976116567	1.201773337420148	0.470248180415169	0.0034852481652324534
	6	2exp	4	30	0.22130929392412751	1.1516994483609753	0.470248180415169	0.0034852481652324534
	6	2exp	5	28	0.000638938905140479	1.3017048631178185	0.4713699034827514	0.003914576786335476
	6	2exp	5	29	0.0046364980511361615	1.2441813884114108	0.4713659352043787	0.003942016507612385
	6	2exp	5	30	0.03425934420242773	1.1900865454370018	0.4713659352043787	0.003942016507612385
	7	2exp	3	26	0.0007753693349307665	1.2832733738475985	0.4721444493730118	0.002848056859152137
	7	2exp	3	27	0.005195195975303147	1.2338382068892617	0.4721682344811877	0.0028528915600205046
	7	2exp	3	28	0.003959624530823964	1.3777222102721856	0.4721907803204776	0.002883030167268336
	7	2exp	3	29	0.029019879371209326	1.3209977943960087	0.472181348232799	0.0029018609280921457
	7	2exp	3	30	0.21442951665806603	1.2681578826201685	0.472181348232799	0.0029018609280921457
	7	2exp	4	27	0.0009828956525177836	1.2606863752371062	0.4706619921580764	0.0034743552778218356
	7	2exp	4	28	0.000784450361596798	1.4057024187454739	0.47059310131114496	0.003455444900006696
	7	2exp	4	29	0.005743618706289438	1.3453795804458424	0.4705844891163008	0.0034664475192054773
	7	2exp	4	30	0.042439920831640145	1.2893220979272655	0.4705844891163008	0.0034664475192054773
	7	2exp	5	29	0.0008817815085632195	1.3950695999848983	0.47178786895812463	0.0040141399811771
	7	2exp	5	30	0.006515533033773327	1.3344143999855549	0.47178786895812463	0.0040141399811771
	8	2exp	3	25	0.0012399464656010545	1.1004886417670168	0.47247716852143246	0.0027019462339319448
	8	2exp	3	26	0.0027565514988849293	1.162473731606815	0.47245336592480597	0.0028225976426794965
	8	2exp	3	27	0.011750933285319922	1.1596383597708186	0.47254093455539653	0.0027974734669230904
	8	2exp	3	28	0.0057070278693013956	1.345935325961399	0.472455619680239	0.002936805108516583
	8	2exp	3	29	0.027275084505562368	1.3261650827882772	0.4724528778281571	0.0029672223454776806
	8	2exp	3	30	0.20153712951467448	1.273118479476746	0.4724528778281571	0.0029672223454776806
	8	2exp	4	27	0.0022630266273480533	1.1812620467121213	0.47092670066179726	0.003556420270511047
	8	2exp	4	28	0.0011320522838165678	1.3723565870564771	0.47080285614124373	0.003581797411471828
	8	2exp	4	29	0.005336097559754492	1.3517791331908053	0.47084119855695206	0.0036252201918428573
	8	2exp	4	30	0.039428724218392885	1.2954550026411884	0.47084119855695206	0.0036252201918428573
	8	2exp	5	29	0.0008952537984775844	1.3936911500583176	0.4725437419101906	0.004125527497853545
	8	2exp	5	30	0.006615080539731626	1.3330958826644779	0.4725437419101906	0.004125527497853545
	9	2exp	3	23	0.0007663808170148246	0.8317811895647326	0.4718940297246269	0.0029504971570017443
	9	2exp	3	25	0.0014910924570774834	1.0820445579480373	0.47132237910548336	0.0028408353557149496
	9	2exp	3	26	0.002890829491501817	1.1579439182124038	0.47159200003891566	0.0029503859772361442
	9	2exp	3	27	0.01697122498495624	1.1262213964988537	0.47152618377598166	0.002954361476895807
	9	2exp	3	28	0.011787658651797641	1.2828610014137738	0.4718674152143455	0.003172643390045283
	9	2exp	3	29	0.07957622353192544	1.2369366062141356	0.4718440095791329	0.0033774575571522162
	9	2exp	3	30	0.5879931798184425	1.18745914196557	0.4718440095791329	0.0033774575571522162
	9	2exp	4	26	0.0006579303104859664	1.1638610887834107	0.4693397968281915	0.0039767126352137855
	9	2exp	4	27	0.003929591605275242	1.128706582876583	0.46923455532859804	0.0040116848981941984
	9	2exp	4	28	0.002702232206610663	1.2932614953470223	0.46966342055559906	0.003950162389270016
	9	2exp	4	29	0.018287938947204173	1.2446706830272474	0.46963270926746714	0.0040287915195635895
	9	2exp	4	30	0.13513060681471037	1.1928094045677788	0.46963270926746714	0.0040287915195635895
	9	2exp	5	27	0.0005657176655685564	1.1789614772769659	0.4703277169482117	0.005213759605831239
	9	2exp	5	29	0.002746191247982842	1.2917945156825281	0.47099346861493513	0.004867683434601719
	9	2exp	5	30	0.020291761189737592	1.2356295367398096	0.47099346861493513	0.004867683434601719
	10	2exp	3	27	0.001436270211283118	1.3507186364646504	0.4725475896145284	0.005390950706641967
	10	2exp	3	28	0.0007808555147408594	1.5188973713079728	0.4725086453459231	0.005347607652201795
	10	2exp	3	29	0.005353512408870023	1.46185014607839	0.472447691855148	0.0053696676187486
	10	2exp	3	30	0.03955740351546196	1.4033761402352545	0.472447691855148	0.0053696676187486
	10	2exp	4	29	0.0008988861901362183	1.5066568236559768	0.4712969006300368	0.005282177628028143
	10	2exp	4	30	0.0066419204854705595	1.4438794560036443	0.4712969006300368	0.005282177628028143
	10	2exp	5	30	0.0009581923412963289	1.5011009887670126	0.47224147624270163	0.006995563066688932
#	ranges:	tmin	3-5	tmax	8-30	t0	4-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.47169562134487364 Eerr = 0.002957242455574735


==> anc/AIC/D5_A2_P3_n2_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	8	12	0.0007119008989493455	0.4882038925962632	0.5332583515111049	0.003332550033869513
	4	1exp	8	13	0.0043509873365136205	0.4664753711235953	0.5331005655741091	0.003340678522192747
	4	1exp	8	14	0.0014326513252256303	1.4256881399609227	0.5311843101906021	0.003379602967175437
	4	1exp	8	15	0.007533089384157392	1.319224567604071	0.5311757854039599	0.0033702560163966933
	4	1exp	8	16	0.0471916600769226	1.1955935093430508	0.5311140421387429	0.0033763312842747533
	4	1exp	9	13	0.0007882784178895843	0.43724757519950946	0.5356038124081559	0.004816302892885721
	4	1exp	9	15	0.0012434604449932083	1.472897682241691	0.5332154660165659	0.004757587443307389
	4	1exp	9	16	0.007579536274696042	1.317468343075414	0.5329992380141161	0.004780585152493563
	4	1exp	10	16	0.001452791387525168	1.4210348068030105	0.5290095615133443	0.006870963486333471
	4	1exp	11	16	0.0007253941523067494	1.1830525338272257	0.5156644488599339	0.013276216914731251
	5	1exp	8	12	0.000684344333229926	0.5079426489698434	0.5330147107804696	0.0032372600377698303
	5	1exp	8	13	0.0041343444531174575	0.4869049765139892	0.5328919879321213	0.003239203016164043
	5	1exp	8	14	0.0020776299265214933	1.301787811810757	0.5313145203064757	0.0032660084937803516
	5	1exp	8	15	0.011951345596252142	1.1873563848088222	0.5313345535977069	0.003258062659388395
	5	1exp	8	16	0.06918728208439473	1.0999435400601398	0.5312535167840967	0.0032630641511662817
	5	1exp	9	13	0.0008142013547498753	0.4210694000388276	0.5357751773468244	0.004777618999512647
	5	1exp	9	15	0.0022269010602627005	1.2786600870469085	0.5339825043907271	0.004756197622739532
	5	1exp	9	16	0.012353245361421818	1.1779064029177002	0.5337083310009535	0.004774914907836012
	5	1exp	10	16	0.0020466743874831077	1.3067916650654556	0.5305427583051741	0.006902716431852334
	5	1exp	11	16	0.0008823857128047118	1.1046868894124506	0.5173422062476504	0.013483934883413264
	6	1exp	8	12	0.0006398285908617056	0.5415730931725392	0.5327537852207811	0.003246297081097442
	6	1exp	8	13	0.0038675314385646416	0.5135899154890733	0.5326645938966611	0.0032340991201653684
	6	1exp	8	14	0.0032606613218715765	1.151553728930284	0.5313813704378911	0.0032275342221214113
	6	1exp	8	15	0.02201232423395465	1.0128539234584268	0.5314145231366233	0.003224360842934389
	6	1exp	8	16	0.10294215076729546	1.0006060084132344	0.5312472647351112	0.003230346644924011
	6	1exp	9	14	0.0007458400572928029	1.1719341292973198	0.5347627018743745	0.0047827798728208495
	6	1exp	9	15	0.004968734229458547	1.011142031865353	0.5347588570263698	0.004786570909450658
	6	1exp	9	16	0.021447813111933264	1.0202767239180621	0.5343026099564029	0.004799745595084765
	6	1exp	10	15	0.0006970519755054746	1.1989946087035084	0.5332904323603422	0.007124024976339349
	6	1exp	10	16	0.003191120376463419	1.1587397169128828	0.5319540885563184	0.007042719882637598
	6	1exp	11	16	0.0011569776189701438	0.9963120468242103	0.5185047941947528	0.014294616604547256
	7	1exp	8	12	0.0005838229986684872	0.5873743238155683	0.5325316129225858	0.003228707641272038
	7	1exp	8	13	0.00365838363071342	0.5358279208612359	0.5325355346074389	0.0032209286658103084
	7	1exp	8	14	0.0053601005138311985	0.9858694978595822	0.5313542568944432	0.0031418479834591554
	7	1exp	8	15	0.03933863644727513	0.8469668769788178	0.5313757663218577	0.003142726407909938
	7	1exp	8	16	0.12220286927284359	0.9577271736165999	0.531050201943404	0.003148651834503701
	7	1exp	9	14	0.0015649469533352892	0.8754957173123333	0.5354086119103882	0.004718768490917421
	7	1exp	9	15	0.011391587696766774	0.734572019799946	0.5354178910642259	0.00473347080354299
	7	1exp	9	16	0.03009239184356345	0.9235196696952647	0.5346069802121274	0.004732634356254216
	7	1exp	10	15	0.0015441602643158137	0.8808443906872573	0.5356366658910319	0.007309262067839091
	7	1exp	10	16	0.004370816199527672	1.0538804853504184	0.5324579208883015	0.00700676861309306
	7	1exp	11	16	0.0015534653025551682	0.878441242591567	0.517763010613009	0.01468162580614403
	8	1exp	8	14	0.028840162212727505	0.42494076136356107	0.5361309076673413	0.0047845991891295155
	8	1exp	8	16	0.3279208249114113	0.7109547573214465	0.5348284131798536	0.004719247475042084
	8	1exp	9	14	0.0039030915216493314	0.5099289136362734	0.5361309076673413	0.0047845991891295155
	8	1exp	9	15	0.028720863898899888	0.4263224657643962	0.5361197035718442	0.004805510156443218
	8	1exp	9	16	0.04437925771856952	0.8125197226530818	0.5348284131798536	0.004719247475042084
	8	1exp	10	15	0.003997001414113858	0.5004187150172572	0.5375913628730323	0.007647602047326415
	8	1exp	10	16	0.0067868628947792674	0.9072008015669374	0.5320866969329398	0.006850579167172272
	8	1exp	11	15	0.0008272806351141446	0.413101260729072	0.5226779550737456	0.01833637602179908
	8	1exp	11	16	0.00377541874959203	0.5232319669891168	0.5116094513167059	0.014644028429508005
	9	1exp	8	16	1.0	0.43220898552098497	0.5320139716548553	0.0076723890291906256
	9	1exp	9	16	0.15323171694494936	0.4584685587201424	0.5353839091915493	0.025372426222249608
	9	1exp	10	16	0.020737657813577184	0.5348799851734994	0.5353839091915493	0.025372426222249608
#	ranges:	tmin	8-15	tmax	12-16	t0	4-9	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.5327688755059605 Eerr = 0.006236673101560105


==> anc/AIC/D5_A2_P3_n2_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	2exp	3	13	0.01589574839510883	0.7575813625373788	0.5277850737308044	0.003677831520505404
	4	2exp	3	14	0.011659455520509135	1.1867243652460169	0.5264177026365827	0.0039310599256732765
	4	2exp	3	15	0.07031129786550079	1.1086889263712485	0.5263130227127876	0.004000463573565475
	4	2exp	3	16	0.43971224730735065	1.0382284722736972	0.5262016962868964	0.004032199959333567
	4	2exp	4	13	0.002197682135177356	0.8597068277257556	0.5270850457381818	0.004940324912018231
	4	2exp	4	14	0.0019258006537804313	1.285258830443934	0.5241558603787904	0.0057508942134663
	4	2exp	4	15	0.011312969028927724	1.1934283017328	0.5241723339738885	0.0058311214638225445
	4	2exp	4	16	0.07349359402977633	1.0998357761443642	0.5238219272807173	0.005948571276380074
	4	2exp	5	15	0.0015310438677769607	1.3426068394494	0.5241723339738885	0.0058311214638225445
	4	2exp	5	16	0.009946276364096408	1.2220397512715158	0.5238219272807173	0.005948571276380074
	4	2exp	6	16	0.0013478554397176946	1.3744655902277279	0.523889311425079	0.007309631704917436
	5	2exp	3	12	0.0018582455731342557	0.9076412356403274	0.5275230703801157	0.0037247447955668727
	5	2exp	3	13	0.013539665781157126	0.7976883859298642	0.5275032586870644	0.003752065593081411
	5	2exp	3	14	0.011321912995517073	1.193252683566797	0.5261787916150993	0.004005008597137695
	5	2exp	3	15	0.07495835212113712	1.0958888945677971	0.5261186237571854	0.004062987915109373
	5	2exp	3	16	0.4366673512876475	1.039491896677213	0.5259432608190647	0.004099582729822424
	5	2exp	4	13	0.001922017851194227	0.8980004367879115	0.5264342957660239	0.005067977228536999
	5	2exp	4	14	0.0019719273975753824	1.2793414220568717	0.5236587173774854	0.0057427016203857074
	5	2exp	4	15	0.012724133359105346	1.167305927187189	0.5237059236520549	0.005794765148392986
	5	2exp	4	16	0.07763543907255319	1.0888706230134177	0.523263981849387	0.00593489354010296
	5	2exp	5	15	0.001866279413610999	1.2931075741320328	0.5257572254359602	0.006879756798151687
	5	2exp	5	16	0.011270077809324475	1.1942724210992361	0.525257480037335	0.007249299630456052
	5	2exp	6	16	0.0015252391724235915	1.3435564737366408	0.525257480037335	0.007249299630456052
	6	2exp	3	12	0.0018208168152685114	0.9134548363081341	0.5271848039412894	0.0037506462139614595
	6	2exp	3	13	0.01313503165359569	0.8052735735209497	0.5271931706130043	0.0037772231175494247
	6	2exp	3	14	0.013077047876191383	1.1612263342373763	0.5263034583466593	0.003954709663015492
	6	2exp	3	15	0.09534464462131388	1.0477757924195024	0.5262880222172541	0.003975909096519746
	6	2exp	3	16	0.47376175019949485	1.0246677397207025	0.5259391430851169	0.004028793796198778
	6	2exp	4	13	0.0019120378059662398	0.8994878684732046	0.5258260325911146	0.0051940091258851715
	6	2exp	4	14	0.0024171398848213863	1.2284480379116631	0.523451620896248	0.0057573519731405195
	6	2exp	4	15	0.01738469426759176	1.097952655059565	0.5234946749124471	0.005781269991544512
	6	2exp	4	16	0.09183667717679128	1.0552730751468824	0.5227989295691694	0.0059776780139787185
	6	2exp	5	15	0.0027627838888837626	1.1950345750785392	0.5263549319100919	0.006380583727333161
	6	2exp	5	16	0.014147243055155424	1.143746079793398	0.5255488167038586	0.006944942313403345
	6	2exp	6	16	0.005353592158355491	1.029652340004467	0.5313933108945379	0.003738992685331095
	6	2exp	7	16	0.000724529911084349	1.1767455314336763	0.5313933108945379	0.003738992685331095
	7	2exp	3	12	0.0012001534699290191	1.0325507676745145	0.5265524771456577	0.0037871645745209755
	7	2exp	3	13	0.008530518141783636	0.9131817559894679	0.5266162069059418	0.0037992503576947524
	7	2exp	3	14	0.013333897020677901	1.156903930218177	0.5257933546727043	0.00392729494405575
	7	2exp	3	15	0.09727958373189066	1.0437575975895967	0.5257893051048845	0.003931644800392753
	7	2exp	3	16	0.374219857979647	1.0675515721507538	0.5251585954159504	0.004019929924760593
	7	2exp	4	13	0.0012844567030653915	1.0131546563752363	0.5249011809652312	0.00534525538412718
	7	2exp	4	14	0.0023946128195643777	1.23078889281699	0.5229971304131011	0.005729285725947867
	7	2exp	4	15	0.01760660989570132	1.0951339407312946	0.522969594366464	0.00573593660986935
	7	2exp	4	16	0.07347921329455402	1.0998749146367972	0.5218297596501682	0.0060482173923824736
	7	2exp	5	15	0.00303639568539304	1.1714264862216734	0.5263202142205852	0.005891683073005267
	7	2exp	5	16	0.011851625198693193	1.1830915825196715	0.5250383424788432	0.0067393671650807715
	7	2exp	6	15	0.0020419084908209007	0.8807120633864126	0.5317824433822799	0.003215368809985712
	7	2exp	6	16	0.006336717208786	0.9875040707869385	0.5313422242476312	0.003444036288702442
	8	2exp	3	12	0.0008576801523366269	1.128543188258356	0.5255166589575218	0.003867060810238855
	8	2exp	3	13	0.0060131013493278035	1.000609120033515	0.5256395081884316	0.003861743174727233
	8	2exp	3	14	0.02559259436649251	1.012016466668551	0.5251830179981263	0.003947452224891575
	8	2exp	3	15	0.1804754794252268	0.9201564413199543	0.5251302374294925	0.003956079347961864
	8	2exp	3	16	0.599530853592912	0.9818599433452305	0.5242550690137233	0.004079709516619488
	8	2exp	4	13	0.0009486413629199179	1.09974331125704	0.5236359017931724	0.005315456421931168
	8	2exp	4	14	0.004304189102410353	1.084197092189225	0.5227932014463508	0.0055081026140590406
	8	2exp	4	15	0.030810722044511976	0.9707809731902499	0.5226774413781379	0.005521512403220152
	8	2exp	4	16	0.1085794769090575	1.0217789432363389	0.5213351004201465	0.005908151185932452
	8	2exp	5	14	0.0006142321782892009	1.223931259674511	0.5244271694126591	0.006345369178730462
	8	2exp	5	15	0.004429703694424479	1.0770111078497997	0.524419910861568	0.006301466089603523
	8	2exp	5	16	0.0148900609281616	1.132374041891711	0.5222717791010081	0.007905886808634213
	8	2exp	6	15	0.003824908871171579	0.7013835670344152	0.5311976881298968	0.0030742069225160283
	8	2exp	6	16	0.007621154715029057	0.9413623078653817	0.5304673251210945	0.0034032619416933165
	9	2exp	3	12	0.0006051536250426085	1.228185729879869	0.5253072367145243	0.00411859113138338
	9	2exp	3	13	0.004189452992578037	1.0909517380926606	0.5254391109714105	0.010602362219611063
	9	2exp	3	14	0.0308791617244349	0.9702878996724815	0.5254367090692333	0.011009658536575394
	9	2exp	3	15	0.22773707310201893	0.8736370703425038	0.5254408074958634	0.011197961868608748
	9	2exp	3	16	1.0	0.8888403360186728	0.5248397707224518	0.011122020756790175
	9	2exp	4	13	0.0008050295566075544	1.1466438322970745	0.5223391228971775	0.020982817694579943
	9	2exp	4	14	0.005932012540423975	1.00400339719543	0.5223502686104419	0.02183932353756804
	9	2exp	4	15	0.043761592672254206	0.8928045720033726	0.522352196673209	0.022149980666985307
	9	2exp	4	16	0.20100942119889523	0.8986050696975818	0.5214154387146656	0.02212167031977837
#	ranges:	tmin	3-15	tmax	8-16	t0	4-9	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.5249199464741283 Eerr = 0.0053585320189583245


==> anc/AIC/D5_A2_P3_n3_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	8	15	0.007392098966734349	1.5816434542148976	0.5472981884715955	0.0030110646353713527
	4	1exp	8	16	0.05067659639757785	1.402674904462846	0.5471388190116843	0.0029980431586869626
	4	1exp	9	14	0.0028420712345542617	0.9966522872239474	0.5419390460962307	0.003770145406762666
	4	1exp	9	15	0.019979252959658647	0.8471564764146297	0.541821132358656	0.003773972114691863
	4	1exp	9	16	0.13103063061174372	0.760209341435987	0.5416648618751289	0.003783332571106766
	4	1exp	10	15	0.0027770748467572572	1.005906260807235	0.5409942837490151	0.00517398780366237
	4	1exp	10	16	0.018694187563635077	0.8693170540961966	0.5405351909787474	0.00504022091574142
	5	1exp	8	16	0.03844892442051491	1.4717082725642705	0.5474471885356741	0.0030058708562332084
	5	1exp	9	14	0.0024383514558698155	1.0579366536946693	0.541900511509229	0.00381206046794475
	5	1exp	9	15	0.017351546918855563	0.8941607167840717	0.5418713299254633	0.0038250866848981296
	5	1exp	9	16	0.11398101765226872	0.8000376827574751	0.5417405642665108	0.0038416873201222285
	5	1exp	10	15	0.002416427252752357	1.0615494819577995	0.5409753488839597	0.005334599940861497
	5	1exp	10	16	0.016292570387541245	0.9151515376339497	0.5405326064146648	0.005207652970517101
	6	1exp	8	16	0.03753550851346237	1.4777191084277903	0.5479377587563186	0.0029503560094220603
	6	1exp	9	14	0.002358503467317026	1.0712546073924731	0.5420883804867264	0.0038835059230260915
	6	1exp	9	15	0.01686780022760328	0.9035857732738855	0.5421281508468563	0.003884743139511429
	6	1exp	9	16	0.11087257493571875	0.8079377840071216	0.5419919993156149	0.0039026458179897603
	6	1exp	10	15	0.0023305876007392707	1.0760173549668268	0.5413205778181998	0.005560658568370111
	6	1exp	10	16	0.015694694391707318	0.9276136979840022	0.5408286642229776	0.005417798075102993
	7	1exp	8	16	0.04429277895832459	1.4363355379480716	0.5486466867683075	0.0029546172702852123
	7	1exp	9	14	0.0025865549671207863	1.0343347802313345	0.542624757451519	0.003979990708582311
	7	1exp	9	15	0.018384517526673486	0.874884980239979	0.5427253850382462	0.00396540818275331
	7	1exp	9	16	0.12025460670973934	0.7847293127629247	0.542569291636448	0.003986313960724039
	7	1exp	10	15	0.0024933567515381242	1.0490135667026108	0.542519764063033	0.005944364049368697
	7	1exp	10	16	0.01650272955473939	0.9108793391913178	0.5418727882356491	0.00578686756407087
	7	1exp	11	15	0.002050138352254831	0.4091282662904909	0.526240284555882	0.010080996157338665
	8	1exp	8	12	0.0005561134613961477	1.0614733753250039	0.5430641121321814	0.004261748382548355
	8	1exp	8	13	0.003523850062511755	0.9106438610871753	0.5432746764690095	0.004382395972417754
	8	1exp	8	14	0.025134740017208657	0.7706376195749206	0.543493870901407	0.004336687979399787
	8	1exp	8	15	0.14650050363455283	0.7283242703225973	0.5437621126635143	0.004328012369339057
	8	1exp	8	16	1.0	0.657102133344171	0.5436508084521962	0.004362372195876351
	8	1exp	9	14	0.003401617159307557	0.9247651434899047	0.543493870901407	0.004336687979399787
	8	1exp	9	15	0.019826687153688613	0.8497116487096967	0.5437621126635143	0.004328012369339057
	8	1exp	9	16	0.1353352832366127	0.7509738666790526	0.5436508084521962	0.004362372195876351
	8	1exp	10	15	0.0026926443046679104	1.0182560354792571	0.5441192752385204	0.006546157236965473
	8	1exp	10	16	0.018342668418652782	0.8756446196379774	0.5435187489320894	0.006411055097744313
#	ranges:	tmin	8-15	tmax	12-16	t0	4-10	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.5434597780632299 Eerr = 0.003952161904066144


==> anc/AIC/D5_A2_P3_n3_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	6	2exp	3	14	0.0029325726803746356	1.4013176555327236	0.5411504524309406	0.0032390613522665763
	6	2exp	3	15	0.020379717222886375	1.2734538766210326	0.5411643686552716	0.003253529297327437
	6	2exp	3	16	0.1411931189157363	1.1693965353812414	0.5410307872993092	0.003244605748549751
	6	2exp	5	15	0.0008209995060054658	1.3947605767013924	0.5351917728200933	0.007671767242646904
	6	2exp	5	16	0.00595380044785823	1.2439510642641642	0.5349287446916184	0.007677515667087043
	6	2exp	6	16	0.0015474168262723832	1.2363056396508276	0.542390976796047	0.009322716572561026
	7	2exp	3	14	0.0028801718436380856	1.405324350062092	0.5416600691744694	0.003276784344044388
	7	2exp	3	15	0.020907032497949476	1.2683447900097238	0.5416451512484519	0.0032874962634106063
	7	2exp	3	16	0.1455760924118384	1.1638382934118232	0.5415142310740169	0.0032908469937214815
	7	2exp	4	15	0.002835318431292086	1.408812285169233	0.5415397475870074	0.004443981388345314
	7	2exp	4	16	0.01976180769433772	1.2796116729869356	0.5413580371626789	0.004485773559535086
	7	2exp	5	15	0.0006986038522956247	1.435120241973407	0.5363922463870049	0.00761502826607487
	7	2exp	5	16	0.0050580495886822915	1.2801841296372096	0.5360995296631598	0.007646803944986624
	7	2exp	6	16	0.0014916678052590707	1.2454786773041278	0.543921068415638	0.008467463955082072
	8	2exp	3	13	0.0008316596545726174	1.3915353816132203	0.5412168512643324	0.003571860087408231
	8	2exp	3	14	0.004293446402855069	1.3166043928549025	0.5417932555477811	0.0034690828029068812
	8	2exp	3	15	0.02876077345150504	1.204559421955804	0.5418036547911292	0.003478468634608609
	8	2exp	3	16	0.20479074284184468	1.1017856080728896	0.5417124085413854	0.0034862832243291054
	8	2exp	4	14	0.0005822147513694962	1.4806813615699927	0.5419040582242175	0.004791746579903
	8	2exp	4	15	0.003903795495811471	1.3377467225874036	0.5419739566591748	0.004765884116853337
	8	2exp	4	16	0.027782908231163816	1.2114777031566877	0.5418515587090792	0.00482115518413759
	8	2exp	5	15	0.0007791976202475866	1.4078250290831538	0.5375611517882071	0.007802066702107884
	8	2exp	5	16	0.005662597626143596	1.2550948453547792	0.5373350484795235	0.007904277230354962
	8	2exp	6	16	0.0023623462855042756	1.130538555411232	0.546009695349812	0.007881696059309946
	9	2exp	3	13	0.002924596827253337	1.0771632253075287	0.5416956793266767	0.003513053845856941
	9	2exp	3	14	0.02118563526388706	0.9618858145452471	0.541694070714148	0.0035229745329428638
	9	2exp	3	15	0.15547395704630038	0.8670662593571757	0.5417144023690584	0.003518465770432742
	9	2exp	3	16	1.0	0.8134644102899931	0.5414376880935706	0.0035404304328045194
	9	2exp	4	14	0.002917772045310545	1.0777473021773725	0.5422633290873764	0.004907806877913275
	9	2exp	4	15	0.02140970719584852	0.9595478020256296	0.5422810199359732	0.004916592205550482
	9	2exp	4	16	0.1366248225310332	0.8929141776061351	0.5418395959019415	0.005051740551121497
	9	2exp	5	14	0.0006792414100902755	1.0767394892859732	0.5357393676610269	0.010104861426901344
	9	2exp	5	15	0.004949397049769281	0.9456359436357827	0.5358307333274104	0.010079052920612187
	9	2exp	5	16	0.033324322494876525	0.8612271111011671	0.5347676164198615	0.0109984527658464
	9	2exp	6	16	0.034079090156903524	0.46328138281158016	0.550660798788112	0.010441560696993405
	10	2exp	3	13	0.002713485494784263	1.0958938916610794	0.5409385764151947	0.0033549745177493713
	10	2exp	3	14	0.018995083347613177	0.986139858016878	0.5409303682403714	0.0033756902825433682
	10	2exp	3	15	0.13903505517828466	0.8894166877430251	0.540898353616716	0.003375523321069261
	10	2exp	3	16	0.8124576953864932	0.8512264890809773	0.5406785505046434	0.00343648059311888
	10	2exp	4	14	0.0026541070863275217	1.1014253128625915	0.5416854099080807	0.004619681724050245
	10	2exp	4	15	0.01941445425281593	0.9812870405227774	0.5416444091769698	0.004622776119996249
	10	2exp	4	16	0.11273627603459653	0.9313516569833662	0.541347500510281	0.004790342287621566
	10	2exp	5	14	0.0005922474316371976	1.115897230899737	0.5360602392537877	0.008608412389037723
	10	2exp	5	15	0.004285236399737397	0.9816584539788837	0.5360935975175422	0.008579155041323911
	10	2exp	5	16	0.025867317547840264	0.9175176076534772	0.53523239586315	0.0096019474578312
	11	2exp	3	13	0.0025253237650141964	1.1138600643254353	0.5417826607607887	0.0032609820147131144
	11	2exp	3	14	0.01825192431968059	0.9950086708739899	0.5418005855771301	0.003268144623589136
	11	2exp	3	15	0.13185799442750074	0.9000167983740688	0.5418701194193238	0.00325684734090105
	11	2exp	3	16	0.7773382960996583	0.8592607077177176	0.5414152705281853	0.003226014161629565
	11	2exp	4	14	0.002483848084783228	1.1180001327176843	0.5420783170491368	0.004583609663732716
	11	2exp	4	15	0.017982607482644984	0.9983121101703316	0.542202172753166	0.0045345379325285795
	11	2exp	4	16	0.10537341086995257	0.9448598400161975	0.5414894772619758	0.004536330862280141
	11	2exp	5	14	0.0008169986263671979	1.0239792574324988	0.5342723686897788	0.009745804346478235
	11	2exp	5	15	0.005487926356421758	0.9198147660657275	0.535338257544093	0.008852746131676852
	11	2exp	5	16	0.034350918749430984	0.8544846156795781	0.5338734759925408	0.009747170669643632
	11	2exp	6	14	0.0008444395273946893	0.5169638961533544	0.5502882600708753	0.005489660333051809
	11	2exp	6	15	0.006036563501825407	0.4525641834854439	0.5502346482019778	0.0049017710534735
	11	2exp	6	16	0.01588851926520783	0.6540531864882193	0.5492443020364505	0.01195886443568867
#	ranges:	tmin	3-15	tmax	8-16	t0	6-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.5412507444186996 Eerr = 0.0032762339003824413


==> anc/AIC/D5_B1_P2_n1_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	9	13	0.0007619071651168586	1.390118746262047	0.42442794703330755	0.001406974197811036
	4	1exp	9	14	0.004957547676789443	1.1629582931130078	0.42422917380634556	0.0014538750767936484
	4	1exp	9	15	0.021069221966699962	1.1534978767449162	0.42457565980811285	0.0013143090974560674
	4	1exp	9	16	0.08781085555132181	1.1523205139189507	0.4242916276428119	0.001273663281510205
	4	1exp	10	14	0.003748524072041905	0.5934723747655534	0.4222476449278297	0.0017644213599920739
	4	1exp	10	15	0.0073435537836836345	1.0057936156325693	0.4233522011279928	0.001474845339805819
	4	1exp	10	16	0.034900113386842284	0.9852722843805319	0.4230275205131287	0.0014419157728915346
	4	1exp	11	15	0.0011250264640716083	1.1952501861262195	0.4230280167181741	0.0016151356489420578
	4	1exp	11	16	0.00535806817681965	1.1318813743624452	0.4227012621911813	0.0015990993137151145
	5	1exp	9	13	0.0007498187110168413	1.3981153757830027	0.4243643181849665	0.0014247826849943248
	5	1exp	9	14	0.004960594826405751	1.1627125092105317	0.4241753625762007	0.0014664841794292643
	5	1exp	9	15	0.021592330484598965	1.145322916590342	0.42453119367090597	0.00131839215944058
	5	1exp	9	16	0.08658488765188543	1.1563376109700485	0.42422074095864803	0.001273842543655665
	5	1exp	10	14	0.0036707240683218328	0.6039589974120392	0.42217546049360066	0.0018002480751943921
	5	1exp	10	15	0.007246229247214809	1.0111302806072506	0.42333333394286565	0.0014778617346210851
	5	1exp	10	16	0.033326766749598134	1.000648683616662	0.4229799369373504	0.001439954817936649
	5	1exp	11	15	0.0011192544590764566	1.1978220645671194	0.422996401002948	0.001621036786266949
	5	1exp	11	16	0.0051540301975247504	1.1474111839968086	0.4226418139110997	0.0016020962000277887
	6	1exp	9	13	0.0006639485064060267	1.4589288071787971	0.42432300155012387	0.0014462430791995992
	6	1exp	9	14	0.004458640029329191	1.2053852551512765	0.4241435148649295	0.001475676797426511
	6	1exp	9	15	0.02061594272938171	1.1607474119582017	0.4245040589450994	0.0013161374980187562
	6	1exp	9	16	0.079041097978979	1.1823825675639357	0.4241640791412518	0.0012680187293967163
	6	1exp	10	14	0.0034642284342103124	0.6329084987573131	0.4220750450359647	0.001850197706700296
	6	1exp	10	15	0.0071350201778950795	1.0173167409241701	0.4232877157691366	0.0014752008965344583
	6	1exp	10	16	0.031702886735960945	1.0172997300961057	0.4229041768261051	0.0014316790523303338
	6	1exp	11	15	0.0011331380370770052	1.1916580616861776	0.42291149413066564	0.0016257034197781246
	6	1exp	11	16	0.005042462147128869	1.1561649788800035	0.42252670519675745	0.0016014607717492841
	7	1exp	9	13	0.0005606764351995862	1.543459117726724	0.42425927037167066	0.0015034713196421109
	7	1exp	9	14	0.0039152489950440615	1.2573712014257268	0.4241046504204145	0.0014832780846049578
	7	1exp	9	15	0.020288112130337047	1.1660906086942464	0.42446445872829053	0.001315135771814736
	7	1exp	9	16	0.07148484974173348	1.2110918273507494	0.4240713264769563	0.0012639967885311441
	7	1exp	10	14	0.0028046274020623384	0.7385181172946039	0.42197442133808516	0.0019383487139155067
	7	1exp	10	15	0.006720471089447193	1.0412594706308236	0.423257369270256	0.0014840847842938606
	7	1exp	10	16	0.02800001385431849	1.0587006420930614	0.4228138517291094	0.0014309721390889883
	7	1exp	11	15	0.0011059057095932428	1.203821142658916	0.4228235809774027	0.001650636449054464
	7	1exp	11	16	0.00464713721602332	1.1888222214847968	0.4223741927498718	0.001614516106277459
	8	1exp	9	14	0.0030791106106284804	1.3534664554995337	0.42418782354996587	0.0014429006017596896
	8	1exp	9	15	0.018738583004842532	1.1925740902340431	0.42445416995090496	0.001311228543498074
	8	1exp	9	16	0.05918026372102103	1.2650625222962153	0.42402466057329413	0.0012713379922258295
	8	1exp	10	14	0.0023857334016235635	0.8194001741297373	0.421935880553234	0.001939040487160608
	8	1exp	10	15	0.007681964990780253	0.9877726234573532	0.4230358823997502	0.0015060507769691233
	8	1exp	10	16	0.030931079510390206	1.0255151478124214	0.4225420444960147	0.0014548555217736559
	8	1exp	11	15	0.0013748956925297515	1.0949645314943486	0.4224535423555049	0.0017131042592926967
	8	1exp	11	16	0.0057617275114830325	1.1028278345284395	0.4219372771167692	0.0016676645921790054
	9	1exp	9	13	0.0024636090037525138	0.8033397908568229	0.4215619776512361	0.0027854605029455273
	9	1exp	9	14	0.01720532392246363	0.6652352259803197	0.4222508321417771	0.0018316222953156452
	9	1exp	9	15	0.09649544909745761	0.6462703612101003	0.4226412254345684	0.0016801683018039084
	9	1exp	9	16	0.4572935996189662	0.6808517990593344	0.4221392627126356	0.0016098772562977426
	9	1exp	10	14	0.002328487386224283	0.8315440324753997	0.4222508321417771	0.0018316222953156452
	9	1exp	10	15	0.013059238934648568	0.7755244334521203	0.4226412254345684	0.0016801683018039084
	9	1exp	10	16	0.061887958826722954	0.7943270989025567	0.4221392627126356	0.0016098772562977426
	9	1exp	11	15	0.002428827222788261	0.8104492073832464	0.42188276718274975	0.0019099926054994866
	9	1exp	11	16	0.01279913028211483	0.7835718837376181	0.42134046075070314	0.001807710703350844
	10	1exp	9	13	0.0046298145223216776	0.48789506196467664	0.42532285929261926	0.0019012817155399525
	10	1exp	9	14	0.020376637918120107	0.5975671546944114	0.4241263459591086	0.0016571412987344475
	10	1exp	9	15	0.14923101992522433	0.5009371189152105	0.42412554252785845	0.0016587945933943494
	10	1exp	9	16	1.0	0.45730047207691943	0.42398195234555297	0.0016708362109208734
#	ranges:	tmin	9-15	tmax	13-30	t0	4-11	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.42347932412390604 Eerr = 0.0014218725826005841


==> anc/AIC/D5_B1_P2_n1_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	2exp	3	12	0.0006004867933986036	0.8104057963614714	0.42254839349620016	0.0015111443699501717
	4	2exp	3	13	0.004427386363235046	0.7096490581662128	0.4225594747192261	0.001474320090627366
	4	2exp	3	14	0.0326429120963584	0.6312839804736708	0.42254685254850644	0.001474783105512809
	4	2exp	3	15	0.06482317204265164	0.8309485048396624	0.4232842909328188	0.0012883178756652408
	4	2exp	3	16	0.16419424445752653	0.9500646386376226	0.42303769018110526	0.001283729642700714
	4	2exp	4	13	0.0009154589395385695	0.6899244065921012	0.4215089538742552	0.002053961403669922
	4	2exp	4	14	0.006612773765456452	0.6093506148388634	0.42164513263537107	0.0019262764779391726
	4	2exp	4	15	0.012707665413782257	0.8409333932470806	0.4224651201376805	0.0017067534154868234
	4	2exp	4	16	0.03880595558711453	0.9335663855045393	0.42203934400345244	0.001718280573376527
	4	2exp	5	14	0.0008949416105276908	0.6964007026729869	0.42164513263537107	0.0019262764779391726
	4	2exp	5	15	0.0017197954980503287	0.9460500674029656	0.4224651201376805	0.0017067534154868234
	4	2exp	5	16	0.005251814990649558	1.0372959838939326	0.42203934400345244	0.001718280573376527
	4	2exp	6	16	0.0007543250774892415	1.1520843808799042	0.4218339164797842	0.0018669011473005578
	5	2exp	3	13	0.003672468347114982	0.7563854116876213	0.42280133545865506	0.0014649472397470678
	5	2exp	3	14	0.027046609650319783	0.6730764435224686	0.42278118810110205	0.0014637547851728348
	5	2exp	3	15	0.0591807581337113	0.8491618398710978	0.42350377219206503	0.0012745324995266072
	5	2exp	3	16	0.13391785768146283	0.9871234631409302	0.4232447116640415	0.001267551373391666
	5	2exp	4	13	0.0008648490007747529	0.706173145643723	0.42159651977592505	0.002052245640007708
	5	2exp	4	14	0.006234490210155542	0.6240772109255549	0.42174057754502897	0.0019241918939605688
	5	2exp	4	15	0.01318590547694182	0.8327238143691839	0.4225485591741347	0.0017056512983599373
	5	2exp	4	16	0.03783618933546566	0.9386279244877543	0.42209231326415364	0.0017174335637673724
	5	2exp	5	14	0.0011131565771755074	0.6340588326245155	0.4208393971043126	0.0026576771700952996
	5	2exp	5	15	0.0018347886986311008	0.9298690831549173	0.4223433775967902	0.002008755976429291
	5	2exp	5	16	0.005477336007663151	1.0279526231364782	0.42176368665176295	0.002069504371529346
	5	2exp	6	16	0.0007412768199791899	1.156446701028538	0.42176368665176295	0.002069504371529346
	6	2exp	3	13	0.0029445415587617324	0.8116131298882722	0.42295363508323025	0.001464744421931387
	6	2exp	3	14	0.02168062925275727	0.7222192124804878	0.4229313452506472	0.00145558892562347
	6	2exp	3	15	0.054866535116585735	0.8643004109892436	0.4236269348389248	0.0012633371824028324
	6	2exp	3	16	0.10977599293135987	1.0232661446052846	0.4233520380528071	0.0012516998358007658
	6	2exp	4	13	0.0007782367949501091	0.7363228840885709	0.4216201063312248	0.0020468784729425174
	6	2exp	4	14	0.005582187961322095	0.6517062123958088	0.42178280785430833	0.001915681599430351
	6	2exp	4	15	0.013509247891514376	0.8273402615479841	0.4225781654985592	0.0016954330815338147
	6	2exp	4	16	0.03575402137592091	0.9499485816064858	0.4220902695627595	0.0017040211340206776
	6	2exp	5	16	0.005420604545780899	1.0302662906317077	0.4216600134840262	0.0020709709855033535
	6	2exp	6	16	0.0008035566090084389	1.1362783250359574	0.42220814786101174	0.002592446159282214
	7	2exp	3	13	0.0023302032211365677	0.8701125434349924	0.4230286335062752	0.0015106785221479784
	7	2exp	3	14	0.01718891152863701	0.7738091465619782	0.42301677650275826	0.0014714870850746878
	7	2exp	3	15	0.05516317733733166	0.863222000684064	0.4236758100738504	0.0012688958244157424
	7	2exp	3	16	0.09713679221701263	1.0455064441419017	0.4233707933987296	0.0012519631000934993
	7	2exp	4	13	0.0006912970064929192	0.7701689666240021	0.42155237965067816	0.0020687216852661536
	7	2exp	4	14	0.004876806992922293	0.6854787389752127	0.42177698306349626	0.001913172478466423
	7	2exp	4	15	0.014870806904324324	0.8060012519949886	0.4225449542172686	0.00168762985752502
	7	2exp	4	16	0.03621803274121645	0.9473697040126758	0.4220088024879477	0.0016905983623884198
	7	2exp	5	14	0.0009349234531952388	0.6839132223346663	0.42068392273347915	0.0027123254504088415
	8	2exp	3	13	0.0018681451716965427	0.9253649012645353	0.42321891868420985	0.001528683146250025
	8	2exp	3	14	0.01364246634409159	0.8251596008446013	0.4231518664460777	0.0014412314269893328
	8	2exp	3	15	0.0602915622196881	0.8454426985931695	0.42363853910054244	0.0012822917439884868
	8	2exp	3	16	0.09074254970769274	1.0578871425447658	0.42331403570208126	0.0012626171630402481
	8	2exp	4	13	0.0005909789626377511	0.8149658615169513	0.42163433150417734	0.0020932727798593036
	8	2exp	4	14	0.0042536613470965275	0.7196563878469474	0.4218281627084209	0.0018854318487159542
	8	2exp	4	15	0.017887985867231285	0.7649502999963426	0.4224169080424289	0.0016971577338601087
	8	2exp	4	16	0.03846683702079015	0.9353218325746597	0.42184398539941087	0.0017033429649603348
	8	2exp	5	14	0.0007918580025434736	0.7313653856702798	0.4207283599607956	0.002668827265491243
	8	2exp	5	15	0.002593194244911096	0.8433788104674814	0.42204732105543497	0.0020376545200380984
	8	2exp	5	16	0.006275446065275066	0.99772468628781	0.4212324116259935	0.0021288449839597405
	8	2exp	6	16	0.0008610562428290363	1.119000277723035	0.4214480131368999	0.0027402947779799885
	9	2exp	3	13	0.0024074144155054123	0.8619630854857364	0.4236468456976798	0.0016155065133150758
	9	2exp	4	13	0.0006502563886083136	0.7876554876395327	0.4220556097971205	0.002274941898261288
	9	2exp	4	14	0.004752323048761018	0.691943023873696	0.42188588105694175	0.0019310844137041653
	9	2exp	4	15	0.02957778912096351	0.6531959877239425	0.4220558812105234	0.0018718168147082365
	9	2exp	4	16	0.0850056412161102	0.7767376070699293	0.4214275348090437	0.0018710065854884222
	9	2exp	5	14	0.0008277192112348713	0.7187105588177747	0.4208891370800819	0.002663911792486079
	9	2exp	5	15	0.004687629538818102	0.6953696577558895	0.4213426748928676	0.002422658957635926
	9	2exp	5	16	0.016469827399655104	0.7833056872072002	0.42038937610375193	0.0025257972498805466
	9	2exp	6	15	0.0006566964167926938	0.7848397425914585	0.4216752569028017	0.0028418307204320843
	9	2exp	6	16	0.0022655603080044082	0.8771458879853173	0.4206447928767677	0.0031407225300139315
	9	2exp	7	16	0.0005635771918382688	0.8285304643905369	0.41567706619512745	0.010328154900112824
	10	2exp	3	12	0.0008226475666746396	0.7204665877002315	0.4242439976672119	0.0016334391999043693
	10	2exp	3	13	0.004619022906079663	0.6990556165876595	0.4242969249007551	0.0016398695962297509
	10	2exp	3	14	0.02318725511037892	0.7072895284114857	0.4238111889554875	0.001550554905723641
	10	2exp	3	15	0.17112918782822026	0.6367973802485121	0.42381098764376723	0.0015523293029742924
	10	2exp	3	16	1.0	0.6215727959825404	0.4236841921770716	0.0015420897001931914
	10	2exp	4	14	0.005909183383314354	0.6374745026068318	0.42232052758149097	0.002218018400041634
	10	2exp	4	15	0.04341533021775846	0.5679095660726985	0.4223370266418789	0.002217937168856008
	10	2exp	4	16	0.25916944235735556	0.553784718299529	0.422166686369005	0.002234620889862831
	10	2exp	5	14	0.000989246538876811	0.667776386955263	0.4209256317593267	0.003512270124945524
	10	2exp	5	15	0.007285786363478659	0.5851200700598879	0.4209316390811329	0.003525817961249468
	10	2exp	5	16	0.04801916106777514	0.5455123414935402	0.4205152396427027	0.003663252091306652
	10	2exp	6	15	0.0009875561693136663	0.6682650172551307	0.42094936865323385	0.005024512407662613
	10	2exp	6	16	0.006515128321254562	0.6130696875561871	0.4203988467029597	0.005228250033029189
	11	2exp	3	15	0.13704369831416582	0.6812211632239858	0.42430812762038456	0.0017314630831715672
	11	2exp	5	14	0.0006589514420956633	0.783860310944471	0.42124745440042755	0.015351546042751758
	11	2exp	5	15	0.002987670703022243	0.807977900543478	0.4211525595444978	0.007237175675807031
	11	2exp	5	16	0.017303899033742874	0.7723275118006915	0.42031605428146324	0.0069388051965297015
	11	2exp	6	16	0.005000502679187987	0.67921680341695	0.4240693836838654	0.012180368649412222
#	ranges:	tmin	3-15	tmax	8-30	t0	4-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.42309888676838586 Eerr = 0.0014075839697475566


==> anc/AIC/D5_B1_P2_n2_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	9	13	0.0045290066376515135	0.5427916598099376	0.48026427923192916	0.0026829609160219283
	4	1exp	9	14	0.028731328321012425	0.49523913729040475	0.47994346041317726	0.002629715936767273
	4	1exp	9	15	0.11947849605117748	0.6043165146551452	0.48035663495261827	0.0025586629493520143
	4	1exp	9	16	0.8153103676252291	0.5407191685319818	0.4805288093857165	0.00253974187032825
	4	1exp	10	15	0.028857428063965993	0.49348740723193174	0.477648087957055	0.0035653910679552606
	4	1exp	10	16	0.19535782933269835	0.4404176835317799	0.47784871908163734	0.0035338354093719915
	4	1exp	11	15	0.004337391454066608	0.5644064149104234	0.4763338236757359	0.004571639993232424
	4	1exp	11	16	0.0290366073954558	0.49101143674999903	0.4766225422502618	0.004526510165776329
	4	1exp	12	16	0.005838430952967927	0.41581193073870587	0.4803543781513919	0.006156615891777813
	5	1exp	9	13	0.004278528349182584	0.571238421482324	0.48024657724901	0.002760853910796725
	5	1exp	9	14	0.027679517491756008	0.5101573003361279	0.47989924692597485	0.0026877457947213227
	5	1exp	9	15	0.1159458263939381	0.6143209605351891	0.48030438321430763	0.002621475119611146
	5	1exp	9	16	0.791792178063604	0.5490819982386687	0.4804817722306146	0.0026006924141818337
	5	1exp	10	15	0.030039660102751033	0.4774269751086364	0.4773201305459723	0.003670827100491924
	5	1exp	10	16	0.2020649789395237	0.42916554206308405	0.4775512018856422	0.0036314219134881073
	5	1exp	11	15	0.004515383830202098	0.5442978771498256	0.4759691144739575	0.004694852925414948
	5	1exp	11	16	0.030022410564465578	0.47765673127345915	0.4762947148209422	0.004642463764436348
	5	1exp	12	16	0.005975062155703744	0.40424572469496645	0.4800928833924428	0.006336651850110521
	6	1exp	9	13	0.004120618696412297	0.5900413143311686	0.4801868971258961	0.0028914266815563334
	6	1exp	9	14	0.027715633438957252	0.5096357246861054	0.47982158955895443	0.0027758971113401717
	6	1exp	9	15	0.11977180898078227	0.603499203049169	0.4801793464229825	0.002716924525718322
	6	1exp	9	16	0.8243133811079231	0.5375814786559305	0.480363655767861	0.00269144024095834
	6	1exp	10	15	0.033109693845473014	0.4385039379412741	0.47685053150116624	0.003845353428539701
	6	1exp	11	15	0.004968288940897717	0.49650522321778656	0.4754461128056705	0.004904376396435215
	6	1exp	11	16	0.032893029229401245	0.4411300767941309	0.4758431812362784	0.004833664793289563
	7	1exp	9	13	0.003978263819169634	0.6076202259994872	0.48018809841115423	0.003091610101014381
	7	1exp	9	14	0.02782212277435642	0.5081017849209714	0.47981334840349454	0.002886617938619619
	7	1exp	9	15	0.1301264794403487	0.5758596845109537	0.48001743292540877	0.0028467644296129918
	7	1exp	9	16	0.9006835898348347	0.5122662658583341	0.4802370946675835	0.0028057895748336598
	7	1exp	11	15	0.005883308834716346	0.4119833095749956	0.4746283879215028	0.005228548462250222
	8	1exp	9	13	0.004038997117156522	0.600044763476206	0.48045390096144186	0.003313814256383599
	8	1exp	9	14	0.02823628386410801	0.5021912548119156	0.47996605545587046	0.00297722788363369
	8	1exp	9	15	0.14660175598706277	0.5361220607723931	0.4798910695140806	0.0029565238895571536
	8	1exp	9	16	1.0	0.48238019165700124	0.4802240123029493	0.0028644179036183214
#	ranges:	tmin	9-15	tmax	13-30	t0	4-11	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.4800045702683614 Eerr = 0.002669912799601012


==> anc/AIC/D5_B1_P2_n2_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	2exp	3	13	0.0016228756005776137	0.6660758507669612	0.4777168348032721	0.002854018201454203
	4	2exp	3	14	0.011012639744456335	0.6109909688962158	0.47747028105586375	0.0028428235604338143
	4	2exp	3	15	0.03533460785123822	0.7167280329562709	0.4780979801955416	0.0027039666705037766
	4	2exp	3	16	0.24778607042961628	0.6610795065775867	0.47819573098948726	0.0026675293979859733
	4	2exp	4	13	0.0006608365606513181	0.4465005060799861	0.473550728010061	0.004581200848223647
	4	2exp	4	15	0.014390445762708322	0.5515418984802465	0.47433229112878184	0.004116328638491189
	4	2exp	4	16	0.09146542392392779	0.5265084041164846	0.4747886718063398	0.00393896832086014
	4	2exp	5	14	0.0006499672073326067	0.4512389738453883	0.47332614120318234	0.004531377167160426
	4	2exp	5	15	0.0019475350531972437	0.6204846357902774	0.47433229112878184	0.004116328638491189
	4	2exp	5	16	0.012378499053101618	0.5850093379072051	0.4747886718063398	0.00393896832086014
	4	2exp	6	16	0.0017478264467617804	0.6475325138204212	0.47540779667107474	0.004325963259466832
	5	2exp	3	13	0.0017834935802604143	0.6424822286358643	0.47721950855707274	0.0030116435881658715
	5	2exp	3	14	0.012417664054189197	0.5843073469761952	0.47696816464206493	0.00297319276022676
	5	2exp	3	15	0.03957949987371892	0.694038347314982	0.4776038779414378	0.00282417872008156
	5	2exp	3	16	0.2730153552132752	0.6434500001873715	0.4777322535930736	0.0027771489190187176
	5	2exp	4	13	0.0006635497857228454	0.44532983824587324	0.4730300388420526	0.0048231003754773995
	5	2exp	4	15	0.014447933527739838	0.5506559211034158	0.4738947601153754	0.004277723121424485
	5	2exp	4	16	0.09025352194925808	0.5291760840032296	0.4744070564391724	0.0040732970798340856
	5	2exp	5	14	0.0006650678172345379	0.44467694387382106	0.47338615450946336	0.006062717335855044
	5	2exp	5	15	0.0021616391476569244	0.5944090605690893	0.4753258627433253	0.004922573581438803
	5	2exp	5	16	0.01370311804721648	0.5624176976023438	0.47585480404773883	0.004641846936087596
	5	2exp	6	16	0.0018545153621447811	0.6327199098026367	0.47585480404773883	0.004641846936087596
	6	2exp	3	13	0.0019188723553401252	0.6241913355651294	0.47686627381882624	0.0031994796204270633
	6	2exp	3	14	0.01375466002466964	0.5615834140568656	0.4766397676477083	0.003107523986529779
	6	2exp	3	15	0.04550967333008348	0.6661156273628909	0.47721012364464	0.0029622224552463515
	6	2exp	3	16	0.31185441667804126	0.6192666500247204	0.47736766126574687	0.002901918829797665
	6	2exp	4	13	0.0006690181444733597	0.44298489664974805	0.47250224034475	0.00519326596330806
	6	2exp	4	15	0.015325918547814529	0.5375461384317705	0.4734604489966479	0.004507190786309429
	6	2exp	4	16	0.0951586404070297	0.5185915285890835	0.47403965838449375	0.004259661503011334
	6	2exp	5	14	0.0006734459386052127	0.44110017043463584	0.47297786805980546	0.006395055444693322
	6	2exp	5	15	0.002252321883292716	0.5841353521455591	0.47484705558940726	0.00523860684639317
	6	2exp	5	16	0.014220223260740761	0.5541862035800755	0.47546338465727506	0.004889725816384046
	6	2exp	6	16	0.0027662594071383023	0.5327517569440637	0.4785123747351401	0.005555921943384143
	7	2exp	3	13	0.0019296565125558965	0.6227902566318557	0.4766940568932209	0.003394018678725802
	7	2exp	3	14	0.014133520057445165	0.5555452790537785	0.4765466131905272	0.003205244240273402
	7	2exp	3	15	0.05342901759107137	0.6340298083753683	0.4769230138038457	0.0030966204991203063
	7	2exp	3	16	0.36403440367380807	0.5911372112869838	0.47713527882440593	0.003006459527714283
	7	2exp	4	13	0.0006495649577265856	0.45141585051781413	0.4719638239041105	0.005704240236097002
	7	2exp	4	15	0.017457703534140778	0.5086048947398845	0.4729699537310555	0.004810101951191506
	7	2exp	4	16	0.10621146999928267	0.4966141868201281	0.47373245801242214	0.004453828325466587
	7	2exp	5	14	0.0006447452971284723	0.4535437054812461	0.47288786770040925	0.006642324558845711
	7	2exp	5	15	0.002504227286278175	0.5576307056093069	0.47426259796331316	0.005729780649316898
	7	2exp	5	16	0.015583432080131448	0.5338432749103956	0.4751201524393094	0.0051998793155808186
	7	2exp	6	16	0.0029437216616736302	0.5172070971769115	0.47826669663940724	0.006002723147189567
	7	2exp	7	16	0.0006375294826290749	0.456759370455386	0.4729392976010518	0.010709952411173885
	8	2exp	3	13	0.0019164063856329605	0.6245128206791885	0.4766895345050284	0.0035193008717658903
	8	2exp	3	14	0.014120156913908773	0.5557554879888471	0.4766070045678942	0.0032303209284926158
	8	2exp	3	15	0.0652334236342914	0.5941062141653891	0.4766214539839728	0.003192935710081604
	8	2exp	3	16	0.42675778587282215	0.562233897227648	0.47698748995079265	0.0030254020067463573
	8	2exp	4	13	0.0006301311301361884	0.4600943940052075	0.47148253506297666	0.00630683903823686
	8	2exp	4	14	0.004429417837712671	0.4150587197558941	0.47243117249384475	0.005241605396814234
	8	2exp	4	15	0.021515749219937347	0.4621595226684973	0.47236938808780765	0.005142934819910637
	8	2exp	4	16	0.11866432824316955	0.47444086093248905	0.47364366794178997	0.004507501548729983
	8	2exp	5	14	0.0006048689945090037	0.4717846923533997	0.4730000691917217	0.006796146684609245
	8	2exp	5	15	0.0029949629112382614	0.512892798226332	0.47338501613493217	0.0064241751495241
	8	2exp	5	16	0.017157626582935404	0.5124578371911123	0.47495491174495647	0.0053582041465712205
	8	2exp	6	16	0.0032186234854985427	0.4948873154137422	0.47819511811070575	0.006354456827761155
	8	2exp	7	16	0.0007430721289895405	0.4129900576470086	0.4717772183714767	0.012810746163289246
	9	2exp	3	13	0.0022034501844257746	0.5896196608170636	0.4768428602165712	0.0036479182137263183
	9	2exp	3	14	0.016246089134537685	0.5245890732599224	0.476777127521808	0.003357755549248678
	9	2exp	3	15	0.11425597157803952	0.482012348957265	0.4766221571329032	0.003341662344303499
	9	2exp	3	16	0.617066204992711	0.49518667658915677	0.47722222358689986	0.0031439297937983874
	9	2exp	4	13	0.0006959091726369139	0.43172547630987923	0.47109932066453475	0.007095244493966424
	9	2exp	4	16	0.15426463433617849	0.4219667016820895	0.47399813831223064	0.004727210818160884
	9	2exp	5	14	0.000656043158510604	0.44858049789310134	0.4731121197650791	0.007255537237715255
	9	2exp	5	16	0.02232048732328388	0.45399957112911	0.47533687975884903	0.005587265288925944
	9	2exp	6	16	0.004648602281824593	0.402984112743849	0.47928318578487034	0.0067931949449859695
	10	2exp	3	13	0.0027173081583448545	0.5372153245550563	0.4774636984156726	0.003421319079383478
	10	2exp	3	14	0.019723139849213728	0.4814912183941279	0.47754186447269953	0.003394936109207916
	10	2exp	3	15	0.14272253842780547	0.43752011721868467	0.47785457640462714	0.002888254791606211
	10	2exp	3	16	1.0	0.40740868397346913	0.47803820343460207	0.00280031385559073
	10	2exp	4	13	0.0007113885840130394	0.4254398593272118	0.47256687466996106	0.0066063180868295365
	10	2exp	5	14	0.000703640399456249	0.4285688258251619	0.47466042789539864	0.008343821357835473
	10	2exp	5	15	0.004703397830914288	0.4000544626424287	0.477186249958156	0.004479001207769986
	11	2exp	3	13	0.0032483579781569	0.492588352415056	0.47749717482898746	0.00329712893837494
	11	2exp	3	14	0.022760455214204372	0.4496618735897786	0.4773529721224156	0.0033063063138926295
	11	2exp	3	15	0.16736535541717756	0.4056647722172017	0.4774518380571124	0.0030998200536757055
	11	2exp	3	16	0.9242731320252331	0.4217264391718076	0.47779108232513773	0.0029602169751643623
	11	2exp	4	13	0.0007205226989961652	0.4217946858198855	0.47375775320062685	0.005769193513662579
	11	2exp	5	14	0.0007188091888651977	0.4224749661062439	0.47483526555350214	0.007427264996189023
	11	2exp	5	16	0.026794631132869517	0.4134003342780874	0.47711108214151043	0.004615493320973685
#	ranges:	tmin	3-15	tmax	8-30	t0	4-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.4770484810116359 Eerr = 0.0028624343614080715


==> anc/AIC/D5_B2_P2_n1_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	10	14	0.009294616984268273	0.8398362524888255	0.44264018536740685	0.0022773962333641766
	4	1exp	10	15	0.06858442710103207	0.6724169679554247	0.44264403930390567	0.002279107870758588
	4	1exp	10	16	0.2786345300947073	0.7597356411736254	0.44268037669000876	0.002287974601637743
	4	1exp	11	15	0.018996435617303638	0.48242827809120287	0.4406072770878655	0.0028324722176597383
	4	1exp	11	16	0.08364800748358765	0.5929961244774674	0.4405254706300833	0.002862947844400175
	4	1exp	12	16	0.012931437288388123	0.674723286429931	0.44182318874037413	0.0038539614494310327
	5	1exp	10	14	0.009599019774373904	0.8237234661180853	0.44261916087758496	0.0022513728778454697
	5	1exp	10	15	0.07069132903455917	0.660313999107818	0.44261032822347074	0.0022567712253192805
	5	1exp	10	16	0.24972343520749063	0.7962512907749256	0.44265794334990344	0.0022633836585624163
	5	1exp	11	15	0.019173149614123492	0.4777985379895408	0.44061843655537564	0.0028080575820676502
	5	1exp	11	16	0.07237022159532353	0.6509252031238553	0.4405647692740377	0.002842218993671126
	5	1exp	12	16	0.010934620641010067	0.7585869786569293	0.4417709805322776	0.003869209939962285
	6	1exp	10	14	0.009531408480989526	0.8272577087387739	0.4426103955830217	0.0022553282571276534
	6	1exp	10	15	0.06886497396920108	0.6707840921155773	0.44259428339205026	0.0022652204366905423
	6	1exp	10	16	0.22295987728704614	0.8340386952893795	0.4426482700172437	0.0022704532989827222
	6	1exp	10	17	1.0	0.8575293256224327	0.44246739069608626	0.002275945011084757
	6	1exp	11	15	0.018822019707768256	0.4870402365821714	0.4405656224698492	0.0028300582544790688
	6	1exp	11	16	0.0627530304531573	0.7079604190962638	0.4405692324158502	0.002863372426897299
	6	1exp	11	17	0.2884920271463853	0.7481468228784975	0.44036259561290614	0.0028626321475127125
	6	1exp	12	16	0.009500208971858631	0.8288970616291681	0.4418445434372335	0.003968438560101892
	6	1exp	12	17	0.04396063470018609	0.8503253404398635	0.441672701139738	0.003945859275259725
	7	1exp	10	14	0.009075096572294295	0.8517869484956155	0.44259954003201707	0.00227348723934855
	7	1exp	10	15	0.06277495113889614	0.7078207167880863	0.44259413305124384	0.002286998923868224
	7	1exp	10	16	0.21889810828750725	0.8401671853572801	0.4426296009471768	0.0022930862537968197
	7	1exp	11	15	0.01742095232561933	0.525717140105255	0.44050033390031007	0.0028709019182433194
	7	1exp	11	16	0.05975626579254009	0.7275335466105667	0.4405555145995233	0.0028959405246638073
	7	1exp	12	16	0.009563214797477541	0.8255919861193167	0.44220808283049745	0.004115170862311795
	8	1exp	10	14	0.008443388757335354	0.8878620895521746	0.4426016954848174	0.0022925177526860975
	8	1exp	10	15	0.055051512082953294	0.760335435368905	0.44263283149530824	0.002306419698686141
	8	1exp	10	16	0.26725459989239914	0.7736353856527513	0.44260122827206927	0.0023173228772958316
	8	1exp	11	15	0.015322340154116758	0.5898980072196699	0.440477277803987	0.002918091899113699
	8	1exp	11	16	0.07171128415549928	0.6545839213222187	0.44050040227574977	0.0029318292286406107
	8	1exp	12	16	0.012917616475664181	0.6752579603165305	0.4428107986533276	0.0042994198199957185
	9	1exp	10	14	0.006822261040457922	0.9944584854452808	0.4427666322510054	0.002311527740989202
	9	1exp	10	15	0.0447479588755265	0.8432248346800447	0.44281002953320525	0.002323786921670618
	9	1exp	10	16	0.2877550470719059	0.7489994438105823	0.4427475914201274	0.0023338863717592864
	9	1exp	11	15	0.013344490971563238	0.6590021401443131	0.44049745317270483	0.0029568671445495036
	9	1exp	11	16	0.08362764717108805	0.593093498181452	0.44046979106124934	0.0029664915225697764
	9	1exp	12	16	0.017596981339262307	0.5206902730707682	0.44351034571471154	0.004461886173035536
#	ranges:	tmin	10-12	tmax	14-30	t0	4-11	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.442130348231522 Eerr = 0.002320607563846974


==> anc/AIC/D5_B2_P2_n1_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	2exp	3	13	0.0009659646309639843	0.8287380216932929	0.4401432959818337	0.002261120203438022
	4	2exp	3	14	0.006258304085808568	0.7658699537391016	0.4400124286880968	0.0022602044362702925
	4	2exp	3	15	0.044897245613373014	0.6951895158943074	0.44004844687197164	0.0022481703396461613
	4	2exp	3	16	0.20139336265098273	0.7227389097701173	0.439999999809898	0.0022786070736648535
	4	2exp	4	14	0.000976970211976961	0.8259057860262214	0.4390090696957145	0.0030059106500313075
	4	2exp	4	15	0.006957144582633806	0.7423455329719888	0.43908521669421513	0.0029729693173846114
	4	2exp	4	16	0.03160744707455001	0.7653862535360815	0.43897178926173624	0.0030665349922465164
	4	2exp	5	15	0.0009415471326088118	0.8351387245934875	0.43908521669421513	0.0029729693173846114
	4	2exp	5	16	0.004277602802220471	0.850429170595646	0.43897178926173624	0.0030665349922465164
	4	2exp	6	16	0.0005815230003603908	0.9556071954324307	0.43885713143361	0.00332599713513484
	5	2exp	3	13	0.001078556199405488	0.8011751832687232	0.44057976391834547	0.00217890855593459
	5	2exp	3	14	0.006871434333369101	0.7451002579627187	0.4404598823482584	0.002181598883851092
	5	2exp	3	15	0.050317681961370216	0.6723934964087446	0.44047464626072974	0.0021779771893465343
	5	2exp	3	16	0.19689753957707645	0.7268437341194239	0.44045145183779916	0.002203650316211562
	5	2exp	3	17	0.0297978954036018	1.314314376741195	0.4396937942784102	0.0023129252650984215
	5	2exp	3	18	0.1792928396066492	1.2448159358273159	0.439696771610247	0.0026865506904717312
	5	2exp	4	14	0.0011279642730475925	0.7899773869200507	0.43932809549543234	0.0029271135676078555
	5	2exp	4	15	0.00823461088453406	0.7048839814075128	0.43935957635063316	0.002912419868873768
	5	2exp	4	16	0.03284950854405823	0.7576774486425352	0.4392563982674607	0.003010660884733198
	5	2exp	4	17	0.0052165266604858075	1.3869985886749019	0.4383246882647519	0.003179821469255693
	5	2exp	4	18	0.03118043760432335	1.3067555215194897	0.43836542930637085	0.0043673231560049834
	5	2exp	5	15	0.0011196709609526255	0.7918222925360701	0.4395256564626217	0.0034554795694970606
	5	2exp	5	16	0.004457220603884606	0.8412885863637993	0.4391455314108161	0.0036171447971529175
	5	2exp	5	17	0.0007089293937892469	1.5248646740924043	0.43816097698330314	0.003828166623767561
	5	2exp	5	18	0.004243118424434694	1.4245501001909924	0.4381698333090577	0.004541858716793698
	5	2exp	6	16	0.000603219212874789	0.9464496596592743	0.4391455314108161	0.0036171447971529175
	5	2exp	6	18	0.0005742436337773591	1.5670051102100915	0.4381698333090577	0.004541858716793698
	6	2exp	3	13	0.0011601046035276295	0.7829534627291914	0.44086768840537593	0.002138180405287867
	6	2exp	3	14	0.007141144999878104	0.7365446444002673	0.44075755022636876	0.00214750316343076
	6	2exp	3	15	0.05267167668552055	0.6632492321298974	0.44075473689607236	0.0021540399476906616
	6	2exp	3	16	0.1908760058509303	0.7324909080391696	0.44075024512752153	0.002171670398030809
	6	2exp	3	17	1.0	0.7287614580736989	0.44055975883203624	0.0021912135852979867
	6	2exp	4	14	0.0012278085793488833	0.7687732724647456	0.43950517290540186	0.002908089985091469
	6	2exp	4	15	0.009059146259784136	0.6836775874714311	0.43950211393675376	0.0029111765407519165
	6	2exp	4	16	0.0335816279126206	0.7532689796626557	0.43941608300215135	0.0029998085770193733
	6	2exp	4	17	0.1785586664584288	0.7446194211945527	0.4391847989805599	0.0030250681775436895
	6	2exp	5	15	0.0012274043657902706	0.7688555898790183	0.4394981763552513	0.0035092709276419373
	6	2exp	5	16	0.004591092424663672	0.8347124512563493	0.439136122432649	0.0036632911610148112
	6	2exp	5	17	0.02433953908300984	0.8176443753300499	0.4389542039653183	0.003688127814435049
	6	2exp	6	16	0.0007217914124152336	0.9015857779314935	0.44060199677437434	0.004554341944596553
	6	2exp	6	17	0.0036807256032155475	0.8838253599762327	0.44019993601144	0.004589669054128528
	7	2exp	3	13	0.0011548223652865371	0.7840943728917869	0.44100892723282065	0.0021222647099229095
	7	2exp	3	14	0.006806003952522002	0.747226415689992	0.4409054985228107	0.002137187980649441
	7	2exp	3	15	0.04916337355803976	0.6770350242072536	0.4408948653095731	0.0021527770934346253
	7	2exp	3	16	0.19525235717859304	0.7283693029381402	0.4408940236380364	0.0021634816337898167
	7	2exp	4	14	0.0012274408648436114	0.7688481557946024	0.4395273242178579	0.0029197801506643637
	7	2exp	4	15	0.00886601841999044	0.6884662696677516	0.43951238395188175	0.0029348256396762498
	7	2exp	4	16	0.03598303063791862	0.7394553142534919	0.43944398034854304	0.002998158445911876
	7	2exp	5	15	0.001202404517501896	0.7740001777259969	0.43941958125601216	0.0035843372773076065
	7	2exp	5	16	0.004928148201321307	0.8189690507389409	0.4391308406126018	0.0036952232091707663
	7	2exp	6	16	0.0007683239875759169	0.8859669508483501	0.44057123943596777	0.004582040422554816
	8	2exp	3	13	0.0011526131217844317	0.7845730957400648	0.4410996590892019	0.0021160912414993297
	8	2exp	3	14	0.006307508608314993	0.7641296135817136	0.44101025455615683	0.002137024669268827
	8	2exp	3	15	0.043364274620082764	0.7021376181481117	0.44100299762442263	0.0021556160067856952
	8	2exp	3	16	0.23703080431961188	0.6931152579460423	0.4409754869643735	0.0021659311942252837
	8	2exp	4	14	0.0012000829866866689	0.7744833293623214	0.43949518669351517	0.002950144270962791
	8	2exp	4	15	0.008215522479274628	0.7053997060701023	0.4394934690376689	0.002964056302530226
	8	2exp	4	16	0.04581569100611209	0.6911394793181775	0.4394152988300179	0.0029975121425136397
	8	2exp	5	15	0.0011157540251097685	0.7926983988415671	0.43934480210031274	0.00365226745293404
	8	2exp	5	16	0.006256451974506782	0.7659357289392426	0.4391451749480145	0.0036990754920310526
	8	2exp	6	16	0.0009950380375916687	0.8213245853108062	0.4406804544067426	0.004524133843763246
	9	2exp	3	13	0.0011121508282109457	0.7935070509783604	0.4409775721560064	0.0021360551348460466
	9	2exp	3	14	0.005795479488738057	0.782943513834291	0.4408990706585448	0.00216033528715428
	9	2exp	3	15	0.03932268588090797	0.7217044852430188	0.44088672724639927	0.002176284829792049
	9	2exp	3	16	0.27137131518832075	0.6685156322945388	0.4408591726041906	0.002184920968746717
	9	2exp	4	14	0.0011607461305101529	0.7828152532809372	0.4392463320673834	0.0029968347324628177
	9	2exp	4	15	0.007842130305224371	0.7157363349703917	0.4392421573904201	0.0030034549112068942
	9	2exp	4	16	0.054784977043544666	0.6553816025190348	0.43918869768766744	0.0030170456833402037
	9	2exp	5	15	0.0010627813883203202	0.8048586511511475	0.43919263738460806	0.003664385157212312
	9	2exp	5	16	0.007431900585573241	0.7276760894532812	0.43908187711905744	0.0036757416757950503
	9	2exp	6	16	0.0012042507100551213	0.7736166178179902	0.4406744709757217	0.00441497706414864
	10	2exp	3	13	0.0009545743163913748	0.8317034518241979	0.44101006642899443	0.002185681898086782
	10	2exp	3	14	0.004813667840201743	0.8241921531457108	0.44101970956780256	0.002186864243405927
	10	2exp	3	15	0.03536742496421061	0.7429065659356987	0.4410324975259205	0.002184438235047291
	10	2exp	3	16	0.26037273107589476	0.6760381530807227	0.44102835441553756	0.0021948679214339067
	10	2exp	4	14	0.0010286731396167298	0.8130135674020046	0.4391677618464435	0.00312849859264419
	10	2exp	4	15	0.007524222661070348	0.7249325606621617	0.4391991802481855	0.0031202785004588525
	10	2exp	4	16	0.05548821971578462	0.6528306573149945	0.43919406176922177	0.003124663535955015
	10	2exp	5	15	0.0010231352139785422	0.8143630938029952	0.4390009597495837	0.003919297194372951
	10	2exp	5	16	0.007546804140288048	0.724266632545358	0.4389916520428853	0.003913689348809557
	10	2exp	6	16	0.0011596222803149	0.7830574239375214	0.4405737777291274	0.0049749794038943754
	11	2exp	4	14	0.0016104702760457222	0.7009494485392874	0.4392346856074409	0.003171627946611463
	11	2exp	4	15	0.011419997400821157	0.6322129001767417	0.43923049423883603	0.0031894623706510716
	11	2exp	4	16	0.0839960786424993	0.5699107824996158	0.43923283339419295	0.0031932192181914044
	11	2exp	5	15	0.0015758933902000713	0.7063754210222146	0.4387633187746155	0.00408812043763285
	11	2exp	5	16	0.01158406339379366	0.6290430487256471	0.4387744061020175	0.004087210323665213
	11	2exp	6	16	0.0017190431066239928	0.6846390561919833	0.4403640773008266	0.005546250543392697
#	ranges:	tmin	3-15	tmax	8-30	t0	4-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.44032667155978655 Eerr = 0.0022286717345518805


==> anc/AIC/D5_B2_P2_n2_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	10	16	0.18934777439819434	0.6942415648864664	0.49422550888246136	0.0026997974680156643
	4	1exp	11	16	0.02640172157963434	0.8211523502631178	0.4937201441929226	0.003451849295553892
	4	1exp	12	16	0.0036175832555019436	1.0202519505617373	0.4942739022958594	0.004974032203250992
	5	1exp	10	16	0.15684332289119315	0.7570209104435276	0.49397795774496533	0.0027202190695946892
	5	1exp	11	16	0.021967312446152656	0.8947018177879164	0.4934317575644461	0.00347006337252998
	5	1exp	12	16	0.00297920123058902	1.117327436936467	0.49360216101440885	0.005009640112738802
	6	1exp	10	16	0.13818013323153347	0.7992506492617473	0.4938603869672688	0.002743424544249887
	6	1exp	11	16	0.019318752805624843	0.9460935291629321	0.493325245579698	0.003484328253882661
	6	1exp	12	16	0.002617952493103857	1.1819587869829153	0.49323625407507915	0.005076283754969976
	7	1exp	10	16	0.1541511712693986	0.7627921141619448	0.49387875795750413	0.002765274690436292
	7	1exp	10	17	1.0	0.6910156617290134	0.49379174839008594	0.0027659159392689763
	7	1exp	11	16	0.021431507379040884	0.904579179342395	0.4933875039247093	0.0035011803018653296
	7	1exp	11	17	0.13868096328438326	0.7980446760488328	0.49332425970691773	0.003505938253967601
	7	1exp	12	16	0.002910241200632712	1.1290370652349202	0.49311142367689814	0.0052323835474964
	7	1exp	12	17	0.01886432769168347	0.9556149520468394	0.4929611457597585	0.005247670174591279
	7	1exp	13	17	0.0025564013273707007	1.1938547785027371	0.4928350779438013	0.007585412491656184
	8	1exp	10	16	0.23987876751806828	0.6153921448856373	0.4939248681702852	0.0028101035736434513
	8	1exp	11	16	0.03343597672050296	0.7266710509750027	0.4933881467106771	0.003595542851969108
	8	1exp	12	16	0.004596323073538521	0.9005267215070607	0.4926006209355881	0.005741549352639946
	9	1exp	10	16	0.390138548067002	0.4532693891809994	0.4940313471974075	0.0028355239029413492
	9	1exp	11	16	0.05443774115956248	0.5317009641617474	0.4934580134814719	0.0036992342791513683
	9	1exp	12	16	0.0076706675298004005	0.6444532260884005	0.4918565146541799	0.006747170609236228
#	ranges:	tmin	10-15	tmax	14-30	t0	4-10	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.4938278645849301 Eerr = 0.0027655615861626147


==> anc/AIC/D5_B2_P2_n2_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	2exp	4	13	0.002709894609257817	0.45836809131522244	0.4947183930674386	0.0032947029846330483
	4	2exp	4	14	0.01999964663882637	0.40137086470667	0.49470591359866695	0.0031789301318211156
	4	2exp	4	15	0.11486116294466876	0.41277198753171646	0.49471024921011597	0.0031024083633899024
	4	2exp	4	16	0.17505058856969297	0.6872246108952301	0.4936012477599136	0.0032863846238112156
	4	2exp	5	14	0.0027066578424977355	0.45870955966476573	0.49470591359866695	0.0031789301318211156
	4	2exp	5	15	0.01554476802000347	0.464368485973181	0.49471024921011597	0.0031024083633899024
	4	2exp	5	16	0.023690520984815153	0.7635829009947002	0.4936012477599136	0.0032863846238112156
	4	2exp	6	15	0.002392375598492097	0.4939746336066657	0.4938689262607339	0.0036345504690121076
	4	2exp	6	16	0.003999095576692673	0.8037824586096559	0.4924726682190569	0.0038426658243755
	5	2exp	4	13	0.0026858394608477187	0.4609156390597074	0.49435308148339263	0.003367602930127841
	5	2exp	4	14	0.019769658686123997	0.40426242284122066	0.49428739748271094	0.00325602288719963
	5	2exp	4	15	0.11993096548240405	0.4031737276826494	0.4943001889600494	0.003186932751805094
	5	2exp	4	16	0.14848618731424312	0.7201412249936378	0.4931407372876668	0.0033708090651001625
	5	2exp	5	15	0.01889443055162939	0.4155827163337263	0.4930200828862776	0.004188053539424943
	5	2exp	5	16	0.026383943272022654	0.739653877431351	0.4913275415697096	0.004536036669788325
	5	2exp	6	15	0.002557083110299272	0.4749516758099729	0.4930200828862776	0.004188053539424943
	5	2exp	6	16	0.003570678435617908	0.8321106121102697	0.4913275415697096	0.004536036669788325
	6	2exp	4	13	0.0026817240919436774	0.46135375959827424	0.4941330490706533	0.003409108961161847
	6	2exp	4	14	0.019615388938553368	0.40622091401805077	0.49401167023953874	0.0033038027526049057
	6	2exp	4	16	0.13585044870952503	0.7379286850642545	0.4929112353375787	0.003407929779545731
	6	2exp	5	16	0.023795224111182494	0.7626029269382861	0.4911126047571529	0.0046111337873211726
	6	2exp	6	15	0.00277335626897161	0.4517542365637769	0.49228148307086417	0.00551804272566151
	6	2exp	6	16	0.0033889892869308365	0.8451665831689671	0.48997424186466937	0.006493918385252675
	7	2exp	4	13	0.002626109502086393	0.4673413114170187	0.49393061926075454	0.003436860558411237
	7	2exp	4	14	0.0189502223055648	0.41484560038547785	0.49373711986898383	0.003341982287613584
	7	2exp	4	16	0.15775045298395993	0.7080367382436118	0.4928488480589001	0.0034108507743419478
	7	2exp	4	17	1.0	0.6715350518515945	0.4927720971169176	0.0034314634510815806
	7	2exp	5	14	0.0032719659705062716	0.40451629876900225	0.49193246308702826	0.004635949338045418
	7	2exp	5	16	0.02692408168031578	0.73515043295239	0.491109852731314	0.004655069188220552
	7	2exp	5	17	0.17320411083604936	0.6893454667400025	0.49096814773516595	0.004704326528450755
	7	2exp	6	15	0.002973569483534896	0.4318385676235381	0.49158187068453707	0.006007129378793588
	7	2exp	6	16	0.0038192690683622778	0.8152847508041395	0.49000192032192497	0.006553540275663293
	7	2exp	6	17	0.02496472558039081	0.7519409360993691	0.4896649905960134	0.006715974834856213
	7	2exp	7	16	0.000745792637206069	0.8270016422273591	0.4815831901654365	0.019955566214813016
	7	2exp	7	17	0.004906679778058763	0.752650141844535	0.4806010446556485	0.021850259502398994
	7	2exp	8	17	0.0006640468975149426	0.8601715906794688	0.4806010446556485	0.021850259502398994
	8	2exp	4	13	0.0026371366076733465	0.46614410112495025	0.49378907793703686	0.0034613878819563537
	8	2exp	4	14	0.018392632371448434	0.42231197358337275	0.4935080910262179	0.0034013738942937377
	8	2exp	4	16	0.25058996400432965	0.6154760140747348	0.49294238075853325	0.0034356034523690313
	8	2exp	5	14	0.0032532310759565792	0.4061569669924913	0.49151709687204675	0.0048437423711174795
	8	2exp	5	16	0.04350584995600971	0.6285117007479508	0.49103835025660375	0.0048480855296156086
	8	2exp	6	15	0.0032828532337532638	0.40356718044686685	0.49049597238762965	0.007030126877728079
	8	2exp	6	16	0.006187341613738268	0.6946731335946006	0.48980762026891456	0.007021619498164649
	9	2exp	4	13	0.002953840383489894	0.4337405472976272	0.4934886736741595	0.003509728911420565
	9	2exp	4	16	0.41532690899225055	0.5144264243044353	0.4929399601107288	0.0035286815117424554
	9	2exp	5	16	0.0764585181532474	0.5032110481699824	0.4906537872899613	0.005212804450486845
	9	2exp	6	16	0.01120814560880722	0.5461393159272194	0.48883695976838804	0.008197937809459765
	10	2exp	4	13	0.0018167158248459595	0.5726193385647808	0.49342463577147094	0.00355339384104652
	10	2exp	4	14	0.013163794397105997	0.5059319629449278	0.493427021944009	0.0035751459549228323
	10	2exp	4	15	0.07432795800742273	0.5094913106200339	0.4934028863008155	0.0036326492863991847
	10	2exp	4	16	0.3237572001977661	0.5642408422812727	0.4929052609963376	0.003736933340090074
	10	2exp	5	14	0.002362356900447331	0.4975823591011093	0.4911239664027067	0.005396542259057281
	10	2exp	5	15	0.013395217095116298	0.5015750885312833	0.49103651027495243	0.005540758862493724
	10	2exp	5	16	0.06258918702593329	0.5476901182654956	0.49019809898077915	0.005872798508698258
	10	2exp	6	15	0.0022214507663052318	0.5151535952523094	0.48717034191756553	0.011390194664059964
	10	2exp	6	16	0.011155546051689627	0.5473153215462586	0.4853053532699902	0.014531721816566664
#	ranges:	tmin	4-15	tmax	9-30	t0	4-10	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.4927281976402379 Eerr = 0.0034740486079600174


==> anc/AIC/D5_B3_P2_n1_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	9	21	0.0007814901360301269	1.4151078551151033	0.45905168063721047	0.002488102285679034
	4	1exp	9	22	0.0025538221843705885	1.4317697302875492	0.45918732128242007	0.002481390164821511
	4	1exp	9	23	0.01033436582326844	1.4155170786345093	0.45896224071094754	0.0024796967660951717
	4	1exp	9	24	0.06483331036944734	1.3429699812608447	0.45886939266863885	0.00246884088978527
	4	1exp	9	25	0.3486769696246319	1.298743559316887	0.458862924572023	0.0024839962401040044
	4	1exp	9	26	0.4619030771892783	1.4245575647304343	0.45883932194895094	0.0024664137380288947
	4	1exp	9	27	1.0	1.4818154556295304	0.4591749454042354	0.0024495081678004306
	4	1exp	10	23	0.0014192858653674799	1.5221446994231216	0.4586218236418607	0.0033134917505207753
	4	1exp	10	24	0.008834722214206702	1.4379149594123541	0.4586482179347067	0.0033095496763101582
	4	1exp	10	25	0.048117104684871924	1.3827275545326927	0.45846829531825867	0.003304238801665154
	4	1exp	10	26	0.06673664836792792	1.5054175158532035	0.45810334735675373	0.0032995507130123983
	4	1exp	10	27	0.14563239035779893	1.560353977338534	0.45839317468931107	0.0033285772869049136
	4	1exp	11	24	0.002213621381133982	1.4537637801872028	0.4557955499935358	0.0042039366105181605
	4	1exp	11	25	0.011680765941579055	1.39802154674399	0.4556849034079536	0.004210725227065032
	4	1exp	11	26	0.01509540515782163	1.5372938635090534	0.45548954068542485	0.004257492412999549
	4	1exp	11	27	0.03366286167722137	1.5909623971688023	0.4557228282776927	0.004264953879839119
	4	1exp	12	24	0.00055553351061119	1.4719867877061987	0.45947781863143433	0.005372348472183054
	4	1exp	12	25	0.0029906858739258907	1.4074756352735591	0.4594272041790989	0.005420575911225739
	4	1exp	12	26	0.0033737774332285226	1.5754373375650377	0.45879041694553596	0.005429026074039522
	4	1exp	13	25	0.000736295176556476	1.4250364275330607	0.46547246581287377	0.007702184114240548
#	ranges:	tmin	9-15	tmax	13-30	t0	4-11	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.4588491687258139 Eerr = 0.002482446164552743


==> anc/AIC/D5_B3_P2_n1_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	2exp	3	20	0.0014621299685654277	1.2608939384944475	0.45314383882456294	0.003414690652940378
	4	2exp	3	21	0.0019366517443695976	1.3969547771063877	0.4536672198290097	0.0032648660860106864
	4	2exp	3	22	0.004827445444622931	1.4426213364204874	0.45377115266890106	0.003223804912224089
	4	2exp	3	23	0.013336831450344883	1.4717854782289657	0.4533888493136797	0.0032702282238156284
	4	2exp	3	24	0.08438069379907054	1.4106589647256211	0.4533076578207322	0.0032744592205799106
	4	2exp	3	25	0.43541469944189015	1.3760299884865728	0.45336268523684414	0.0032932772758595343
	4	2exp	3	26	0.5992115227175704	1.4705699173033069	0.45331681359769394	0.003297174621497089
	4	2exp	3	27	1.0	1.5389857740809276	0.45325027818789754	0.003277436376267379
	4	2exp	4	22	0.0009161737970868278	1.4905184989208466	0.4516492957619493	0.004269682105452638
	4	2exp	4	23	0.002795759876711175	1.5068817475521588	0.45098137522217535	0.004337111800992081
	4	2exp	4	24	0.017205009147365863	1.443488691439333	0.45098441971785785	0.0043167476992174315
	4	2exp	4	25	0.09231203779135923	1.4012025516413444	0.450916116739266	0.004366611973852478
	4	2exp	4	26	0.1271870807353665	1.4990939714670406	0.45082878472188903	0.004430574545937005
	4	2exp	4	27	0.1917661175305559	1.579078314498975	0.4511189935329724	0.004335909107364866
	4	2exp	5	24	0.0023284447860472714	1.5283997909357645	0.45098441971785785	0.0043167476992174315
	4	2exp	5	25	0.012493075780642496	1.4790471378436416	0.450916116739266	0.004366611973852478
	4	2exp	5	26	0.017212899595358752	1.5779936541758321	0.45082878472188903	0.004430574545937005
	4	2exp	6	25	0.0019131388690147558	1.5515121780914993	0.4518864738158159	0.004522075158106936
	4	2exp	7	25	0.0029065390981221403	1.3462044667304265	0.45664650217288744	0.004145199910378419
	4	2exp	7	26	0.003752019351405986	1.4722711300138196	0.45649772098384067	0.004288697319775168
	4	2exp	7	27	0.008434581503394566	1.5226954103781614	0.4572088442266204	0.004135705588989154
	4	2exp	8	26	0.000590629801629952	1.5453955806119601	0.45529461360589263	0.004872209461036074
	4	2exp	8	27	0.0013650313889585145	1.591226043520683	0.45591816322965756	0.004748996823757557
#	ranges:	tmin	3-15	tmax	8-30	t0	4-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.452907745083724 Eerr = 0.0033163587675144072


==> anc/AIC/D5_E_P1_n1_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	9	14	0.000921691718511937	1.4408661480320395	0.41173843369350344	0.00173754747795107
	4	1exp	9	15	0.0043155820088382315	1.352796233740996	0.41152999243206906	0.0017227595696386177
	4	1exp	9	16	0.027132801841226736	1.2056792860157546	0.4115463186898822	0.001722977317215252
	4	1exp	10	15	0.0009369832735239339	1.4342842980162407	0.4101522334413083	0.002213186185729298
	4	1exp	10	16	0.005492250293128099	1.272427612014708	0.41028942236688093	0.0022045010727665282
	4	1exp	11	15	0.001283669797772801	0.6354489458457028	0.40676111722642255	0.002707142893526901
	4	1exp	11	16	0.0066391285952110005	0.6510560711309205	0.4070412877903599	0.002693840355781573
	4	1exp	12	16	0.00205362193764929	0.4005079319959975	0.4096639678006146	0.0034176387025733968
	5	1exp	9	14	0.0009408639425271957	1.4326310540273093	0.4117083282161984	0.0017287995302212307
	5	1exp	9	15	0.0044403028313982264	1.3432994392181228	0.41149752697820896	0.001713229483745284
	5	1exp	9	16	0.028566647268862506	1.1909660111838356	0.4115104710400904	0.0017146720248208478
	5	1exp	10	15	0.0009442871208539819	1.4311783610709614	0.4101575341194612	0.002201457592949137
	5	1exp	10	16	0.005691462356531721	1.26055122575381	0.41028502437744024	0.0021939666836788374
	5	1exp	11	15	0.0012645475089668025	0.6429532696372862	0.40678707225362676	0.002697470339387004
	5	1exp	11	16	0.006795642710556932	0.6417357072422352	0.40704786762868167	0.00268454219340082
	6	1exp	9	14	0.0009261924456731443	1.4389176553079985	0.41169605661597847	0.0017278086993879112
	6	1exp	9	15	0.004439656306286122	1.3433479773628914	0.4114840616511863	0.0017114571206766085
	6	1exp	9	16	0.0290504929448622	1.1861672700132788	0.41149420145366306	0.0017139766994065135
	6	1exp	10	15	0.0009356313163183056	1.4348618679862084	0.41015742294740914	0.0021999959591934757
	6	1exp	10	16	0.005755445265631937	1.2568248292129407	0.41027728836069255	0.0021938386014515466
	6	1exp	11	15	0.0012643645203106728	0.6430256282857209	0.4067740852802054	0.0026982277523580423
	6	1exp	11	16	0.007011952371829052	0.6292018889547677	0.40701607406295853	0.0026863721653474417
	7	1exp	9	14	0.0009120386589645741	1.4450775190532645	0.41167669106013116	0.0017292748309942509
	7	1exp	9	15	0.004504202062644381	1.3385367147599063	0.41146463274918554	0.0017119158872992428
	7	1exp	9	16	0.03024000829269348	1.1747014490005492	0.41147009518840644	0.0017165246628933842
	7	1exp	9	17	0.13556618892169295	1.1527902242157368	0.4116044441170164	0.003195709961591481
	7	1exp	9	18	1.0	1.0250812484578578	0.41160661463260606	0.003172054491109862
	7	1exp	10	15	0.0009328334128159595	1.4360598164622937	0.41016598108089064	0.0021991500530468633
	7	1exp	10	16	0.00591904830560533	1.2474817400860054	0.4102737897408095	0.0021951903575982736
	7	1exp	10	17	0.026553896561764396	1.2118412562766403	0.41040751467326864	0.004259487686476991
	7	1exp	10	18	0.19582976499460736	1.0608437902906092	0.4104111536979731	0.004235934705888904
	7	1exp	11	15	0.0012729629875611601	0.6396368264307537	0.40676500105185376	0.0027006735352262854
	7	1exp	11	16	0.007397014398250876	0.6078177751759856	0.4069791781924618	0.002690171822990114
	7	1exp	11	17	0.03593474501636943	0.6463054139458526	0.4070425424448525	0.005331040118416351
	7	1exp	11	18	0.2643625210084847	0.5552284429186171	0.4070542489916909	0.005302424283586079
	7	1exp	12	17	0.012039453371707323	0.4129727436853871	0.40975917343611246	0.007994848241942788
	7	1exp	13	17	0.001644737404279181	0.5115200791124224	0.41009385636096946	0.009515890082042113
	7	1exp	13	18	0.012070574660328983	0.4119401009737391	0.41010886917635475	0.009493282614324458
	7	1exp	14	18	0.0020121639623367693	0.41070507795511035	0.40758469459883223	0.01159097568546775
	8	1exp	8	13	0.0008852786893696053	1.4569894709383329	0.4115964257376806	0.001768515509751028
	8	1exp	8	14	0.006487276570076532	1.2169260297362796	0.4116379490408173	0.0017382141536181255
	8	1exp	8	15	0.03379550571062824	1.1429408772958904	0.41143209647617257	0.001720501390572033
	8	1exp	8	16	0.2318348568689576	1.0186489006709423	0.4114322597767662	0.001727521624191151
	8	1exp	9	14	0.0008779574120455488	1.4603112356835357	0.4116379490408173	0.0017382141536181255
	8	1exp	9	15	0.004573724337472434	1.3334310235118723	0.41143209647617257	0.001720501390572033
	8	1exp	9	16	0.03137543601847994	1.1641701721953623	0.4114322597767662	0.001727521624191151
	8	1exp	10	15	0.0009280702365273823	1.4381075040757365	0.4101613287439837	0.002209152735066719
	8	1exp	10	16	0.006053730896065307	1.2399820460104356	0.41025509138000443	0.002208068050015989
	8	1exp	11	15	0.0013239640130312575	0.6199953101935317	0.40670681115812013	0.002712469273944124
	8	1exp	11	16	0.008080200162147584	0.5724817009093238	0.40688327472576175	0.002705576531252689
	9	1exp	8	15	0.008596637225623536	1.5340713687222094	0.4134791783093408	0.0014339120056438672
	9	1exp	8	16	0.06121425773975024	1.3515601912634154	0.413486862725623	0.001441322708222141
	9	1exp	9	14	0.001212311050268599	1.3312369600746103	0.41043552841032654	0.002243041318434281
	9	1exp	9	15	0.007079015546740975	1.1878286820250976	0.4102100853838851	0.0022206474164145115
	9	1exp	9	16	0.04753224842926359	1.0454892863027634	0.4102917598758386	0.002220616077039291
	9	1exp	10	15	0.0009580405740545744	1.4253944184301173	0.4102100853838851	0.0022206474164145115
	9	1exp	10	16	0.006432790304047427	1.2197375006865572	0.4102917598758386	0.002220616077039291
	9	1exp	11	15	0.0014003763904904705	0.5919399231023645	0.4067027063590198	0.0027295156029673658
	9	1exp	11	16	0.00903554919401763	0.527781675869964	0.40683756718316044	0.0027250341878831044
	10	1exp	9	14	0.0010009033644306302	1.4078871761599787	0.4116399782048668	0.001839556230230356
	10	1exp	9	15	0.00650616809637137	1.2159567440648533	0.41146454220127515	0.0018053309576668993
	10	1exp	9	16	0.04705736428843941	1.048358149366353	0.4114691266501862	0.0018152169654007525
	10	1exp	10	14	0.0020180520454102973	0.40924409242690557	0.4066753509323906	0.0027843266477082006
	10	1exp	11	15	0.0019291341163627238	0.43177481958417374	0.40651527655117736	0.002741752990115138
	11	1exp	8	16	0.03458817377781484	1.4942772679335583	0.4140462385560608	0.0014220063734654896
	11	1exp	9	13	0.001266218597001638	0.6422929603839863	0.4110042416927818	0.0018045894548498027
	11	1exp	9	14	0.009307033368000331	0.5159402026347641	0.4110235930328832	0.0017969662660359718
	11	1exp	9	15	0.06282643616658512	0.4600816513598978	0.41087265493389125	0.0017640271226220861
#	ranges:	tmin	8-15	tmax	12-30	t0	4-11	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.410815395845327 Eerr = 0.0027189723698927857


==> anc/AIC/D5_E_P1_n1_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	2exp	3	14	0.0009824993714850334	1.0005385652923364	0.40683789956022254	0.002506425548401513
	4	2exp	3	15	0.005803985918351982	0.9452446120089615	0.4065709815306397	0.002513988134876564
	4	2exp	3	16	0.02914026553689536	0.9295721919432084	0.40685144029477593	0.002443350281875123
	4	2exp	4	15	0.0016409171001031749	0.8865583724330639	0.4041312255131198	0.003407079740257835
	4	2exp	4	16	0.007682768664918768	0.8891575966856338	0.4046370217361598	0.0032486251046796094
	4	2exp	5	16	0.0010397496733081542	0.9879528852062598	0.4046370217361598	0.0032486251046796094
	5	2exp	3	14	0.0009123908737696379	1.016989946651806	0.406939347432619	0.0024699826054228853
	5	2exp	3	15	0.005401896505637143	0.9596035744413604	0.4066809606602689	0.002475967592042339
	5	2exp	3	16	0.027991937256079756	0.9368820827815535	0.406948462984888	0.0024094402639444922
	5	2exp	4	15	0.0015460752526003667	0.8997885209348179	0.4042387763057918	0.0033729569522384798
	5	2exp	4	16	0.007522901884948013	0.8933632032770186	0.4047115070773909	0.003226035323293742
	5	2exp	5	16	0.0011278919051673339	0.9698705886966804	0.4054372081030299	0.0034864415755207425
	6	2exp	3	14	0.0009182904452911065	1.0155576706806348	0.40699405279567236	0.002449969348860597
	6	2exp	3	15	0.005493141567404542	0.9562535285018143	0.40674394420559107	0.002453425244259125
	6	2exp	3	16	0.02927923140883541	0.928707187239338	0.4069969785526905	0.0023922001869351784
	6	2exp	4	15	0.001552785225195721	0.8988261624406242	0.40432190286393954	0.003354090529349321
	6	2exp	4	16	0.007804762653837643	0.8860067649727169	0.404767536326931	0.0032181458032150777
	6	2exp	5	16	0.001144122509473558	0.966695553987114	0.40541018729044354	0.003495859375517668
	7	2exp	3	14	0.0008748103626049766	1.0263369140959286	0.40704030008628017	0.002440049558594935
	7	2exp	3	15	0.00537303063587692	0.9606751710633263	0.4068075986297968	0.002439714726871052
	7	2exp	3	16	0.029670401062308813	0.9262941849490748	0.4070430884340635	0.002384642100923438
	7	2exp	3	17	0.13573857472404105	0.9290061962816855	0.4071580284960453	0.004982537090247408
	7	2exp	3	18	1.0	0.8580019522899327	0.4071530862025009	0.004959221707852052
	7	2exp	4	15	0.0015222703757030525	0.9032366844879192	0.4043790821325291	0.00334381318595943
	7	2exp	4	16	0.00798726088240595	0.8813840172172298	0.4047866302255173	0.003224527313726242
	7	2exp	4	17	0.034683647459696675	0.8979090268641986	0.4050273909719196	0.006463140576888926
	7	2exp	4	18	0.2558945662440616	0.8233337433050045	0.40502810012989	0.006395888897067125
	7	2exp	5	16	0.0011688940464057913	0.9619355392397206	0.4054252426067503	0.00350638960149282
	7	2exp	5	17	0.005333780131023264	0.9621415528474118	0.4058097770161343	0.006960347130506124
	7	2exp	5	18	0.039304562914071285	0.8751686094631564	0.4057921890110795	0.006825594764156814
	7	2exp	6	17	0.0015960712551478142	0.8927161832784666	0.40837628911981194	0.007662221181411266
	7	2exp	6	18	0.011765098600200835	0.8039261131829882	0.4083842793092005	0.007620439634993874
	7	2exp	7	18	0.002048780259512763	0.8372274107013322	0.4065496285363065	0.013806204329974488
	8	2exp	3	14	0.0008109478907005591	1.043182099764738	0.4070261791909002	0.002437543822215911
	8	2exp	3	15	0.005184085097937015	0.9678349188908694	0.4068175371339368	0.0024319639061715797
	8	2exp	3	16	0.02972590689151409	0.925954366794317	0.4070246130058058	0.00238674566522856
	8	2exp	4	15	0.0014701875077500007	0.910972893315144	0.40437698118220583	0.003342694706709383
	8	2exp	4	16	0.00806919842258	0.8793427639150402	0.40473483109475966	0.003244040338464082
	8	2exp	5	16	0.001168788927494094	0.9619555246341743	0.40533660139120153	0.003539987735408796
	9	2exp	3	14	0.0008107972300499564	1.0432233887986884	0.4070213041413877	0.0024452145489868246
	9	2exp	3	15	0.0054542361122951145	0.9576750787594185	0.40685194258915164	0.002432894497296379
	9	2exp	3	16	0.03247816839959665	0.9098545176002405	0.4070324685935831	0.0023973998044770845
	9	2exp	4	15	0.0015480726895918666	0.899501608377983	0.404397051336901	0.003349039026827129
	9	2exp	4	16	0.008903968008407037	0.8596541895692219	0.40470292119198203	0.0032730187008076657
	9	2exp	5	16	0.0012884649842547374	0.9402925319363951	0.40530564528224416	0.003570835129040964
	10	2exp	3	14	0.0008696126618188829	1.02766118925301	0.4069112567425521	0.002478692884442269
	10	2exp	3	15	0.00632877025387447	0.9279324048547312	0.40682960008350116	0.0024341621450632124
	10	2exp	3	16	0.03935891643861239	0.8749173502851612	0.4069867578255176	0.0024056921466210825
	10	2exp	4	15	0.001891279131736231	0.8550032398745118	0.4042649730642107	0.0033829434219030227
	10	2exp	4	16	0.011493667547670314	0.8085943466376934	0.4045149341531371	0.0033289931670524944
	10	2exp	5	16	0.0016345439014930577	0.8874231472811861	0.40504860014354044	0.0036530911677165384
	11	2exp	3	14	0.0015762674390911388	0.8954907326606155	0.40680111736596364	0.0025434671380911156
	11	2exp	3	15	0.011206477384000383	0.8136552039762717	0.4069604878725689	0.002446674968200862
	11	2exp	3	16	0.07350343566207697	0.7613519672797513	0.40708355827722426	0.0024262905663160867
	11	2exp	4	15	0.003451581380158959	0.7213189937295079	0.40433234879832	0.003416662325704189
	11	2exp	4	16	0.022204968793147664	0.6768903771042316	0.40453399206083157	0.003380067684151725
	11	2exp	5	16	0.0031172682892812724	0.7439579775264191	0.4049967763918912	0.0037166857054996877
	11	2exp	6	16	0.0009216712753798384	0.6415836555402225	0.407751944468237	0.003640022137367494
#	ranges:	tmin	3-15	tmax	8-30	t0	4-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.4066425445943922 Eerr = 0.00427647958590799


==> anc/AIC/D5_E_P3_n1_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	10	28	0.0011056695490417577	0.7933960589624008	0.4943441886627568	0.0044578254830396034
	4	1exp	10	29	0.004631661609510625	0.8113789396006302	0.4941761897168113	0.004419755197612932
	4	1exp	10	30	0.03422360746393743	0.7708099926205987	0.4941761897168113	0.004419755197612932
	11	1exp	10	27	0.0008804144466851638	0.6315738975414092	0.49188076758832205	0.004177740640080584
	11	1exp	10	28	0.005994399454065011	0.6055766666525189	0.49182220561758344	0.004228033650826643
	11	1exp	10	29	0.02412459190836825	0.6376614607894517	0.4914155236003389	0.004245257180279065
	11	1exp	10	30	0.17825796297474145	0.6057783877499792	0.4914155236003389	0.004245257180279065
	12	1exp	10	26	0.0007648928152562833	0.43862939682682445	0.49310673910478797	0.004479476345095709
	12	1exp	10	27	0.0050619468457905985	0.42579581734502137	0.49319008312261375	0.004467539017143453
	12	1exp	10	28	0.03181943029912075	0.42010427666431066	0.4930894797868021	0.004509073080762838
	12	1exp	10	29	0.1353352832366127	0.4561326663036131	0.49308395226786383	0.00451133549162154
	12	1exp	10	30	1.0	0.4333260329884325	0.49308395226786383	0.00451133549162154
#	ranges:	tmin	10-10	tmax	14-30	t0	4-14	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.49287180174414114 Eerr = 0.0042802479832316906


==> anc/AIC/D5_E_P3_n1_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	3	2exp	3	22	0.0035128049219211926	0.7134500604642132	0.4877529080276563	0.004061619746331423
	3	2exp	3	23	0.02571920375883831	0.6748336016126139	0.4877584151419975	0.004071047568334826
	3	2exp	3	24	0.15713577000084877	0.6593294891189176	0.4878567271303877	0.0040699749506697205
	3	2exp	3	25	1.0	0.6412985076367098	0.4878699006453337	0.0040788279754712525
	3	2exp	4	23	0.0034807157253225365	0.7145296958251205	0.4877584151419975	0.004071047568334826
	3	2exp	4	24	0.021266013939668097	0.6959589051810798	0.4878567271303877	0.0040699749506697205
	3	2exp	4	25	0.1353352832366127	0.6750510606702209	0.4878699006453337	0.0040788279754712525
	3	2exp	5	24	0.002983574788559344	0.7326609623874104	0.4872831833401109	0.004636571267716197
	3	2exp	5	25	0.019049738109488967	0.70818744460049	0.48727217559408126	0.004641893914772302
	3	2exp	6	25	0.002749407032457113	0.7422770695861318	0.4883692774298394	0.0053518101297720735
	3	2exp	7	25	0.0016630409154121464	0.6015115690082987	0.49235241299348226	0.0052279330862564505
	4	2exp	3	23	0.0008158183149833045	1.0582559952627668	0.48947593407461326	0.0038080769322303516
	4	2exp	3	24	0.005528672108701474	1.0116623888061465	0.48952240252964835	0.0038099698770944677
	4	2exp	3	25	0.038380900718386	0.967318039661395	0.48947516485941706	0.0038435270243198935
	4	2exp	4	24	0.0007865239005673066	1.0623191693088256	0.49032277623025783	0.004362195428551747
	4	2exp	4	25	0.0054597779188883195	1.0129823411174648	0.4902756888726064	0.004398712802660328
	4	2exp	5	25	0.0007389005910617545	1.0692591378462128	0.4902756888726064	0.004398712802660328
	11	2exp	3	21	0.0006927445357614826	0.7109792922961208	0.48885758441866817	0.0032810440066159347
	11	2exp	3	22	0.0026447435093444336	0.7468430901921779	0.48868774966314726	0.0033025453167205665
	11	2exp	3	23	0.017610277337416932	0.7169175204561741	0.488663109768178	0.0033090568838566327
	11	2exp	3	24	0.07124682832374675	0.7425884265206016	0.48866924446693333	0.0033263493248078635
	11	2exp	3	25	0.36892835194004275	0.7410137898345955	0.48849789155100176	0.0033543842890330815
	11	2exp	4	23	0.0024393598030106323	0.7563534972101168	0.48804952534480045	0.004205630980845426
	11	2exp	4	24	0.009919139613104795	0.7806971300404284	0.48799623209146265	0.004175874816672901
	11	2exp	4	25	0.051375175709609096	0.7770089749895062	0.4878222921941602	0.004201333010227557
	11	2exp	5	24	0.0017576822705378146	0.794911094812116	0.49005388324386534	0.004433400797500006
	11	2exp	5	25	0.009497139543591911	0.7855277447507981	0.49002807033944246	0.004420864625203846
	11	2exp	6	24	0.0009010658749109686	0.6781146582858667	0.4934156277508205	0.003924313600644774
	11	2exp	6	25	0.0050037886041958855	0.6718288245884073	0.4933799045603	0.003899552747246892
	11	2exp	7	25	0.0007739896422369523	0.6971171428692482	0.49190411064492007	0.0045071939400962375
#	ranges:	tmin	3-20	tmax	8-25	t0	3-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.4880952212894847 Eerr = 0.0037766503134666544


==> anc/AIC/D5_E_P3_n2_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	8	12	0.006120988563910229	1.0608508217646513	0.5739248118554838	0.002962259774816617
	4	1exp	9	16	0.09921706102062564	1.5246043632747783	0.5715046527867826	0.00345094737938529
	5	1exp	8	12	0.006136690765668663	1.0595698117198233	0.5741016378288863	0.0029635211506157696
	5	1exp	9	14	0.007296710753032651	1.5784006368896522	0.5709775792110617	0.0034337899479135307
	5	1exp	9	15	0.023265362670081304	1.5954865277428556	0.5717669157748977	0.0034316307089599356
	5	1exp	9	16	0.10472824067365578	1.5091589846003748	0.5716051074512065	0.0034696375052763965
	6	1exp	8	12	0.006191550441017182	1.0551198633014338	0.5741507116876475	0.002965740313306915
	6	1exp	9	14	0.0075929560902355114	1.5624817079089	0.5710316307611935	0.0034377395173759225
	6	1exp	9	15	0.026208183824475404	1.5557845117846472	0.5718000742156724	0.003433740354963118
	6	1exp	9	16	0.10886830534740845	1.4980818037497017	0.5716409202840934	0.003474768334817978
	7	1exp	8	12	0.006344954024594035	1.042882700923211	0.5741516010985305	0.0029750797400901574
	7	1exp	9	14	0.008068686870450401	1.5381738021736078	0.5710580761636512	0.0034433590029788463
	7	1exp	9	15	0.03135684805593398	1.49599752501641	0.5717843001223042	0.0034365881128791357
	7	1exp	9	16	0.11757844660419242	1.476091290162193	0.5716603982149394	0.0034813844241399538
	8	1exp	8	13	0.015964113410046308	1.2652327863145016	0.5714781471323414	0.0035379304083057663
	8	1exp	8	14	0.06374631653325254	1.2595046181869958	0.5710909995918995	0.0034480293625833982
	8	1exp	8	15	0.2948557936343782	1.2134111015361093	0.5717363611443832	0.003435615591690259
	8	1exp	8	16	1.0	1.2564174945193793	0.571693054021604	0.0034893433860144546
	8	1exp	9	13	0.0021605078099700237	1.5815409828931273	0.5714781471323414	0.0035379304083057663
	8	1exp	9	14	0.008627125803318498	1.5114055418243952	0.5710909995918995	0.0034480293625833982
	8	1exp	9	15	0.03990439234546479	1.4156462851254612	0.5717363611443832	0.003435615591690259
	8	1exp	9	16	0.1353352832366127	1.4359057080221478	0.571693054021604	0.0034893433860144546
	8	1exp	10	15	0.008674365014764386	1.5092212524204358	0.5754772557520305	0.00562784196519481
	8	1exp	10	16	0.025760206389406966	1.5615314479481521	0.5748446192180464	0.00533325697392239
#	ranges:	tmin	8-10	tmax	12-16	t0	4-8	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.5717371102760216 Eerr = 0.00345257311275155


==> anc/AIC/D5_E_P3_n2_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	2exp	3	15	0.1373712881932265	1.2671536811142297	0.5724616687911966	0.0030425584461543052
	4	2exp	3	16	0.5894075020232449	1.2507887272633	0.5726125201967701	0.003041361658745411
	4	2exp	4	13	0.003042397721405095	1.1845171056352106	0.5695589457294999	0.004385525577532653
	4	2exp	4	14	0.008763340617262272	1.2719696542881382	0.5692741822722521	0.004145041822285856
	4	2exp	4	15	0.024078736139344293	1.350472592278397	0.5706561499141669	0.003922239183999721
	4	2exp	4	16	0.11526927035855505	1.302236985132459	0.5703897334340925	0.004066226787325785
	4	2exp	5	14	0.001185989184536102	1.4536796049007292	0.5692741822722521	0.004145041822285856
	4	2exp	5	15	0.003258702575397822	1.5192816663131967	0.5706561499141669	0.003922239183999721
	4	2exp	5	16	0.015599999352452732	1.4469299834805098	0.5703897334340925	0.004066226787325785
	5	2exp	3	13	0.01712194984149244	1.1045236353923702	0.5717358145034731	0.003240780669918939
	5	2exp	3	14	0.0451999789080852	1.2105242618234564	0.5717806782300461	0.0031319346614822434
	5	2exp	3	15	0.1555613621216565	1.2422831065825901	0.5724805953551647	0.0030768268289378354
	5	2exp	3	16	0.6022441201044816	1.246871440031789	0.5726702802375616	0.0030707867251076287
	5	2exp	4	13	0.0031608635892458052	1.173603005831372	0.5695269950549913	0.004421239972362492
	5	2exp	4	14	0.00932318245502545	1.2564879407163274	0.5692515587086125	0.004185219077060418
	5	2exp	4	15	0.027950335929206815	1.317339239987869	0.5705721547970497	0.003965413882048516
	5	2exp	4	16	0.12173666155628725	1.2913191196906397	0.5703184994020044	0.004119427677156629
	5	2exp	5	14	0.0013460346440827375	1.4175122368489064	0.5703149011775884	0.004718415521476012
	5	2exp	5	15	0.004003059169474184	1.4678492343061418	0.5715079310881108	0.004424305261603426
	5	2exp	5	16	0.016842688614988263	1.4298975879702036	0.5709176832139414	0.004679930305528849
	6	2exp	3	13	0.017528804864443973	1.0986525695963822	0.5717303245522173	0.003255844185091409
	6	2exp	3	14	0.046911682983172734	1.2022642333019047	0.5717709318187677	0.0031477347626315605
	6	2exp	3	15	0.1787107899331943	1.2145373995827187	0.5724087511333795	0.003104899421861444
	6	2exp	3	16	0.6261315874954684	1.2397991355874656	0.572634933539399	0.0030954342734488263
	6	2exp	4	13	0.0032402807665434705	1.16651309029085	0.5695125912186224	0.004431478481086432
	6	2exp	4	14	0.009662868464490973	1.2475413129421815	0.5692417746719497	0.004197688199458056
	6	2exp	4	15	0.03227720993262745	1.2853543093457924	0.5704765321174157	0.0039854970100380695
	6	2exp	4	16	0.12697446556352693	1.2828939581439287	0.5702614936599583	0.004143884164984775
	6	2exp	5	14	0.0014072236122343485	1.4048106012917858	0.5703749720644747	0.004713430684996529
	6	2exp	5	15	0.004677547436712563	1.4289204694566295	0.5715066067764882	0.004432676156025584
	6	2exp	5	16	0.01763933130320428	1.4196277014510763	0.5709174725875708	0.004692762421072956
	6	2exp	6	15	0.0007188745264565316	1.59672121316723	0.572522835277029	0.004056069667428643
	6	2exp	6	16	0.0027680748742447054	1.5600759277687175	0.5721451973578132	0.004271178699732018
	7	2exp	3	13	0.01854779913510743	1.0845261653503655	0.5716545105141911	0.003276050192957973
	7	2exp	3	14	0.050262302543743476	1.18693343437626	0.5716897761917356	0.0031680953150043612
	7	2exp	3	15	0.21994265583285458	1.1730177882675377	0.5722340594777586	0.003141173324725823
	7	2exp	3	16	0.6903929020168744	1.2220354435752834	0.5725136157015589	0.0031256482759014414
	7	2exp	4	13	0.003384272184184892	1.1540905506343295	0.5694799304471998	0.004439779006741786
	7	2exp	4	14	0.010217339980509277	1.2335923808475378	0.5691970232058108	0.004206692935200018
	7	2exp	4	15	0.0396931503372386	1.239394924708246	0.5702951334602822	0.00400961733186447
	7	2exp	4	16	0.13849002700635452	1.2655314965095859	0.5701639724989872	0.004163194652012591
	7	2exp	5	14	0.0015090219572376333	1.3848554479643418	0.570429202177348	0.004698413779307935
	7	2exp	5	15	0.005862064164320341	1.37248850259315	0.5714578053719951	0.0044438606535669905
	7	2exp	5	16	0.019446054571167982	1.3979581330515802	0.570944710201086	0.004686491794809767
	7	2exp	6	15	0.0008929513950226483	1.534765407674658	0.572451889118797	0.004073293169182405
	7	2exp	6	16	0.0030483620540062433	1.5359628458788595	0.5721688021203465	0.004271470379225714
	8	2exp	3	13	0.01993724315364386	1.06646657513053	0.5715749910778068	0.0032802972380479665
	8	2exp	3	14	0.0549483451191164	1.1671249409186328	0.5716078746307628	0.003174237475891747
	8	2exp	3	15	0.2891785254838571	1.1182823131555053	0.5720140205208832	0.0031667864780847146
	8	2exp	3	16	0.8295948973931395	1.188639689490043	0.5723508716342982	0.0031474529630201465
	8	2exp	4	13	0.0035706199140309214	1.1387761635155997	0.5694780153565917	0.004430960262541652
	8	2exp	4	14	0.01095887035149386	1.2160766480799348	0.5691829415166977	0.004203262873579726
	8	2exp	4	15	0.05214101275218883	1.1787786591961327	0.5700750687014149	0.004028797979219438
	8	2exp	4	16	0.16287162302419406	1.2330986993442437	0.5700776326084056	0.004168161791655892
	8	2exp	5	14	0.0016267650059395876	1.36338926130504	0.570447068055424	0.0046793786495935635
	8	2exp	5	15	0.007783731373820672	1.30160499104093	0.571310224141925	0.004462672241458356
	8	2exp	5	16	0.023096944501508693	1.3597234360647463	0.5709555537830894	0.004669435601925438
	8	2exp	6	15	0.0011920172389353826	1.4522310764787572	0.5723472008315539	0.004082992243568305
	8	2exp	6	16	0.003680189258744241	1.4888729046358362	0.5722376527093451	0.004246193510673064
	9	2exp	3	13	0.02057265624700229	1.0586232427486595	0.5714660478016034	0.0033164585511098093
	9	2exp	3	14	0.05773989317550638	1.1561127720600914	0.5714912711422557	0.003206364595057054
	9	2exp	3	15	0.3622321499432742	1.073234098788109	0.571747044082928	0.0032113463321869016
	9	2exp	3	16	1.0	1.154672821713856	0.572151521080438	0.0031855896298690276
	9	2exp	4	13	0.0036688312147887246	1.1310236163282998	0.5693859767425691	0.004435614206759622
	9	2exp	4	14	0.01154972989715923	1.2029484368103318	0.5690563742861553	0.004215100911904143
	9	2exp	4	15	0.0673822468398556	1.1217942700418	0.5696771177702107	0.004077967176614826
	9	2exp	4	16	0.19730450738926045	1.1947415080564168	0.5698571439393331	0.004193500998823378
	9	2exp	5	14	0.0017033971842696112	1.3502374850545287	0.5702725411152928	0.00469165506954233
	9	2exp	5	15	0.010005436784994916	1.2388317936636044	0.570889626154361	0.004532058226867015
	9	2exp	5	16	0.02804507003055521	1.316587319638459	0.5707561612858855	0.004694309819426239
	9	2exp	6	15	0.0015238281211207268	1.3820657511202972	0.5719336411223798	0.0041497632285581445
	9	2exp	6	16	0.004477937120727684	1.4398233305377242	0.5720401437180298	0.004262974523661182
#	ranges:	tmin	3-15	tmax	8-16	t0	4-9	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.5719408232243852 Eerr = 0.0031156426597882055


==> anc/AIC/D5_T1_P0_n1_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	9	14	0.03906890105218702	0.9366963450308062	0.36088001660501656	0.001644327393346449
	4	1exp	9	15	0.12758218479840078	1.0527689666630153	0.360679485031321	0.0016496565304756057
	4	1exp	9	16	0.9356976407228889	0.9045072150598745	0.3606943759529677	0.0016478844835718166
	4	1exp	10	14	0.005416352915059001	1.1588224742643065	0.36113224575604863	0.0020220362414602134
	4	1exp	10	15	0.01764964333017299	1.254540827332797	0.36091997487307215	0.0020345807604629684
	4	1exp	10	16	0.1297824619108077	1.0470693215644977	0.36094388096969326	0.002019455783953711
	4	1exp	11	15	0.004356590422098196	1.2676889527180415	0.3593777584727782	0.002473791739481511
	4	1exp	11	16	0.03162708601684371	1.0212214950822547	0.35945105352418716	0.0024474631916095594
	4	1exp	12	16	0.006668938112636255	1.0548034999172016	0.3612088793007571	0.0031162767620577575
	5	1exp	9	14	0.03854703827340874	0.9420753498854185	0.36085579699907805	0.001648389161342857
	5	1exp	9	15	0.13014984937538138	1.0461270564868488	0.36065060836402274	0.0016523556048533476
	5	1exp	9	16	0.9569299690266634	0.8980964092629014	0.36066235445144407	0.001650622517577607
	5	1exp	10	14	0.005355176214784929	1.1645020168187235	0.3611152866448684	0.0020151570261203416
	5	1exp	10	15	0.018018979435278252	1.2462568112482937	0.3608916943726359	0.00202583020476605
	5	1exp	10	16	0.13275678550170505	1.039516289959581	0.36090858206108084	0.0020099621832208835
	5	1exp	11	15	0.0045250364270007825	1.248721008149749	0.3593259492506174	0.0024672506540059157
	5	1exp	11	16	0.03296532601711958	1.0046445445090848	0.3593930998655022	0.0024393019315274438
	5	1exp	12	16	0.007056008912161599	1.02659403090988	0.3612030001333218	0.0031287713510984843
	6	1exp	9	14	0.037548994451717	0.9525684178595926	0.3608421434913482	0.0016572504477242811
	6	1exp	9	15	0.12654176673397718	1.055498406033983	0.36062476727800336	0.0016599063464759454
	6	1exp	9	16	0.9292725500480672	0.9064758765052457	0.36063866146086027	0.001657978611209016
	6	1exp	10	14	0.005248978489109022	1.174517079708147	0.3611274985688112	0.0020121481687738908
	6	1exp	10	15	0.01759241047240637	1.2558400230811877	0.3608836854629841	0.002020957426156036
	6	1exp	10	16	0.12954239456370004	1.047686481623764	0.36090367320799	0.0020037827900435887
	6	1exp	11	15	0.004536739728736638	1.2474295054639983	0.3592835463609072	0.0024631806395836384
	6	1exp	11	16	0.032977414443306194	1.0044978908973297	0.3593583388665491	0.002433428394235459
	6	1exp	12	16	0.0069281177792421865	1.0357397360006462	0.3611616591955793	0.003146165835292651
	7	1exp	9	14	0.037784923264929986	0.9500629903793902	0.3608134608045753	0.0016793042130105636
	7	1exp	9	15	0.1325287848251608	1.040089259263068	0.3605727547359493	0.0016780221569518722
	7	1exp	9	16	0.9729735203002727	0.8933459360743442	0.3605879402917954	0.001675850353674455
	7	1exp	10	14	0.005339096076004458	1.166005639548879	0.36113630444384454	0.0020141413971721473
	7	1exp	10	15	0.018573609886153572	1.2341303574694853	0.36086168929172824	0.002018594546048699
	7	1exp	10	16	0.13681319281275137	1.0294837347855537	0.3608812967217199	0.0019991870871536067
	7	1exp	11	15	0.004968743766987829	1.2019502993039441	0.3592091917700535	0.002463940985146575
	7	1exp	11	16	0.036072746646579945	0.9686120015580526	0.3592921852258609	0.0024299559829269353
	7	1exp	12	16	0.00723097991144571	1.0143465412558006	0.36105171073984405	0.0031850356356895974
	8	1exp	9	13	0.02333511747679646	0.42855411491777395	0.360236903966116	0.0017331389227197912
	8	1exp	9	14	0.03396061316996978	0.9927464906607757	0.36083542409856234	0.0017007855380366198
	8	1exp	9	15	0.11997689733315532	1.0732561471871158	0.3605432357451678	0.0016928519818656276
	8	1exp	9	16	0.8809298412820196	0.9217399017545687	0.36055782849296925	0.0016915034700343448
	8	1exp	10	14	0.004896560027567165	1.2092673601003978	0.36121326754749083	0.0020096622667264185
	8	1exp	10	15	0.017075118309543863	1.2677781237341728	0.36087731903809733	0.0020063861985973527
	8	1exp	10	16	0.12583989913383453	1.0573523954593855	0.3608935711704623	0.001989321851338526
	8	1exp	11	15	0.005033825649921285	1.1954436909863524	0.3591197861925737	0.0024475952934711847
	8	1exp	11	16	0.03668343153633206	0.961896978894945	0.359186787015195	0.00242290137417366
	8	1exp	12	16	0.007281559676236305	1.010861281540718	0.3609529199614629	0.0032051769386227933
	9	1exp	9	13	0.02262262658583142	0.4440585308926193	0.3606960426927469	0.002070009144947327
	9	1exp	9	14	0.0347894448340421	0.9831014448714677	0.3613323322863982	0.0020352745352238324
	9	1exp	9	15	0.13548875159854223	1.0327263402479676	0.36094150687298554	0.002019254371814342
	9	1exp	9	16	1.0	0.8855178184579334	0.36094042510412655	0.002004990028919566
	9	1exp	10	14	0.0047082393702596	1.2288768060893345	0.3613323322863982	0.0020352745352238324
	9	1exp	10	15	0.018336408572963772	1.2392716082975612	0.36094150687298554	0.002019254371814342
	9	1exp	10	16	0.1353352832366127	1.0331041215342556	0.36094042510412655	0.002004990028919566
	9	1exp	11	15	0.0062889048552810765	1.0841403484447982	0.3590637099169054	0.002435816152982529
	9	1exp	11	16	0.04620748269070273	0.8695703582438316	0.3591019487253967	0.002418262123123636
	9	1exp	12	16	0.007731743060607745	0.9808666567209019	0.36041626104062885	0.003183941116842243
#	ranges:	tmin	9-15	tmax	13-30	t0	4-11	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.3606734164920248 Eerr = 0.0016862502339811338


==> anc/AIC/D5_T1_P0_n1_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	2exp	3	12	0.0033167506275741687	0.48570811865967034	0.3567903259348366	0.0020806571864362667
	4	2exp	3	13	0.01987644675459704	0.4773571354405102	0.35699922828227326	0.0020239671451817813
	4	2exp	3	14	0.02036424359470474	0.8633740876316451	0.35793671590351095	0.0018889390236460457
	4	2exp	3	15	0.09367843307621197	0.8718191999060942	0.3578123462174661	0.0019170711187769351
	4	2exp	3	16	0.6443122304700238	0.8055964643277461	0.35788818675822853	0.0018974125601201215
	4	2exp	4	13	0.002922559630609604	0.5218583354882531	0.3563804531476638	0.0025434013643088156
	4	2exp	4	14	0.002890735417670339	0.9593632632006956	0.357511024933665	0.00231407589123209
	4	2exp	4	15	0.013653885270028563	0.9522088613422914	0.3572667124591817	0.0023994972766371143
	4	2exp	4	16	0.0924144765109923	0.8745360707529172	0.3574239075765487	0.0023424489734633334
	4	2exp	5	15	0.0018478524302995294	1.071234969010078	0.3572667124591817	0.0023994972766371143
	4	2exp	5	16	0.012506939353778434	0.9717067452810191	0.3574239075765487	0.0023424489734633334
	5	2exp	3	12	0.0032133346678391034	0.4947585020229769	0.3568799011813636	0.002067042438755409
	5	2exp	3	13	0.01939358691254285	0.4835053881093105	0.3570696025729222	0.0020165897545419893
	5	2exp	3	14	0.02032616224357224	0.8637900345739394	0.3580045066218586	0.0018805068717213961
	5	2exp	3	15	0.09564900942281801	0.8676557305548431	0.3578769885342345	0.0019074328013915373
	5	2exp	3	16	0.6624272546736166	0.8005551354131085	0.35795045872609305	0.0018883324304799086
	5	2exp	4	13	0.0028736389209217	0.5266813854273998	0.3564218332263095	0.00254460694753141
	5	2exp	4	14	0.0029042567810641192	0.9581966190131034	0.35754938237303957	0.0023150771161304833
	5	2exp	4	15	0.014043697414515827	0.9459533955105691	0.35730433215408547	0.0023973211117908275
	5	2exp	4	16	0.09569731429983513	0.8675547516029536	0.35745757173917037	0.0023406983266895122
	5	2exp	5	15	0.0021263153160479002	1.0361433522968515	0.35787373663107763	0.002557534886654407
	5	2exp	5	16	0.014741172612387205	0.9351821234802463	0.35803526981425804	0.0024835638926048917
	5	2exp	6	16	0.0019950007707372204	1.052079888915277	0.35803526981425804	0.0024835638926048917
	6	2exp	3	12	0.0032168143878515275	0.4944492694355902	0.3569479738930587	0.00205685192883345
	6	2exp	3	13	0.019827770858913414	0.4779701171713662	0.3571105770663967	0.002014040438404057
	6	2exp	3	14	0.02071607364113743	0.8595675753303939	0.35805018503832464	0.0018761906502431987
	6	2exp	3	15	0.09662507770264557	0.8656251362525892	0.35791089288973454	0.001903353471455879
	6	2exp	3	16	0.6645023628166684	0.7999864651652788	0.35799073986923685	0.0018830796368384196
	6	2exp	4	13	0.0029290101068267255	0.5212284211117322	0.35647072700584065	0.002550113133954491
	6	2exp	4	14	0.0029463515166395283	0.9545990903605609	0.35761368373347113	0.0023169570721125335
	6	2exp	4	15	0.01412217244018811	0.9447150925709681	0.3573528393481769	0.0023995445668619614
	6	2exp	4	16	0.09552282761911844	0.8679197481506897	0.35751628117126794	0.0023402365195621415
	6	2exp	5	15	0.0020953762348003007	1.039807717017543	0.3578685326654497	0.0025654956760605514
	6	2exp	5	16	0.014416401351755316	0.9401327669207383	0.3580448364302209	0.0024869903113596856
	6	2exp	6	15	0.0005944308611929201	0.9768899598160996	0.3593973967988465	0.002441823601292417
	6	2exp	6	16	0.004259384842587218	0.8624598114079263	0.35949632634035034	0.0023769424624935725
	6	2exp	7	16	0.000576445054085276	0.985668355894773	0.35949632634035034	0.0023769424624935725
	7	2exp	3	12	0.002990626107315098	0.5152803504045969	0.3570204381760707	0.0020556723080782796
	7	2exp	3	13	0.018807816470300855	0.4911728598032041	0.35714613561219016	0.0020240888199131797
	7	2exp	3	14	0.021044425221209924	0.8560729560846302	0.35806559002267824	0.0018856337443677494
	7	2exp	3	15	0.10191475847825963	0.854965445927896	0.35791117517487764	0.0019110601857172998
	7	2exp	3	16	0.6972433659872221	0.7912417237117505	0.3579992602427462	0.0018888588643762192
	7	2exp	4	13	0.002798967536173483	0.5342038229249366	0.35647254049564064	0.0025717032975611765
	7	2exp	4	14	0.0030013075665476373	0.9499789857776855	0.3576126843044113	0.002335387371301913
	7	2exp	4	15	0.014959175752089559	0.9319198040209586	0.35733354841506926	0.00241297243654486
	7	2exp	4	16	0.10049789239175651	0.8577654472568751	0.35751223957642914	0.0023494826490811885
	7	2exp	5	15	0.002225612180661034	1.024732994296675	0.35786124246598555	0.0025818868423783917
	7	2exp	5	16	0.015234649832735644	0.9278647921242684	0.3580535062307275	0.0024981059959139464
	7	2exp	7	16	0.0006308013666970933	0.95992235703534	0.35983251107552233	0.002457684649948499
	8	2exp	3	14	0.0317743431179503	0.7645121885324444	0.35815986283192447	0.0018463162212798998
	8	2exp	3	15	0.14636077429052843	0.7825778723770244	0.3579752708907267	0.0018754706310428518
	8	2exp	3	16	1.0	0.7256743115191215	0.35806456593425756	0.0018559404438451494
	8	2exp	4	14	0.0043419549444968005	0.8576598244013789	0.3579718710000269	0.0023066710056969934
	8	2exp	4	15	0.02040051693052821	0.8629786115725341	0.3576279245318021	0.0023935102279332016
	8	2exp	4	16	0.13804682944148408	0.7942742041930617	0.35779302757103515	0.0023360461027916715
	8	2exp	5	13	0.0007261867115476618	0.4063040370396824	0.35751007748076163	0.0028312505138477846
	8	2exp	5	14	0.0007490681422905364	0.9108255183569918	0.3588348986174169	0.0024678421722387624
	8	2exp	5	15	0.0031367208154199056	0.9389465161012991	0.3582515707669609	0.0025990927293232666
	8	2exp	5	16	0.021697980335709615	0.8492766240465517	0.3584268328256644	0.0025198073535635597
	8	2exp	6	16	0.004174908293240006	0.867467899991688	0.35969180370314074	0.0024929151229732063
	8	2exp	7	16	0.0006122591116593143	0.9684467695271552	0.36010768442549534	0.002596380699491782
	9	2exp	3	13	0.001093254092246797	1.2024513344598644	0.35826251279141835	0.0020332451127303888
	9	2exp	3	14	0.0016133474805214193	1.4268117314215742	0.35906888028617984	0.0018996109018969262
	9	2exp	3	15	0.006690867928672243	1.399644078276903	0.35877355323441157	0.0019325974648659013
	9	2exp	3	16	0.048197168837605976	1.277029765602707	0.3588051674845417	0.0019288865879312574
	9	2exp	4	15	0.0013950610497633017	1.4591168477223055	0.35719977859872815	0.002659425958632315
	9	2exp	4	16	0.009563278326975155	1.3282066805652661	0.3573949426548191	0.002596862300443429
	9	2exp	5	16	0.0013111705355287944	1.4728986034490206	0.3572373492437438	0.0026896827844408314
#	ranges:	tmin	3-15	tmax	8-30	t0	4-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.35791997883077453 Eerr = 0.001884006350780214


==> anc/AIC/D5_T1_P0_n2_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	8	16	0.0010524848012203034	0.6448555520271747	0.49641380696560006	0.0021781035216811174
	5	1exp	8	16	0.0010551809328705976	0.6442159503395589	0.49529461687762627	0.0022251532350976463
	5	1exp	8	18	0.00063152960293129	1.4180373030111622	0.4941238448099231	0.0022045056891564635
	6	1exp	8	16	0.001028807183705484	0.6505439992124449	0.4944318230744093	0.002259104800172495
	6	1exp	8	18	0.0035662056714941453	1.071814772093973	0.49355083850888554	0.002213408229819678
	6	1exp	9	18	0.0026729552829255604	0.8105314102416274	0.4905511650633303	0.0027486216547534157
	6	1exp	10	18	0.0012950030761550023	0.5930157458437725	0.48632506653646024	0.0036554862906204785
	7	1exp	8	16	0.0011389858981321935	0.6251094376161432	0.4938705352220327	0.002304525774170564
	7	1exp	8	17	0.0010053923962069146	1.0278218099196539	0.49325539502534593	0.0022821814983557255
	7	1exp	8	18	0.007011504595997645	0.9366047480508953	0.49319693722302843	0.002291615742918828
	7	1exp	8	19	0.05162997828458665	0.8520861046615238	0.49320564404484724	0.002292262071868789
	7	1exp	8	20	0.07614721863679513	1.0496512500091295	0.49298678032508186	0.0023155032636671224
	7	1exp	9	17	0.0007188055512543702	0.7401851137721251	0.4899764388301944	0.002904720923409812
	7	1exp	9	18	0.005205659199013285	0.6624066028045325	0.4899162662780452	0.0028940174304938186
	7	1exp	9	19	0.03841933250014789	0.5964030541006738	0.48991682518562013	0.002900741535114276
	7	1exp	9	20	0.06184957534072762	0.8192492401949814	0.48962370193648624	0.0029205480751016925
	7	1exp	10	18	0.0021372133307555603	0.4677683138411973	0.4857145895724241	0.003923029251311685
	7	1exp	10	19	0.015704499858089496	0.41702861499558225	0.48573639096290383	0.003933723927870915
	7	1exp	10	20	0.03196575274638027	0.6331821901820864	0.48507086631341084	0.003945740284068362
	7	1exp	11	19	0.002429216643679649	0.43575180435217536	0.48364593171463754	0.005533578158250206
	7	1exp	11	20	0.005589852339165783	0.646582929397997	0.48224553659513253	0.0056080797674060556
	7	1exp	12	20	0.0007705274909660905	0.7228139998516415	0.4811411218705306	0.0081659023824188
	8	1exp	8	16	0.0017300304552253633	0.5206092603504485	0.492284362530555	0.0030681477085644266
	8	1exp	8	17	0.0059552657769590895	0.6325111602733711	0.4913718488142612	0.0029649650140340057
	8	1exp	8	18	0.04371815204398431	0.570562531899284	0.49133629679401764	0.0029516305820781255
	8	1exp	8	19	0.3167691255307608	0.5222550647329645	0.4913600147604282	0.0029589026791857404
	8	1exp	8	20	0.6990331302468473	0.6801463193648116	0.4911826848066305	0.0029470072794476523
	8	1exp	8	21	1.0	0.8804339653770619	0.4914522631320784	0.003039289738715995
	8	1exp	9	17	0.0008059575806740648	0.7115750553075423	0.4913718488142612	0.0029649650140340057
	8	1exp	9	18	0.005916608489453915	0.6339583687769822	0.49133629679401764	0.0029516305820781255
	8	1exp	9	19	0.04287003932431963	0.574480571206261	0.4913600147604282	0.0029589026791857404
	8	1exp	9	20	0.09460384667373323	0.7419778029434307	0.4911826848066305	0.0029470072794476523
	8	1exp	9	21	0.13533528323661245	0.953803462491817	0.4914522631320784	0.003039289738715995
	8	1exp	10	21	0.13585949541576114	0.6761736043960445	0.48553689300355185	0.004396109584067343
	8	1exp	11	21	0.02002720194992851	0.7266969213954823	0.48376460218698064	0.006331974877403785
	8	1exp	12	20	0.0025212207703164805	0.42645820926101524	0.48160410494717903	0.00894129666312324
	8	1exp	12	21	0.0032173964575800767	0.7693341277731133	0.47989085323736463	0.009152851343925012
	9	1exp	8	16	0.0008143797351960069	0.7089761426343842	0.4955509312867914	0.0024237601289549835
#	ranges:	tmin	8-15	tmax	12-30	t0	4-9	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.49088632838638957 Eerr = 0.002910265807533791


==> anc/AIC/D5_T1_P0_n2_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	2exp	3	17	0.0025547057086274267	0.7606404221722044	0.4919402117599176	0.0023935340509830256
	4	2exp	3	18	0.004324098243782652	0.9288578380652223	0.49175124203623577	0.0024296994748668967
	4	2exp	4	16	0.0005916951864639948	0.405308646389931	0.49311688952158655	0.002993772880644328
	4	2exp	4	18	0.0005934045834887309	1.0039430690939495	0.4914584676489154	0.0032041937882728655
	5	2exp	3	17	0.003032885027944118	0.7320442077624671	0.4905905416741197	0.0024795613344352433
	5	2exp	3	18	0.0068030683248319415	0.8591393589031646	0.49037428927489174	0.0025087927899667814
	5	2exp	4	18	0.0009810275562848034	0.9201557162230279	0.48968039218435944	0.003391071055177087
	6	2exp	3	17	0.005336492785259623	0.6378684853519511	0.4895774125379753	0.0025671681878559546
	6	2exp	3	18	0.03926507723888849	0.5894529328582572	0.48957113179195455	0.0025740012576698883
	6	2exp	4	17	0.000806726883755342	0.6757363035497697	0.48862232078292583	0.003464036787633107
	6	2exp	4	18	0.005948201767136365	0.6197817696089363	0.4886119998783703	0.0034626361148614197
	6	2exp	5	18	0.001539971080552658	0.558184714569869	0.4840242255234117	0.006787782193301213
	7	2exp	3	17	0.010726877454875607	0.5215045106600031	0.4889172585067711	0.002657879826085587
	7	2exp	3	18	0.07776602223668853	0.4843192252167304	0.4888880631333881	0.002666891452324017
	7	2exp	3	19	0.5731560730958105	0.4500887870027818	0.48888972930567137	0.0026728075992310573
	7	2exp	3	20	1.0	0.612536571805259	0.4884076336443386	0.0026582172988715955
	7	2exp	4	17	0.0017083694014181424	0.5393164033386981	0.48771527520586433	0.003609062464969901
	7	2exp	4	18	0.012506265121505152	0.49592497317609185	0.48766486710377405	0.0036039764542288395
	7	2exp	4	19	0.09221164234408279	0.45810664187974864	0.48766483876554845	0.0036129383938801017
	7	2exp	4	20	0.14314295406729294	0.6482765368307855	0.4877200506684186	0.0035968810530981263
	7	2exp	5	18	0.002824290939730921	0.44791313258421	0.48337743801492483	0.007089837959882997
	7	2exp	5	19	0.020809634979458837	0.41106057798355994	0.48340623140669914	0.007065989779057883
	7	2exp	5	20	0.03450606076595436	0.6093299360827256	0.4831109061870304	0.007390606959474489
	7	2exp	6	20	0.013158857506462816	0.48744741016857207	0.4682581713083394	0.02312987999915958
	8	2exp	3	19	0.0021920077069109587	1.2452802403593517	0.4896791896588267	0.0027377874156191127
	8	2exp	3	20	0.0020712622102451177	1.4364828510228043	0.48900935538433443	0.0027840879507515593
	8	2exp	3	21	0.0035144387231447523	1.5306124669350183	0.48883818715448224	0.0028202449184896038
	8	2exp	7	20	0.0027911835421502466	0.4500570641787925	0.47805816195126133	0.017815893220648464
	9	2exp	4	16	0.0006024330893008289	0.4017116484816684	0.487422810607292	0.007454844650052625
#	ranges:	tmin	3-15	tmax	8-30	t0	4-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.48823697849845005 Eerr = 0.002680103769189076


==> anc/AIC/D6_A2_P1_n1_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	9	21	0.0059291572811771415	1.476080865097452	0.22841142927434727	0.0008415393014773061
	4	1exp	10	20	0.0010177000659005646	1.3237644076850943	0.22807553139548287	0.0008652023249165221
	4	1exp	10	21	0.00746906559188019	1.2046540689412346	0.2280571135721701	0.0008377773804186314
	4	1exp	10	22	0.009478632522111173	1.3978878708759996	0.22806373458143042	0.000841835484042541
	4	1exp	10	23	0.02880098447738724	1.4270704173223616	0.22826926069329148	0.0007798395783725722
	4	1exp	10	24	0.16849751014838482	1.3584923298971197	0.22823407072028093	0.0007813850427721521
	4	1exp	11	21	0.0031933048363184777	1.0950621806058816	0.22791050413695885	0.0007992549121152975
	4	1exp	11	22	0.005250579153583875	1.2687325267105436	0.22790065143111451	0.000800049872509308
	4	1exp	11	23	0.013232240375723939	1.3422851630060932	0.22813701930683203	0.0007611449152169758
	4	1exp	11	24	0.0874949876896663	1.2561208883414612	0.22810771618900968	0.0007619824765410898
	4	1exp	12	21	0.0021539870354604185	0.8597881605555889	0.22765955912673028	0.0007912638458855545
	4	1exp	12	22	0.005571312746718612	0.9837473149175795	0.22762019744613238	0.0007913424902075683
	4	1exp	12	23	0.01534801513024081	1.0737056589453682	0.22783976345439183	0.0007830156704404974
	4	1exp	12	24	0.10713267079024752	0.9937165503441056	0.22781568190621954	0.0007820574350898077
	5	1exp	9	21	0.005855691422932491	1.4781588668827288	0.22840363170291922	0.0008430392580973428
	5	1exp	10	20	0.001000907663667745	1.3270920060810922	0.2280684559640922	0.0008663891906296165
	5	1exp	10	21	0.007344013606210973	1.2077239593421063	0.2280496789619482	0.0008392913419179983
	5	1exp	10	22	0.009109536166835847	1.4045075811911818	0.228057365633653	0.0008427655890125385
	5	1exp	10	23	0.02796328021766787	1.4316115467204311	0.2282597222213128	0.0007815443218657711
	5	1exp	10	24	0.16119366277408664	1.364822966558816	0.22822356888180728	0.0007831548155796685
	5	1exp	11	21	0.003126775278603783	1.0992730142711225	0.22790244835151338	0.0008007255979947988
	5	1exp	11	22	0.005037890710198981	1.276250872326038	0.22789334305575454	0.0008008912794399637
	5	1exp	11	23	0.012922187137679966	1.3462369192109631	0.2281253036319525	0.0007627520018425081
	5	1exp	11	24	0.08455536704408223	1.2613785740479826	0.22809468475008252	0.0007637206715770271
	5	1exp	12	21	0.0021196652648152983	0.8633575778074046	0.22765144385817473	0.0007927731349807282
	5	1exp	12	22	0.005411897270619286	0.9895535108089817	0.22761238617948404	0.000792474506394109
	5	1exp	12	23	0.01517275129517674	1.075793843865886	0.22782768828068356	0.0007850525975676484
	5	1exp	12	24	0.10525469963460936	0.9966640264532856	0.2278022623890443	0.0007843444484266722
	5	1exp	13	22	0.0008214718917740936	1.0740055200489633	0.22745531493938342	0.000903916041734353
	5	1exp	13	23	0.002107139929633841	1.1782071475984783	0.2277610611468055	0.0008510200246429416
	5	1exp	13	24	0.01478383237727171	1.080515110123277	0.22772537447810826	0.0008459883921121278
	6	1exp	9	20	0.0008671639287035456	1.5961626412158478	0.2284409612143172	0.0008607241111901995
	6	1exp	9	21	0.006108192223792108	1.4711227374517644	0.22839301074919718	0.000845748723852065
	6	1exp	10	20	0.0010082769145315098	1.3256248867354141	0.22806283131809915	0.0008680022672086705
	6	1exp	10	21	0.007388944729940534	1.2066149735750977	0.22804220406880021	0.0008416955956677969
	6	1exp	10	22	0.009071008668149458	1.4052139691956833	0.22805025871287163	0.000844450830103919
	6	1exp	10	23	0.028448638411224268	1.428964151073308	0.2282469857923329	0.0007846666001591197
	6	1exp	10	24	0.16092169575317927	1.36506419964356	0.22820919479912824	0.0007861566970256224
	6	1exp	11	21	0.0031158079577463995	1.0999757574609768	0.22789261721409887	0.0008040254260422395
	6	1exp	11	22	0.0049774216683688925	1.2784464114012024	0.22788337667044115	0.0008034743346144505
	6	1exp	11	23	0.01309587319622322	1.3440116875013033	0.2281092996771971	0.0007665109233916691
	6	1exp	11	24	0.08455755278144454	1.2613745972106496	0.22807668758013003	0.0007675074151790346
	6	1exp	12	21	0.002124639220043174	0.8628367273858926	0.2276418568704616	0.0007956610862270664
	6	1exp	12	22	0.005395606669189524	0.9901564479481527	0.2276026667294409	0.0007949984933207435
	6	1exp	12	23	0.015546545467227254	1.071368877254399	0.22781165515577623	0.0007887964877802296
	6	1exp	12	24	0.1070002075213473	0.9939227514139602	0.2277843447376877	0.0007882880378182862
	6	1exp	13	22	0.0008251682648748693	1.0730078307589976	0.22744048991827556	0.000907666723582192
	6	1exp	13	23	0.0021660297138270633	1.1726942831231766	0.22774096321703075	0.0008555276503497095
	6	1exp	13	24	0.01510364191626645	1.0766238874814236	0.22770263053071027	0.00085066985035404
	6	1exp	14	24	0.003666504034539756	1.0674257306930954	0.22740485028859972	0.000931923774754202
	7	1exp	9	21	0.005989613817845038	1.4743900572485047	0.2283993309224923	0.0008419819778756062
	7	1exp	10	20	0.0009929563240272635	1.3286871764319335	0.22806716520382378	0.0008658071732550332
	7	1exp	10	21	0.007277597614038934	1.2093757223127197	0.22804685164454935	0.0008399791545211955
	7	1exp	10	22	0.00884248426358561	1.4094665699889664	0.22805487448598885	0.0008421469741744576
	7	1exp	10	23	0.02845660101567262	1.4289210964762518	0.22824552085408126	0.0007848972246392218
	7	1exp	10	24	0.15805436195974856	1.3676326065011994	0.22820779226353416	0.0007863546003536881
	7	1exp	11	21	0.003079120823902633	1.1023446345885388	0.22789529184457863	0.0008032728955068083
	7	1exp	11	22	0.004898594937817081	1.2813488846878567	0.22788550798752907	0.0008020778056869851
	7	1exp	11	23	0.013354146227989017	1.340756727815571	0.22810386782510655	0.0007676104816246251
	7	1exp	11	24	0.08505052794352815	1.2604802701729438	0.22807051010123305	0.0007688033509100752
	7	1exp	12	21	0.0021462180531978195	0.8605911187148283	0.2276419578786396	0.0007954673159527231
	7	1exp	12	22	0.005416632150595363	0.9893786069012152	0.22760248780577852	0.000794541518469793
	7	1exp	12	23	0.01627721129004126	1.0630184060317636	0.22780282299678614	0.0007907674128919053
	7	1exp	12	24	0.11084715795203003	0.9880358308907701	0.22777418669006572	0.0007907298857156165
	7	1exp	13	22	0.0008324746609280514	1.0710488394022348	0.22743734726030826	0.000906506182155355
	7	1exp	13	23	0.0022755135426018357	1.1628323044909568	0.2277281035301746	0.0008581873035913057
	7	1exp	13	24	0.015726656493626423	1.069274571627283	0.22768757211680943	0.0008541520596636666
	7	1exp	14	23	0.0005813014181465009	1.1508562549025245	0.22742918572355558	0.0009337731845726918
	7	1exp	14	24	0.003838364385539166	1.0582641895601173	0.22738887042294165	0.0009350381823015509
	7	1exp	15	24	0.0017719104345624498	0.9031797725154423	0.22781432892532058	0.00098053445490203
	8	1exp	8	18	0.0006641341383135479	1.4091276833542543	0.22875284408063717	0.0008442629986046572
	8	1exp	8	19	0.0009924557795401	1.5716254735324646	0.22848951038844673	0.0008648134172211055
	8	1exp	8	20	0.0063976913315998505	1.4634050144243402	0.22843511511760534	0.0008598715071282817
	8	1exp	8	21	0.04493347260138421	1.3586437343312312	0.22838587417131423	0.0008456774483774402
	8	1exp	8	22	0.04538239377643868	1.545891864977738	0.22841047262242123	0.0008533165716471919
	8	1exp	8	23	0.15579958669414257	1.5450395735680063	0.2285861868622648	0.0007699248753671255
	8	1exp	8	24	0.4538469102055997	1.5648259179262543	0.22857483662204897	0.0007682723313573395
	8	1exp	9	20	0.0008658333684224876	1.5964418339174622	0.22843511511760534	0.0008598715071282817
	8	1exp	9	21	0.0060810842413129085	1.4718640455255005	0.22838587417131423	0.0008456774483774402
	8	1exp	10	20	0.0009743776804975213	1.3324647141155654	0.22806192526852925	0.0008663309155809609
	8	1exp	10	21	0.0071222390996901605	1.2132991138394085	0.22803810480303136	0.0008419984433606028
	8	1exp	10	22	0.008520324855406625	1.415652135618738	0.22804624781606406	0.0008435205968719875
	8	1exp	10	23	0.027854086152064313	1.432213477966516	0.22823058369298557	0.000787255211993645
	8	1exp	10	24	0.14947083126499558	1.3756094310280569	0.2281907594489588	0.0007887466299079937
	8	1exp	11	21	0.0029954573670969457	1.1078540704542454	0.22788411157828628	0.000806042693503297
	8	1exp	11	22	0.004706199220855055	1.2886339381114773	0.22787393792987937	0.0008040502729426443
	8	1exp	11	23	0.01307085777492646	1.344330354602481	0.22808550278333659	0.000770127888790179
	8	1exp	11	24	0.08106425684585136	1.2678654073571767	0.22804928441943886	0.0007715173922159459
	8	1exp	12	21	0.0020764336464919545	0.8679367674026932	0.22763243373987802	0.0007981240097299117
	8	1exp	12	22	0.005187267622766516	0.9980320386906887	0.22759265651978705	0.0007966874187015724
	8	1exp	12	23	0.015958929903060227	1.0666088620549579	0.22778557960017648	0.0007930283022929628
	8	1exp	12	24	0.10701850692719946	0.9938942501589118	0.2277540958160513	0.0007934032807664936
	8	1exp	13	22	0.0008054211467176426	1.0783905015860402	0.22742009589844076	0.0009115155742983513
	8	1exp	13	23	0.0022378608102199527	1.1661693736529757	0.22770719176403817	0.000861533888040169
	8	1exp	13	24	0.015266150668723001	1.0746780508194076	0.22766245735501878	0.0008581142623708728
	8	1exp	14	23	0.000580337277875439	1.151225136282769	0.2274057824041521	0.0009361565093429287
	8	1exp	14	24	0.003770015916938647	1.0618576117889966	0.22736184801670717	0.0009379369234273666
	8	1exp	15	24	0.0017278090675211456	0.9087806914336165	0.22779381452763642	0.0009841602039238903
	9	1exp	9	19	0.0009382057030869967	1.3400306673495785	0.22808571570524017	0.0008603361066740755
	9	1exp	9	20	0.006757279069798301	1.2228630868791146	0.228056084341463	0.0008621089260355355
	9	1exp	9	21	0.04935733749903615	1.1228801407850777	0.22803153988134112	0.0008385331508248929
	9	1exp	9	22	0.057014868494930045	1.3220084919674593	0.22804100795636423	0.0008403199283154595
	9	1exp	9	23	0.1900732675841274	1.3412796665290232	0.22821998171957897	0.0007865864225228071
	9	1exp	9	24	1.0	1.297148267121799	0.22818028364746654	0.000788042817715506
	9	1exp	10	20	0.0009144982768199879	1.3451493955670262	0.228056084341463	0.0008621089260355355
	9	1exp	10	21	0.006679789250237142	1.2249601535837211	0.22803153988134112	0.0008385331508248929
	9	1exp	10	22	0.007716123376459583	1.4321758662980808	0.22804100795636423	0.0008403199283154595
	9	1exp	10	23	0.025723619504206357	1.4444550254927941	0.22821998171957897	0.0007865864225228071
	9	1exp	10	24	0.1353352832366127	1.3898017147733561	0.22818028364746654	0.000788042817715506
	9	1exp	11	21	0.002787867057088159	1.122218094921104	0.22787716039762765	0.0008052264622552297
	9	1exp	11	22	0.0043172851795276095	1.304316456063606	0.22786685860825376	0.0008030722910422059
	9	1exp	11	23	0.012352562114075923	1.3537506303680968	0.22807136215666138	0.0007711318063239817
	9	1exp	11	24	0.07524182010012737	1.2793323211790126	0.2280344257822696	0.0007726851920943709
	9	1exp	12	21	0.0019086582177771103	0.8866592868866926	0.2276260735714182	0.0007975597108782943
	9	1exp	12	22	0.00467023428819234	1.0190316086390865	0.22758633490157884	0.0007960534651693248
	9	1exp	12	23	0.014873032846917546	1.07942137914446	0.22777137280625234	0.000794672189210327
	9	1exp	12	24	0.09877507535257667	1.0072536638712553	0.2277388765990744	0.0007953543952507601
	9	1exp	13	22	0.0007301301746790292	1.1001999381454648	0.22740919819446714	0.000910943512715806
	9	1exp	13	23	0.002095952609095074	1.1792718252714023	0.2276872709552798	0.0008645852453398866
	9	1exp	13	24	0.014188302906323141	1.0879907993162066	0.22764085567235356	0.0008617226390486972
	9	1exp	14	23	0.0005672242321947283	1.1563039699078335	0.2273779237297285	0.0009401520114458048
	9	1exp	14	24	0.00363734893301648	1.0690224362405272	0.22733261962931373	0.0009425626305557837
	9	1exp	15	24	0.0016541974741214084	0.9184558446821907	0.22777137587274335	0.0009894918467391479
	10	1exp	9	20	0.000850740730718205	1.5996391169963462	0.22841707226974992	0.0008529497531234827
	10	1exp	9	21	0.006027529415783368	1.4733383451786097	0.2283720727049616	0.0008380144394960153
	10	1exp	10	20	0.002730712647861822	1.1263609328183548	0.22789357767216317	0.0008321991283668183
	10	1exp	10	21	0.01995208981212435	1.0260060712833603	0.2278696375759163	0.000805978590050757
	10	1exp	10	22	0.03052949192824287	1.2029456862514685	0.22786296427453498	0.0008027340820716482
	10	1exp	10	23	0.09649588304069874	1.2410564519617635	0.22805328744691983	0.0007729622581549671
	10	1exp	10	24	0.5532647116277029	1.1886472446477605	0.22801533898998788	0.0007749868863690454
	10	1exp	11	21	0.0027002217258861832	1.1286066784116964	0.2278696375759163	0.000805978590050757
	10	1exp	11	22	0.00413171743717863	1.3123043850016016	0.22786296427453498	0.0008027340820716482
	10	1exp	11	23	0.013059297662480016	1.3444778229585768	0.22805328744691983	0.0007729622581549671
	10	1exp	11	24	0.074876236452958	1.2800816480822035	0.22801533898998788	0.0007749868863690454
	10	1exp	12	21	0.0018019697625837796	0.8994415340601067	0.2276272610690534	0.0007986223971282416
	10	1exp	12	22	0.004383753829445481	1.0316923772738091	0.22759082438481773	0.0007964550532180831
	10	1exp	12	23	0.015577882847566112	1.0710027527824029	0.2277595380648504	0.0007976006357933511
	10	1exp	12	24	0.09966068997949762	1.0057659943720048	0.22772463676839239	0.0007992263927727345
	10	1exp	13	22	0.0006900005374972745	1.1127622632900462	0.22740960006925112	0.000910344259327061
	10	1exp	13	23	0.0022131995066679384	1.1683856146516514	0.2276671485596568	0.0008690049233936143
	10	1exp	13	24	0.01452667431427762	1.0837055845625732	0.22761493333125504	0.0008678176157396032
	10	1exp	14	23	0.0006285265769433593	1.133498721763432	0.2273447896336407	0.0009450716331312489
	10	1exp	14	24	0.0038483198372102614	1.0577461270536253	0.22729627582549483	0.0009490884533743906
	10	1exp	15	24	0.0017171805502468876	0.9101519003390854	0.22773813649975364	0.0009958478385743725
	11	1exp	9	20	0.0012146864058853169	1.5348875165580387	0.22836286180343113	0.0008403119235350443
	11	1exp	9	21	0.008505565632707822	1.4159410921426494	0.2283141132646401	0.0008293413145281834
	11	1exp	9	23	0.03342457809901619	1.5895822545436322	0.22848571974899062	0.0007736758934919902
	11	1exp	10	20	0.001010335669585924	1.3252169321265053	0.22802776386863394	0.0008488503225736392
	11	1exp	10	21	0.0073850272727821785	1.206711395167672	0.2280045617947735	0.0008273915267548429
	11	1exp	10	22	0.008174927321014845	1.4225492426745951	0.22802145337585253	0.0008280482892741198
	11	1exp	10	23	0.03296674116495487	1.4062873957894015	0.22816316639189138	0.0007853549887008027
	11	1exp	10	24	0.1462292241115321	1.37874169481883	0.22812376391997813	0.000786179297916067
	11	1exp	11	20	0.001683122528995491	0.9146036813151441	0.22761376283153625	0.0008316643797131523
	11	1exp	11	21	0.012422684063948818	0.823368624205975	0.22761638617453467	0.0007955131803261784
	11	1exp	11	22	0.02918486986124096	0.9568576114267756	0.22758068835984144	0.0007930738705845805
	11	1exp	11	23	0.11117274675044811	0.987547002299394	0.2277320610455618	0.0007974925454335191
	11	1exp	11	24	0.6760437637712802	0.9415553029448519	0.22769207880838602	0.0007994813790946761
	11	1exp	12	21	0.0016812274663534682	0.9148540268955276	0.22761638617453467	0.0007955131803261784
	11	1exp	12	22	0.003949742628894727	1.052543372569453	0.22758068835984144	0.0007930738705845805
	11	1exp	12	23	0.015045595169664108	1.0773240025084296	0.2277320610455618	0.0007974925454335191
	11	1exp	12	24	0.09149257425033189	1.0200182448569228	0.22769207880838602	0.0007994813790946761
	11	1exp	13	22	0.0006223155582441712	1.135705615315396	0.22739546130401048	0.0009123821058386115
	11	1exp	13	23	0.0021383542670908836	1.175266156657989	0.22763759378161041	0.000872336759945682
	11	1exp	13	24	0.013400534917723202	1.0983768467277168	0.22757648349937823	0.0008721863741682371
	11	1exp	14	23	0.0006560666045593796	1.123968943610471	0.22730092717358255	0.0009478688174469869
	11	1exp	14	24	0.003787600639618288	1.0609269080793557	0.22724520987782573	0.0009530084348966373
	11	1exp	15	24	0.0016276070373335335	0.922056982557953	0.2277014134313185	0.0010022967728739048
#	ranges:	tmin	8-20	tmax	12-24	t0	4-11	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.2280584486387422 Eerr = 0.0007643873131455663


==> anc/AIC/D6_A2_P1_n1_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	2exp	3	21	0.0025435472495204535	1.3524487414357445	0.2286406534141901	0.0007408427592618861
	4	2exp	3	22	0.003721844877867407	1.46340354269521	0.2286435624219575	0.00074915708531323
	4	2exp	3	23	0.014220788760198116	1.4553827446627465	0.22880444470840441	0.0007123121257372455
	4	2exp	3	24	0.08389369413193613	1.4024841201952216	0.22876288586673632	0.0007110492493082639
	5	2exp	4	24	0.9940176508488197	0.9834882921419743	0.2278612913077298	0.0008785125636051397
	5	2exp	5	24	0.2851423058986018	0.9529601433619966	0.22750512338985812	0.0010299986078251475
	5	2exp	6	24	0.03858981473152813	1.0125201523221212	0.22750512338985812	0.0010299986078251475
	6	2exp	3	21	0.002528193622547807	1.3532055660775621	0.22862838756814835	0.0007416195875861459
	6	2exp	3	22	0.003521732664115003	1.4699054694757352	0.22863454655422608	0.0007483570970331667
	6	2exp	3	23	0.013389186841404702	1.4620780182342343	0.22879272934495928	0.0007116376146483791
	6	2exp	3	24	0.07636304014411004	1.412384292820843	0.2287487613137492	0.0007101442352986237
	6	2exp	4	20	0.0027864042064883864	0.9611996633502116	0.22772711382739202	0.000976651771588118
	6	2exp	4	21	0.015447932943939861	0.9354232518417395	0.22779132970946106	0.00788534785619681
	6	2exp	4	22	0.04122961429862254	1.004249100170866	0.2277001348799794	0.0009235096467310745
	6	2exp	4	23	0.14614777101245902	1.031591923893841	0.22789123279303947	0.000886302278350348
	6	2exp	4	24	0.992537622246305	0.9836538527535059	0.22784331628222498	0.0008843737733911317
	6	2exp	5	20	0.0006800729351561857	0.9444161264847544	0.22735047646496437	0.0011513826127819804
	6	2exp	5	21	0.004793306552458214	0.8837041595242191	0.22745003275894518	0.001022868388671479
	6	2exp	5	22	0.01388005183421875	0.9496929204859167	0.22724167793145048	0.001100176574038827
	6	2exp	5	23	0.041913009508807025	1.0021941656204143	0.22753534601772513	0.0010381059064683972
	6	2exp	5	24	0.2902980493208143	0.9508519343165373	0.22747769215048058	0.0010414331431137789
	6	2exp	6	21	0.0006517091851456934	0.9509702222740286	0.22747854207810714	0.0010950237719171308
	6	2exp	6	22	0.0019027382277953535	1.0156936531380047	0.227175388721254	0.0012717217482345526
	6	2exp	6	23	0.005678518108630771	1.0688612387792003	0.2275360821495815	0.0011266496940634892
	6	2exp	6	24	0.03957991980338816	1.0093534598984735	0.22744821023921108	0.001111821962748619
	6	2exp	7	23	0.0007685038565957796	1.1452084701205718	0.2275360821495815	0.0011266496940634892
	6	2exp	7	24	0.005356559657073953	1.0766436905583716	0.22744821023921108	0.001111821962748619
	7	2exp	3	21	0.002648399274535194	1.34739927287838	0.22862768797228591	0.0007419222517292969
	7	2exp	3	22	0.003706106649975229	1.4639020809493635	0.22863259062989616	0.0007482355041942823
	7	2exp	3	23	0.014493348551268471	1.4532733077322209	0.22878426702727042	0.0007135131008716351
	7	2exp	3	24	0.08133153813173317	1.4057490240988615	0.228740217112819	0.0007120719845573702
	7	2exp	4	20	0.0027182893338976565	0.9647352617253014	0.22773380526873255	0.0009745838775219213
	7	2exp	4	21	0.01968238853331722	0.9031233787129939	0.22778347261092358	0.000903570953164256
	7	2exp	4	22	0.04027884239858672	1.0071654080744696	0.2277039742794564	0.0009235224751974529
	7	2exp	4	23	0.1477897677604702	1.0302775079247455	0.22788667058031312	0.0008890139074956471
	7	2exp	4	24	0.985876962162664	0.9844020034642647	0.22783530055172144	0.0008884689136277169
	7	2exp	5	20	0.000645089911121125	0.9525407950744739	0.2273686227813284	0.0011459399628483379
	7	2exp	5	21	0.004564813171698492	0.8906817151719879	0.2274622619156568	0.0010229924556649603
	7	2exp	5	22	0.013112590007210458	0.9572769006988558	0.22725428428277503	0.001099459046011418
	7	2exp	5	23	0.04146628276130145	1.003533619967965	0.22753439368429298	0.0010419674114171633
	7	2exp	5	24	0.28317908192968966	0.9537729526259929	0.22747131493002606	0.001048545590435231
	7	2exp	6	21	0.0006196514586480654	0.9587304177933618	0.22748332815820105	0.0011029669079310582
	7	2exp	6	22	0.0018053642918578131	1.0231981711435354	0.2271756902299359	0.0012836903943186325
	7	2exp	6	23	0.005619326297831724	1.0702583749707462	0.22752729271776626	0.0011376389977619632
	7	2exp	6	24	0.03880231337811134	1.0118337156463528	0.22743117358462536	0.0011264381808840035
	7	2exp	7	22	0.0021567517858884543	0.7668532778691599	0.22455378556506564	0.004267821084531222
	7	2exp	7	23	0.002754031607679717	0.9628691022744817	0.22663836181358832	0.0016296038855457625
	7	2exp	7	24	0.01937057575795907	0.9052525855976163	0.2264720345388099	0.0016960871279079889
	7	2exp	8	24	0.0026215223566596543	0.9699134845688746	0.2264720345388099	0.0016960871279079889
	8	2exp	3	21	0.002443850606512534	1.357446835045044	0.2286222743029098	0.0007424968779838679
	8	2exp	3	22	0.0033343179688767907	1.4763389931529551	0.22862964511511327	0.0007479530214725606
	8	2exp	3	23	0.01285728622846472	1.4665821023171415	0.2287823809483456	0.0007126025228699949
	8	2exp	3	24	0.07007134496735218	1.4214353322470463	0.22873658817467576	0.0007112587733109399
	8	2exp	4	20	0.0025544313594289447	0.9736171363135311	0.22772672523062695	0.0009756611342956771
	8	2exp	4	21	0.018567458569610753	0.9108985445266883	0.22777106111240839	0.0009069976187558779
	8	2exp	4	22	0.03739894124876525	1.0164383997508277	0.22769149921144458	0.0009268587024751322
	8	2exp	4	23	0.1387593709368808	1.0376950946517765	0.2278688629438695	0.000894045372414746
	8	2exp	4	24	0.9148782228505125	0.992706514059159	0.22781351213603152	0.0008939712555757216
	8	2exp	5	20	0.000601088589680256	0.9634096222593169	0.22736259253517987	0.0011463923194084081
	8	2exp	5	21	0.004280448498465594	0.8998702571007224	0.22744859631700456	0.0010278243859335955
	8	2exp	5	22	0.012149364351634951	0.967449698865298	0.22723730548257665	0.0011059322367131192
	8	2exp	5	23	0.03893958041580761	1.0113922960537554	0.22751120989612758	0.0010501713388601371
	8	2exp	5	24	0.2639421724333321	0.9620493597447389	0.2274428850528947	0.0010579807887830073
	8	2exp	6	21	0.0005819793443399322	0.9683799870577281	0.22747771095170355	0.001110557837041258
	8	2exp	6	22	0.0016691267065060214	1.0344070048218301	0.22716338407888528	0.0012943540675040145
	8	2exp	6	23	0.004975652650845204	1.0864790726751883	0.22750717450517713	0.0011878921928249074
	8	2exp	6	24	0.03618321614704056	1.0205692780250535	0.22740170124571896	0.0011365961323659005
	8	2exp	7	22	0.002179403235585912	0.7652459229212276	0.22439256723846834	0.004562336303703177
	8	2exp	7	23	0.00280005282898711	0.9605016155244709	0.22657079850243403	0.001672294788384022
	8	2exp	7	24	0.019546922631904166	0.9040442305682055	0.2263818830895416	0.0017583357336957476
	9	2exp	3	21	0.002274888421487876	1.3664023234336937	0.22861617263545705	0.0007393620631371846
	9	2exp	3	22	0.0029729505918670938	1.4898346668517843	0.22862373098119157	0.0007441975566503036
	9	2exp	3	23	0.011535417706334693	1.4786363877911652	0.22877257661408124	0.0007115795676438974
	9	2exp	3	24	0.06270139507865138	1.433133252181082	0.22872808443116815	0.0007102165876890588
	9	2exp	4	20	0.002502782130023036	0.9765352325781814	0.22771718739937347	0.0009730571257850629
	9	2exp	4	21	0.018215495757326918	0.9134502594796958	0.22775945726678062	0.0009053662098560243
	9	2exp	4	22	0.035952631473276556	1.0213684141922081	0.2276778709865258	0.0009255477185587267
	9	2exp	4	23	0.1327476873242442	1.0429058064101013	0.22785430898063183	0.0008948212548522576
	9	2exp	4	24	0.8633723927688317	0.9991448317309355	0.22779782835563264	0.0008961357870466171
	9	2exp	5	20	0.0005810920170745928	0.9686147308885701	0.22735912808127529	0.0011420772537760145
	9	2exp	5	21	0.004151254539986026	0.9042484294026449	0.22744043887128756	0.0010268958718019888
	9	2exp	5	22	0.011439507747228886	0.9754768849643158	0.227227789157902	0.0011049699267417846
	9	2exp	5	23	0.03643566001833339	1.0197002034072646	0.2275012271858976	0.0010514335240265759
	9	2exp	5	24	0.2442777162483857	0.9711580980903687	0.22742988468857894	0.0010621781395044468
	9	2exp	6	21	0.0005655519674377136	0.9727850283656092	0.22747717286153893	0.0011085499038937206
	9	2exp	6	22	0.0015657750850451419	1.0435383756814025	0.22716413672180263	0.0012942597836110062
	9	2exp	6	23	0.004936898684334263	1.0875216341080478	0.22750482365530614	0.0011504350093782428
	9	2exp	6	24	0.03343701844170259	1.030435746295102	0.22739084214244634	0.0011434931910119753
	9	2exp	7	22	0.002085565919422752	0.7720168231637542	0.22437949219948192	0.004554429947004512
	9	2exp	8	24	0.0026031502881508108	0.9709181760440357	0.22628763810215152	0.0019632202487875577
	10	2exp	3	21	0.002172448607906605	1.3721618338789308	0.22862630348450577	0.0007388663901481674
	10	2exp	3	22	0.0028300211851965073	1.4956312230126558	0.22863913059170796	0.000741884216091211
	10	2exp	3	23	0.011880846210508526	1.4753580057701445	0.2287746454161162	0.000712157599694157
	10	2exp	3	24	0.06167962797162949	1.4348627258443523	0.22873116753489378	0.0007113637740316669
	10	2exp	4	20	0.0025983147487391427	0.9711837902656562	0.22770363124590562	0.0009790246259521703
	10	2exp	4	21	0.018875463397854907	0.9087048996608549	0.2277486023009443	0.0009103209263853028
	10	2exp	4	22	0.03711487141030074	1.0173914821543986	0.22767001227480957	0.0009303669517098247
	10	2exp	4	23	0.1474634399353394	1.0305375662304366	0.22783522017255567	0.0009017121483351371
	10	2exp	4	24	0.9196180831508062	0.9921323484806486	0.2277733795337643	0.0009057427354016162
	10	2exp	5	20	0.0006194232709810731	0.9587870823261445	0.227333237811766	0.0011525622000546705
	10	2exp	5	21	0.0044134223902834975	0.8954998789236351	0.22741784199762427	0.0010355247963824837
	10	2exp	5	22	0.012263240948291855	0.9662057794914727	0.22720375844878796	0.0011157729769833507
	10	2exp	5	23	0.04188923429345864	1.0022650921699539	0.22746832894937682	0.0010640815336474699
	10	2exp	5	24	0.27170827135727743	0.9586377216732196	0.2273863080766506	0.0010817420179007802
	10	2exp	6	21	0.0005994169754192474	0.9638380610745167	0.2274422111616239	0.001116437603019184
	10	2exp	6	22	0.0016874387933318467	1.0328482458116104	0.22712473678678607	0.0013064808395694895
	10	2exp	6	23	0.005676272091882831	1.0689139863682517	0.2274622208128245	0.001165399597888196
	10	2exp	6	24	0.037551817653428236	1.0159284762393495	0.2273310784420738	0.0011693205942584495
	10	2exp	7	22	0.0020383158332281147	0.7755424151127593	0.22443773216050505	0.004382039150940141
	10	2exp	7	23	0.003108235474355157	0.9455849142264096	0.22646204612363147	0.0017453938450047778
	10	2exp	7	24	0.021186000408573564	0.8933078650280647	0.2262147956911653	0.0018900445139363945
	10	2exp	8	24	0.0028705721476413072	0.9569483183839945	0.22618363703632752	0.0020793442748069696
	11	2exp	3	21	0.002417751953238394	1.358788928710103	0.22858823864489805	0.0007406012772236521
	11	2exp	3	22	0.003071140400736642	1.4860118393540223	0.22860259221312218	0.0007423794034779908
	11	2exp	3	23	0.01387952882272612	1.4580816205729852	0.22871962327557152	0.0007159312655711505
	11	2exp	3	24	0.06520601816353519	1.429010297407918	0.22867376150534408	0.000715550801016359
	11	2exp	4	20	0.0028103990600425463	0.9599747293796081	0.2276844512977344	0.0009683647208808198
	11	2exp	4	21	0.02046719726106311	0.8979101496284363	0.22772473702127682	0.0009042547525274964
	11	2exp	4	22	0.03872388569786964	1.0120866227536616	0.22764923337571244	0.000924731435351026
	11	2exp	4	23	0.17150266808305262	1.0127706787469761	0.2277872463016273	0.0009053422695875869
	11	2exp	4	24	1.0	0.9828215904653027	0.22771490716236797	0.0009128375139279936
	11	2exp	5	20	0.0006462664904672114	0.9522604506909158	0.22732646335881834	0.0011385217947689585
	11	2exp	5	21	0.00462895739300962	0.8886882765035433	0.227402219931641	0.0010298393384606862
	11	2exp	5	22	0.01228759814584781	0.965941216036523	0.22718782898749743	0.001114695138412078
	11	2exp	5	23	0.046880973548869824	0.9881922101611629	0.2274247023069316	0.0010682552000241808
	11	2exp	5	24	0.28801983963056815	0.9517788503294607	0.22732489543984727	0.0010947338720282969
	11	2exp	6	21	0.0006286424284693794	0.95651419281488	0.22742640527845007	0.0011150870988119288
	11	2exp	6	22	0.0016930384277682922	1.0323749703206273	0.22710403694899328	0.0013190833450599686
	11	2exp	6	23	0.006353867280074561	1.0538781260211723	0.2274158240255387	0.0011763388610541402
	11	2exp	6	24	0.04026460329861469	1.0072096050292842	0.2272535189018187	0.0011931950316802877
	11	2exp	7	22	0.002105323390418073	0.7705662320281618	0.2243137678187113	0.004613823647479675
	11	2exp	7	23	0.00367862344752798	0.9215158534485492	0.22636590504346638	0.0018018837721310512
	11	2exp	7	24	0.024228668464529955	0.8754150685138026	0.22604504660261734	0.0020216421375586213
	11	2exp	8	24	0.003282366259728998	0.9377978586033592	0.22601775582941397	0.002280882914311991
	11	2exp	9	24	0.0005593185854206161	0.9744900986289565	0.22672837994860268	0.004041175132329097
#	ranges:	tmin	3-20	tmax	8-24	t0	4-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.2277539725753001 Eerr = 0.0008966301892003799


==> anc/AIC/D6_A2_P1_n2_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	11	22	0.0017122599355324885	0.7135161572631142	0.3369887518965889	0.0016142844725034187
	4	1exp	11	23	0.012625211120718304	0.6544095441982212	0.33697766988553024	0.0015947303291765215
	4	1exp	11	24	0.0716685127773842	0.6446309944356702	0.33695653067154246	0.0016151135014257198
	4	1exp	12	22	0.0005903255785568555	0.5978468057730171	0.3353779822479248	0.0020199028396749048
	5	1exp	10	24	0.0006174228219581672	1.5634791665169194	0.339807338805629	0.0014814302011244215
	5	1exp	11	22	0.001996320319812	0.6856086030477699	0.3368651149396538	0.0016244923948359597
	5	1exp	11	23	0.014687138366944984	0.6291967988113051	0.3368471189812359	0.0016066930614073024
	5	1exp	11	24	0.0811188752695448	0.6255749673719562	0.33681986801474256	0.001626828694215645
	5	1exp	12	22	0.0006709201419652481	0.5722516250403582	0.33524713409203194	0.0020431277474267837
	5	1exp	12	23	0.004909898638881511	0.5219817572478256	0.33522455665031237	0.002040923556440911
	5	1exp	12	24	0.024269600108624962	0.5454880699696973	0.3353034221003205	0.002080209180371082
	6	1exp	10	24	0.0007011175345761949	1.545318957376148	0.3397547017211999	0.0014961750120638213
	6	1exp	11	22	0.002333529592015176	0.6572310899873335	0.33675632090676666	0.0016383905016002572
	6	1exp	11	23	0.017123652880722283	0.6036153742482285	0.33673275697506333	0.0016217401587837427
	6	1exp	11	24	0.0922924788576309	0.6057215861981888	0.33669705009523376	0.0016417005877627433
	6	1exp	12	22	0.00076870865511243	0.5450392411838694	0.33512275703953615	0.0020714793160194513
	6	1exp	12	23	0.005605345499944327	0.49789677575236563	0.33509610960512726	0.0020700106748803597
	6	1exp	12	24	0.02707466942076903	0.5272590632651287	0.3351672915962712	0.002108683305739745
	7	1exp	10	24	0.0007612742196216741	1.5335592296447462	0.3397289572840045	0.0015043032658002828
	7	1exp	11	22	0.0026544955436349858	0.6337996960727768	0.3366818669879557	0.001648571214831567
	7	1exp	11	23	0.019388871437338424	0.5829089497363624	0.3366514024902814	0.0016340232719346656
	7	1exp	11	24	0.1029882881838848	0.5888519519741737	0.33660898319571064	0.001653449888394977
	7	1exp	12	22	0.0008571226812688948	0.523265436253596	0.33504381233211183	0.002091712021891791
	7	1exp	12	23	0.006213071321636891	0.4791813840378773	0.3350122645859692	0.0020914004334511944
	7	1exp	12	24	0.029642683066808288	0.5121562740818149	0.33507624511474354	0.002128296559886746
	8	1exp	10	24	0.0008908236315640707	1.5111088254459284	0.33965045136761407	0.0015265888267172367
	8	1exp	11	22	0.002907538472217807	0.6172447500472309	0.3366249134262738	0.0016616563940094911
	8	1exp	11	23	0.021122322337311216	0.5686370917830126	0.33658830159082026	0.0016485101741075716
	8	1exp	11	24	0.11076327110290071	0.5776550356194186	0.336541511524628	0.0016679355354864965
	8	1exp	12	22	0.000938746385127054	0.5050725778570878	0.33495747669982173	0.0021151038092811023
	8	1exp	12	23	0.0067605330950444124	0.4638274937245134	0.33492145187832234	0.0021157885183002716
	8	1exp	12	24	0.03177676438325401	0.5005696032843983	0.33498480935318914	0.0021517519603721016
	9	1exp	9	23	0.001847819862717496	1.4068780672943175	0.33970241659743505	0.0015035725251299023
	9	1exp	9	24	0.008963429416017629	1.3692000082083866	0.33966010092234067	0.0015335973545380942
	9	1exp	10	24	0.0012130682587881316	1.4670000087947	0.33966010092234067	0.0015335973545380942
	9	1exp	11	21	0.000568933043415334	0.6052290977124535	0.33646704907712655	0.0016717963004518293
	9	1exp	11	22	0.003476636159209465	0.5847432285915954	0.3365641224462503	0.0016790420462078376
	9	1exp	11	23	0.02513729018312408	0.5396334257246569	0.3365229019243273	0.0016673625391487343
	9	1exp	11	24	0.13155011250754778	0.5511946307557865	0.33646834984614826	0.001686323717914705
	9	1exp	12	22	0.0011115527367355576	0.4712790125783511	0.3348731855460526	0.002145672993661152
	9	1exp	12	23	0.007972411276581454	0.4338483584520135	0.3348332891178614	0.0021470035705573455
	9	1exp	12	24	0.03753011068467206	0.4728349000449357	0.3348868064899922	0.0021805531093564696
	10	1exp	9	24	0.001999264608161303	1.5692498060826916	0.3409632919096398	0.00131360481125432
	10	1exp	10	20	0.0006320620102739254	0.5841841469541036	0.336558694665272	0.0017162658281175919
	10	1exp	10	21	0.004376481299789384	0.542892348605765	0.3364693912261864	0.0016999486124799517
	10	1exp	10	22	0.02696711747155973	0.5279224517119202	0.3365725149607554	0.001704992635739679
	10	1exp	10	23	0.19417225588466772	0.49129342778684754	0.3365282717301052	0.0016949345286905613
	10	1exp	10	24	1.0	0.5077710976659897	0.33647090396111307	0.001715162724024766
	10	1exp	11	21	0.0005922923362867351	0.5971815834663415	0.3364693912261864	0.0016999486124799517
	10	1exp	11	22	0.0036496024810885428	0.5759154018675493	0.3365725149607554	0.001704992635739679
	10	1exp	11	23	0.026278357246843565	0.5322345467690849	0.3365282717301052	0.0016949345286905613
	10	1exp	11	24	0.1353352832366127	0.5468304128710657	0.33647090396111307	0.001715162724024766
	10	1exp	12	22	0.0012374498220607281	0.4498200591670313	0.3347992111277302	0.0021737378536500745
	10	1exp	12	23	0.008834114871591518	0.41518764476446207	0.3347568233398949	0.0021760646436927043
	10	1exp	12	24	0.040796735217538585	0.4589251506022715	0.33480839673466134	0.002207453971241952
	11	1exp	8	23	0.0033754824676971874	1.4994152926859567	0.3423458640524145	0.0009938159857846582
	11	1exp	8	24	0.017682561548133757	1.4486967539981268	0.3423170252942548	0.001001627889223985
	11	1exp	9	22	0.0008211414955567214	1.3321865848682841	0.3407832846415264	0.0012824630725495135
	11	1exp	9	23	0.0056362890095820245	1.2475610129600634	0.34073684443507574	0.00128060506275398
	11	1exp	9	24	0.02904610903604712	1.212435790474171	0.3407129547521905	0.0012954725036795993
	11	1exp	10	22	0.0007553517735574325	1.1237874459408344	0.33949449976318563	0.0014267342094741297
	11	1exp	10	23	0.005369389997579191	1.0432982546257545	0.33945136843253415	0.0014229757032528925
	11	1exp	10	24	0.030408577521864336	1.0067754626722474	0.33940306359536493	0.0014342856519320478
	11	1exp	11	22	0.009574395168827165	0.4005564722398237	0.3346290306517244	0.0021793956096920427
	11	1exp	11	24	0.31568619347310856	0.4165237386301475	0.3346513868206238	0.0022133179865885745
	11	1exp	12	22	0.0012957534819924806	0.4406121194638062	0.3346290306517244	0.0021793956096920427
	11	1exp	12	23	0.009291564243047789	0.4060083717749802	0.3345865243254631	0.0021808633231749598
	11	1exp	12	24	0.042723480407571256	0.45123405018265994	0.3346513868206238	0.0022133179865885745
#	ranges:	tmin	8-20	tmax	12-24	t0	4-11	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.3363113289339022 Eerr = 0.0016890099446890037


==> anc/AIC/D6_A2_P1_n2_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	5	2exp	4	22	0.008669757005808024	1.0254696657170157	0.33667245852512495	0.016797963700175854
	5	2exp	4	23	0.06205057371326977	0.9688998037097387	0.3366021242094717	0.016803369158002124
	5	2exp	5	22	0.002628399512054437	0.9862963971634748	0.33482481809342823	0.003998299904981366
	5	2exp	5	23	0.019204412165764337	0.9260572545237665	0.33474946343025486	0.003979044729353332
	5	2exp	5	24	0.09623655115474919	0.9172692769389891	0.33473802293271676	0.004065594172849609
	6	2exp	4	21	0.002050565759078871	1.0193976472014332	0.33647742568287065	0.0027068475473041426
	6	2exp	4	22	0.013052552102193986	0.9743268013861078	0.3366298368821921	0.0026574311838447485
	6	2exp	4	23	0.09336593420360921	0.9208319459498294	0.3365559635278342	0.0026618697376423438
	6	2exp	4	24	0.4499721387870798	0.9171569357869904	0.3365498252161757	0.002696938791376182
	6	2exp	5	22	0.002905354675303996	0.9729390153261382	0.3348108113981635	0.004013680571274944
	6	2exp	5	23	0.021206600151374804	0.9136607035004398	0.3347300481779779	0.003992952761944993
	6	2exp	5	24	0.10183711687909729	0.9106145230088422	0.3347234150327626	0.004074903325621103
	7	2exp	4	21	0.0021637371668102507	1.0122348256837388	0.33648104154899405	0.0027010150534254192
	7	2exp	4	22	0.01377664262921759	0.967577936758039	0.33663145230113406	0.002651732148390662
	7	2exp	4	23	0.09799213139328744	0.9151424594802677	0.33655079353277945	0.0026572751840384864
	7	2exp	4	24	0.4590004404823294	0.9149496577119419	0.33654409152764586	0.0026903226522152495
	7	2exp	5	22	0.0029330828661901847	0.9716725395306279	0.3348940840507975	0.004001007373836506
	7	2exp	5	23	0.021321129180764224	0.9129874409723052	0.3347995061084094	0.0039833474679316465
	7	2exp	5	24	0.09918559024247228	0.9137182758866972	0.33479981779172135	0.004059791802837177
	8	2exp	4	21	0.0024852116315286594	0.9937653692811532	0.33641963002333425	0.002701663959525083
	8	2exp	4	22	0.015925094235360374	0.9494627462794087	0.33656764407491524	0.0026531749059558792
	8	2exp	4	23	0.11297367061130201	0.8984050942354157	0.33648338874717254	0.0026586460038408853
	8	2exp	4	24	0.515174957789515	0.9021212802544736	0.3364706405357402	0.002690862886017119
	8	2exp	5	22	0.0032794958845659243	0.9567877829693319	0.33488549790611405	0.004004122672069057
	8	2exp	5	23	0.0237963399129319	0.8992582881804627	0.3347837519961449	0.0039857839864741755
	8	2exp	5	24	0.10688194601797031	0.9049262555291767	0.3347970779174249	0.004054317387093647
	9	2exp	4	21	0.0032321429707405243	0.958727028459618	0.33642997856433215	0.0026833343350191486
	9	2exp	4	22	0.02080237119680392	0.9160663886334904	0.3365755546319257	0.002634003071121953
	9	2exp	4	23	0.14674536769442018	0.8676351996330034	0.3364860512630097	0.00264031767547735
	9	2exp	4	24	0.6616753167669069	0.8743136790618854	0.336467657860237	0.0026694774415912574
	9	2exp	5	21	0.0006950562270214933	0.9610515176606576	0.33452003096642546	0.004266173300228745
	9	2exp	5	22	0.0041738494421554055	0.9246345802024525	0.33495191454665624	0.003958516034220264
	9	2exp	5	23	0.03016254772213142	0.869624634500814	0.3348383090329987	0.003944197978624624
	9	2exp	5	24	0.13355839809690262	0.8787128550593121	0.3348554880494086	0.004005058075884929
	10	2exp	4	20	0.0006808098086124787	0.9640100547815245	0.33655977411538807	0.0026822948098391497
	10	2exp	4	21	0.004625264953029409	0.9109419243545352	0.3364374402368624	0.0027099838869057953
	10	2exp	4	22	0.03078223570285955	0.8670825410537989	0.33656101890815543	0.0026653583643920452
	10	2exp	4	23	0.2187957941199034	0.8206422636762012	0.33647302336493656	0.0026664082086666754
	10	2exp	4	24	1.0	0.828426978904657	0.33645284946106685	0.0026933597484899464
	10	2exp	5	21	0.0009632192199324512	0.9144389056431296	0.33459717364893815	0.00427157171793332
	10	2exp	5	22	0.0060404812816572525	0.8753485863944289	0.3349781885019736	0.003987438091070654
	10	2exp	5	23	0.04382679413873443	0.8229190900562495	0.33487302603274655	0.003963261100801543
	10	2exp	5	24	0.19649880037383707	0.8332872662118963	0.3348929779277378	0.004018978778195104
	11	2exp	4	21	0.0037387580007869	0.9393126157601677	0.3362660657204983	0.002790141050630149
	11	2exp	4	22	0.0260557400041025	0.8879199999437852	0.33635809337248374	0.0027592288061562254
	11	2exp	4	23	0.18692244340968037	0.8391652116968301	0.33627498554380403	0.002754267066645872
	11	2exp	4	24	0.858370925359585	0.8453957521242137	0.33623923048200766	0.0027844488068232975
	11	2exp	5	21	0.0008633985331454111	0.9300681405592046	0.33415643840658654	0.004428945026498955
	11	2exp	5	22	0.00570965351466584	0.8828586330321433	0.33448535073919455	0.004175169788610628
	11	2exp	5	23	0.0417375251130875	0.8290246852704042	0.33439971571478044	0.004136016376587208
	11	2exp	5	24	0.18752883192944164	0.8387841747346669	0.33440287627280985	0.004194182115330483
#	ranges:	tmin	4-5	tmax	9-24	t0	4-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.33612122423642765 Eerr = 0.0028366990921119633


==> anc/AIC/D6_A2_P1_n3_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	8	21	0.008515100075074139	0.4220440172005192	0.3869147263885593	0.001610623884822323
	4	1exp	8	22	0.041527344543981506	0.4512535805311909	0.3871593676475523	0.001596551798210241
	4	1exp	8	23	0.2932139638555344	0.4272299445423243	0.38712583738931533	0.0015957329299138648
	4	1exp	8	24	0.443381492317662	0.5988370778388686	0.38737858145850046	0.001602834439010065
	4	1exp	9	21	0.0011535291866533275	0.4570501796074907	0.386920838486288	0.002262433620570346
	4	1exp	9	22	0.005625484590360029	0.4858184745953368	0.38715599914097953	0.002241307806781354
	4	1exp	9	23	0.03972661301961594	0.45758655177158325	0.38710109499568834	0.0022384571356082487
	4	1exp	9	24	0.060176784802889446	0.6383787380282259	0.38729291138527383	0.002235039581181427
	4	1exp	10	22	0.0007620652569925487	0.5261417110852238	0.3871788930890157	0.0029582067143134076
	4	1exp	10	23	0.00538215823322989	0.4926211886650542	0.38713513812622885	0.0029636149212731123
	4	1exp	10	24	0.008262609403391968	0.6819123903716523	0.3869913945372037	0.0029927901162956766
	4	1exp	11	23	0.001199623685651231	0.4505198777208061	0.38515023775338947	0.003514886158458987
	4	1exp	11	24	0.0018758252792856914	0.6547813026321936	0.38496241871381337	0.003514961574720046
	5	1exp	8	21	0.008111491653715787	0.4295146768805676	0.3869791183164738	0.001603908173116757
	5	1exp	8	22	0.04451698926353264	0.44132232587594133	0.3871867571264934	0.0015882369952400894
	5	1exp	8	23	0.3170898357715033	0.4167922735089346	0.387154183160567	0.0015868281282254296
	5	1exp	8	24	0.47837367448582185	0.5893418757216566	0.3874081221846197	0.0015939550295934442
	5	1exp	9	21	0.0010990950345356751	0.4651066722198625	0.3870086510749832	0.0022527068084879287
	5	1exp	9	22	0.0060309084294730645	0.4751122350154899	0.3872032131399839	0.0022337979003028076
	5	1exp	9	23	0.04295483742276224	0.44642541534155245	0.3871519520496115	0.0022305836707718265
	5	1exp	9	24	0.06486403603846705	0.6283778470369316	0.3873484026168524	0.002229517099155967
	5	1exp	10	22	0.000816939720518425	0.5145528578310307	0.38721382574523394	0.002957279287007019
	5	1exp	10	23	0.005818903218027072	0.4806177515651323	0.38717252554709014	0.00296247078964004
	5	1exp	10	24	0.008912522023974342	0.6710957031109055	0.38703925740779815	0.0029961530898899072
	5	1exp	11	23	0.001325672753578085	0.43386785158579727	0.3851703249450064	0.0034978538766849646
	5	1exp	11	24	0.0020738715123947466	0.6393400034388108	0.3849886192930581	0.0034996683602430746
	6	1exp	8	21	0.007703894724099272	0.4374463337447012	0.387029402058582	0.0015947318129656209
	6	1exp	8	22	0.047060887576013906	0.43338356214381757	0.38719674247450137	0.0015772713623227776
	6	1exp	8	23	0.33772088979119563	0.4083876525530819	0.38716585502599044	0.0015752028355274289
	6	1exp	8	24	0.5036330211668099	0.582909913549791	0.38742047090221415	0.0015825616830942501
	6	1exp	9	21	0.0010448404208999126	0.47354383536064076	0.38709566278637025	0.0022445513858998876
	6	1exp	9	22	0.006379746182177552	0.4664613639137378	0.3872492772121587	0.0022286394264204386
	6	1exp	9	23	0.045765749052966515	0.43737017208114026	0.38720205926971085	0.002225133667707071
	6	1exp	9	24	0.06823218513302158	0.6216281069795201	0.3874019341711495	0.0022259591499507827
	6	1exp	10	22	0.0008641837461123092	0.5051828403873914	0.3872458536926087	0.0029520879948037406
	6	1exp	10	23	0.00619934788905047	0.47087431866353013	0.3872074573437004	0.002957036736866779
	6	1exp	10	24	0.009386059304745929	0.6637002346955221	0.38708233276562876	0.002994396329191297
	6	1exp	11	23	0.0014645121871227742	0.41726749495008897	0.38516289626180256	0.0034783784267103414
	6	1exp	11	24	0.0022738733686043966	0.6251757648459432	0.3849837406991475	0.003480804173381219
	7	1exp	8	21	0.007516819856888001	0.44122831100002563	0.38701445345375635	0.001586862592392263
	7	1exp	8	22	0.050036965871823054	0.42462358984896675	0.387137616174104	0.001568610612492128
	7	1exp	8	24	0.5290994220552061	0.576743852631766	0.3873604659863614	0.0015731902599127434
	7	1exp	9	21	0.0010236159990091958	0.476964287221263	0.3871552250897219	0.00224547410265168
	7	1exp	9	22	0.00680795025544722	0.45646709141256697	0.38726676835156193	0.002234101559743193
	7	1exp	9	23	0.04915072328086279	0.42717651662519357	0.3872234521140501	0.0022298064817357433
	7	1exp	9	24	0.0717461242190357	0.6149324457759082	0.3874213575670151	0.0022317986539821966
	7	1exp	10	22	0.0009228270014602054	0.49424011189958034	0.38720012327967357	0.002952936112986181
	7	1exp	10	23	0.0066614070942252	0.45981483707705917	0.38716491452479634	0.002957428004518537
	7	1exp	10	24	0.009939904993530362	0.6555099594312849	0.38703794954675697	0.002995897020589832
	7	1exp	11	23	0.0015996100164892288	0.4025612198007848	0.38511745285418036	0.0034605403873521285
	7	1exp	11	24	0.002446783306105108	0.613900454312286	0.38493886453717946	0.00346159232346274
	8	1exp	8	21	0.007569300940566486	0.44015791715228775	0.3871859153205952	0.002244348794731591
	8	1exp	8	22	0.05334423381608471	0.41548018413044774	0.38725727027934587	0.0022391669145898083
	8	1exp	8	24	0.5560120743089182	0.5705421460311417	0.3874211404061347	0.002238873139008267
	8	1exp	9	21	0.0010243934866947242	0.47683774358164505	0.3871859153205952	0.002244348794731591
	8	1exp	9	22	0.007219356992539917	0.44744019829432835	0.38725727027934587	0.0022391669145898083
	8	1exp	9	23	0.05240930960156084	0.4180061341354786	0.38721852428664205	0.0022343524935864692
	8	1exp	9	24	0.07524805155957398	0.6085782890998844	0.3874211404061347	0.002238873139008267
	8	1exp	10	22	0.0009794471117341621	0.48431570281149244	0.3871579374135233	0.0029516222481850447
	8	1exp	10	23	0.007108775181509599	0.44981495641358715	0.3871264386290403	0.002955970641745646
	8	1exp	10	24	0.010483093643357535	0.6479090497626527	0.3869962214728071	0.002997358929352516
	8	1exp	11	24	0.0026594873966900947	0.6010759665284732	0.38485228108331443	0.0034536830891136634
	9	1exp	8	21	0.007567205868681199	0.44020050541359557	0.38699777047355666	0.001633417309334603
	9	1exp	8	22	0.055226840423473415	0.41052544342632635	0.3870374027162077	0.0016180475162711646
	9	1exp	8	24	0.5861774572381632	0.5639380758576924	0.387258786495537	0.001613136701041406
	9	1exp	9	21	0.0010250969096381782	0.4767233374228695	0.38700691233119094	0.0029805379325950096
	9	1exp	9	22	0.007481395195954134	0.44195505854316147	0.38704826330689	0.002984322969761907
	9	1exp	9	23	0.05455442926397582	0.4122754676082161	0.3870219950424751	0.0029900335568042342
	9	1exp	9	24	0.08046490087884002	0.5996408137642018	0.3868925426736166	0.0030352284470922695
	9	1exp	10	22	0.0010124967378494863	0.4787846467550915	0.38704826330689	0.002984322969761907
	9	1exp	10	23	0.00738313913625192	0.44398896511654046	0.3870219950424751	0.0029900335568042342
	9	1exp	10	24	0.01088974015104377	0.6424723004616447	0.3868925426736166	0.0030352284470922695
	9	1exp	11	24	0.0028259015624372153	0.5917384196639954	0.384758947908141	0.0034481329342946573
	10	1exp	8	21	0.009158798154181354	0.41083264837607214	0.38704652814468093	0.0016369100412976494
	10	1exp	8	24	0.6631358676337304	0.5485184101122911	0.3872326468959624	0.0016422027065461984
	10	1exp	9	21	0.0012616976196669037	0.44211150788415227	0.3873135823790119	0.002356476479374875
	10	1exp	9	22	0.009309499259055472	0.40832182678200796	0.38731971441567653	0.002371836964182607
	10	1exp	9	24	0.09016523360558264	0.5844644350164434	0.3873576627365646	0.00239495684428923
	10	1exp	10	24	0.02164665540508901	0.5443251744122511	0.3846765876101265	0.0034332977521311773
	10	1exp	11	24	0.0029295562403730746	0.5861963416747321	0.3846765876101265	0.0034332977521311773
	11	1exp	8	24	1.0	0.4971714874580911	0.3869823017269247	0.001578372465575378
	11	1exp	9	24	0.1355108842421032	0.53014336200575	0.38701056977414366	0.0022283348071048684
	11	1exp	10	24	0.019915132599337117	0.5562353291101348	0.38625948775415897	0.003055502554026352
	11	1exp	11	24	0.0032045792702634626	0.5723917492030759	0.3841773549715685	0.004774646040851601
#	ranges:	tmin	8-20	tmax	12-24	t0	4-11	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.38721807495475 Eerr = 0.001650873720794586


==> anc/AIC/D6_A2_P1_n3_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	2exp	4	20	0.0024426082055747913	0.5361056114489477	0.3820066739660789	0.002840567434558298
	4	2exp	4	21	0.00822506994552702	0.605149184616262	0.38216623290288815	0.0028640217024406044
	4	2exp	4	22	0.03756730183315715	0.6274589556628848	0.3826505289974015	0.0027481038842335514
	4	2exp	4	23	0.27002821643976893	0.5937975560449571	0.3825885345548617	0.0027564603623529377
	4	2exp	4	24	0.5416430283423109	0.705688724454737	0.38261565033180966	0.002858255323774757
	4	2exp	5	21	0.0011131421707188498	0.6483741263745665	0.38216623290288815	0.0028640217024406044
	4	2exp	5	22	0.005084181434025643	0.669289552707077	0.3826505289974015	0.0027481038842335514
	4	2exp	5	23	0.03654434515375348	0.6309099032977669	0.3825885345548617	0.0027564603623529377
	4	2exp	5	24	0.07330341265384328	0.747199825893251	0.38261565033180966	0.002858255323774757
	4	2exp	6	21	0.0005952379742852603	0.48686148951825164	0.38442358486809275	0.0028965850396706233
	4	2exp	6	22	0.002883270224076502	0.5124115058314385	0.3848457413322059	0.0027826264534573015
	4	2exp	6	23	0.020487296637363785	0.48346675565508623	0.3847757977174114	0.00279027408639957
	4	2exp	6	24	0.03525949618081857	0.6353838496342814	0.38478502394009156	0.0028940613888184595
	5	2exp	5	21	0.004016871059523705	0.46504320415575917	0.3851507055637146	0.0028373593641740982
	5	2exp	5	22	0.02219657531632252	0.47278235644067235	0.38548035684633236	0.002731898403513558
	5	2exp	5	23	0.15865084520137765	0.447387479972328	0.3854172365669699	0.0027391718321647033
	5	2exp	5	24	0.2664324468684181	0.5953747007587117	0.38544030723201805	0.0028604105128080294
	5	2exp	6	22	0.003003979807317314	0.506552524757863	0.38548035684633236	0.002731898403513558
	5	2exp	6	23	0.02147105707105644	0.47721331197048317	0.3854172365669699	0.0027391718321647033
	5	2exp	6	24	0.03605771066036113	0.6325856195561311	0.38544030723201805	0.0028604105128080294
	5	2exp	7	23	0.0030615473653776547	0.5038407460198393	0.38494694498197435	0.0032116061913245535
	5	2exp	7	24	0.005205739171683057	0.6661391975223663	0.3848682175481481	0.0034558806459470777
	5	2exp	8	23	0.0006190337661093616	0.48083094516743013	0.38710643910362874	0.0034292189558698615
	5	2exp	8	24	0.0009422817549536388	0.6721795187796624	0.3870457280460117	0.0048818258784585535
	6	2exp	4	20	0.0022451929241946614	0.5481448903853388	0.3821998439806997	0.0028160941901385025
	6	2exp	4	21	0.007348028223863604	0.6201831569174083	0.3823739923814633	0.002838459764710116
	6	2exp	4	22	0.04316300557025971	0.610102738677776	0.3827125782569245	0.0027436529202231235
	6	2exp	4	23	0.3135819733167152	0.57620528017351	0.3826602725248003	0.0027464342898211196
	6	2exp	4	24	0.6265355957644073	0.6895111217408887	0.3827018314068821	0.0028508987211067647
	6	2exp	5	21	0.003704089539871261	0.4766240278470857	0.3852088920593696	0.0028273182017360676
	6	2exp	5	22	0.022761823317374256	0.469429462479739	0.38547310089025283	0.002736053155082991
	6	2exp	5	23	0.1637525294445966	0.44343117048334046	0.3854142380871388	0.0027410639006143697
	6	2exp	5	24	0.2703449729945526	0.593659631062629	0.38543191061288024	0.002870662127915449
	6	2exp	8	23	0.000657320372634377	0.4715983746188302	0.3871959704308218	0.0028426668995425353
	6	2exp	8	24	0.0009847629417154224	0.665880002905316	0.3873152160483295	0.004254112328119122
	7	2exp	4	20	0.0021529460240483117	0.5541383624709963	0.3822211254493858	0.0027970982166746153
	7	2exp	4	21	0.0068586355928172875	0.6293729541962779	0.3823919151233933	0.002820706693813486
	7	2exp	4	22	0.0442632880331842	0.606956258042861	0.38265121823042897	0.0027392819105885252
	7	2exp	4	23	0.3231240815846661	0.5726787390923762	0.3826064033356167	0.002738897365973267
	7	2exp	4	24	0.6354425730942467	0.6879426626249895	0.3826460202108642	0.0028448928706842997
	7	2exp	5	21	0.003509150645845136	0.48434737975682823	0.3851996055122065	0.0028054949462315007
	7	2exp	5	22	0.02344112439536472	0.46550850034784363	0.3853949397314463	0.002730411877892777
	7	2exp	5	23	0.16980419075086337	0.4388949663960541	0.38534350942523227	0.002732815620106316
	7	2exp	5	24	0.2726592902467072	0.5926567871257552	0.38535213784060146	0.0028691753534216325
	7	2exp	6	22	0.0032431180337261526	0.4956100660182676	0.38497319568468824	0.003593456046466505
	7	2exp	6	23	0.02351235682775265	0.4651039439788263	0.3849108508493589	0.0036226687401655936
	7	2exp	6	24	0.038547495503315085	0.624239319355301	0.3846493464397224	0.004239922664203013
	7	2exp	7	22	0.0007139776010804085	0.4588783651420247	0.3872151758122152	0.002534029886669203
	7	2exp	7	23	0.005154714146120597	0.42941343158460676	0.38719263324186026	0.0025204168126632897
	7	2exp	8	23	0.0006976146989690051	0.46244523401419196	0.38719263324186026	0.0025204168126632897
	8	2exp	4	20	0.0021799762862303976	0.5523559551981164	0.38223062827948057	0.002789377145095486
	8	2exp	4	21	0.006840931135286935	0.6297175775991055	0.3824023538113296	0.002812975001270834
	8	2exp	4	22	0.047451495306346854	0.5982622059234705	0.38257902520096715	0.002746060511205447
	8	2exp	4	23	0.34796013030622097	0.5639667976620244	0.38254353566492916	0.0027425280312362446
	8	2exp	4	24	0.6726582146663953	0.6816187042224823	0.3825864156320643	0.0028477523747620927
	8	2exp	5	21	0.0034439651710596784	0.4870260302387236	0.38519490876682455	0.0028071613860586463
	8	2exp	5	22	0.024383173238957383	0.46025498829412254	0.3853200555454255	0.002750214472295717
	8	2exp	5	23	0.1776551371692049	0.4332451807303271	0.38527589729906997	0.0027506063708640704
	8	2exp	5	24	0.2785390120028021	0.5901467713753903	0.38527779444778865	0.002891976168502399
	8	2exp	6	24	0.039310358114234584	0.6217897044821235	0.3845833337629056	0.004301670845175587
	8	2exp	7	22	0.0007626220635469933	0.4487382131115241	0.3870843297474749	0.001891639455296394
	8	2exp	7	23	0.0055426719871792245	0.41904699894451297	0.3870598785886848	0.0019070198746518282
	8	2exp	7	24	0.0079827709429407	0.6091360130807917	0.38730094182187946	0.0025335183009645456
	9	2exp	4	20	0.0021982076792722185	0.5511661925956538	0.3821887496860833	0.0027794660765538388
	9	2exp	4	21	0.00695125686310649	0.6275844264551698	0.38233095693406693	0.0028072055228372953
	9	2exp	4	22	0.050407381836259924	0.5907085069868944	0.38242663980451574	0.00275320451663037
	9	2exp	4	23	0.3703473353356111	0.5566311030363348	0.38239607123141756	0.0027473275271860807
	9	2exp	4	24	0.714598029757909	0.6748983885325521	0.38242197588828036	0.0028553134942913435
	9	2exp	5	21	0.0033759562171644776	0.4898752967789221	0.3850777069631252	0.0027968998957271164
	9	2exp	5	22	0.02471306546728732	0.4584631486913555	0.38513434335349744	0.002756327484250665
	9	2exp	5	23	0.18080208293965772	0.4310503395846278	0.3850978669768674	0.00275598297844648
	9	2exp	5	24	0.2800415289515091	0.589513855929112	0.3850680557733583	0.002903722237478869
	9	2exp	7	24	0.008304441558174093	0.6038686914785244	0.38718702166546376	0.002454071397626102
	10	2exp	4	20	0.002398091808355573	0.5387331919991787	0.38220707624472877	0.002791049616700843
	10	2exp	4	21	0.008075836345290036	0.6075905665780067	0.38236231314669733	0.0028218121297877044
	10	2exp	4	22	0.0595059556886595	0.5699661602628261	0.38239210944802493	0.0027837368298708784
	10	2exp	4	23	0.43812887999906375	0.5368579495982431	0.382369097798022	0.002774681594472258
	10	2exp	4	24	0.8549589152302918	0.6549724744258564	0.382391630627665	0.002886659634709516
	10	2exp	5	21	0.003935569127597099	0.4679643116670673	0.3851122825475628	0.002834714452472115
	10	2exp	5	22	0.029052284685302958	0.43689447445241386	0.3851135014173788	0.002812693585975619
	10	2exp	5	23	0.21318669696492665	0.41045467398534785	0.3850831900457625	0.002809238993579785
	10	2exp	5	24	0.32832494408741913	0.5708002216562262	0.38503366764023034	0.0029704580309276134
	11	2exp	4	20	0.0029727449810756914	0.5080457033184018	0.382197174331711	0.0028167697378703857
	11	2exp	4	21	0.010408778517488606	0.5737541529236561	0.3823449247143791	0.0028538941563337984
	11	2exp	4	22	0.0751455749053107	0.540797306785367	0.382238919622508	0.002841870849908281
	11	2exp	4	23	0.5537702876566443	0.5093006738485557	0.3822186385062119	0.0028291482952657585
	11	2exp	4	24	1.0	0.637561156252283	0.38221279109437933	0.0029572986226246638
	11	2exp	5	24	0.32957941830295034	0.570351568663095	0.3847977461031542	0.0030844843295119153
	11	2exp	6	21	0.0006114610599555504	0.48272456779763223	0.38454390257869314	0.003967959803877943
	11	2exp	6	22	0.004383600457317179	0.4525621823315744	0.38440929544028096	0.004048748111763001
	11	2exp	6	23	0.03222419259653405	0.42307842559071085	0.3843741054832265	0.004066027520155876
	11	2exp	6	24	0.04766675665408383	0.5976964319768446	0.3837798673671031	0.005147373354441544
#	ranges:	tmin	4-20	tmax	9-24	t0	4-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.3833003353080072 Eerr = 0.002754321974243911


==> anc/AIC/D6_A2_P3_n1_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	9	20	0.0015143018799386179	0.9788347794466871	0.31826208006544426	0.0017179568685272539
	4	1exp	9	21	0.004401222008332733	1.0527772638104214	0.3182023492662365	0.0016578432650515835
	4	1exp	9	22	0.031779082459766274	0.975344234665633	0.3181801903593492	0.0016986087241475508
	4	1exp	9	23	0.11237196175438395	1.0109616226622602	0.3184953134820893	0.0017730301171949093
	4	1exp	9	24	0.7476075693599766	0.9575556818645241	0.3184299616465798	0.0017820950791276788
	4	1exp	10	21	0.0009712256324970796	1.0595895056026858	0.31749351649309543	0.0017957060323840971
	4	1exp	10	22	0.007106460077940332	0.9729235956491457	0.31747191020439836	0.0017950122830207886
	4	1exp	10	23	0.02270097382810601	1.02709815244768	0.31788250509823873	0.0018743628794327962
	4	1exp	10	24	0.1574025384803679	0.9628199072807161	0.317805153294789	0.001874869188548557
	4	1exp	11	22	0.002378781855198259	0.8967195060517527	0.31594363176382145	0.0020721049792624233
	4	1exp	11	23	0.008684092874041817	0.9395088112648183	0.3162109916234163	0.0021211036347900804
	4	1exp	11	24	0.060250395913491524	0.8769287185948018	0.3161333040478585	0.002106946636514018
	5	1exp	9	20	0.0014953073193473237	0.9811298297992265	0.31825113614005135	0.0017195876801779373
	5	1exp	9	21	0.004341707921659263	1.0550463355596456	0.3181888019871328	0.0016585464520316897
	5	1exp	9	22	0.031291477001496724	0.9777230852614893	0.3181652777508397	0.0016997080032702485
	5	1exp	9	23	0.11038297138083489	1.0135128481694902	0.31848001072555293	0.00177308216038317
	5	1exp	9	24	0.7253525032868717	0.9615850755028408	0.31841034351431985	0.0017811170952952227
	5	1exp	10	21	0.000957580297312418	1.0621620935298701	0.3174797958446472	0.0017970036561736167
	5	1exp	10	22	0.006997549794241773	0.9754976260011625	0.3174564397596327	0.0017963506340412817
	5	1exp	10	23	0.02225708046302222	1.0301362512840704	0.31786853419330663	0.0018739297815901267
	5	1exp	10	24	0.15289869304634526	0.9669671784661015	0.317784920629266	0.0018736390077093825
	5	1exp	11	22	0.0023424179288649	0.8995203846509714	0.315933239260976	0.002070208451456431
	5	1exp	11	23	0.008536426995223488	0.9423672131291186	0.31619991673657166	0.002119156683958902
	5	1exp	11	24	0.05870137134476361	0.8809358039863828	0.3161158452156057	0.002103836269695231
	5	1exp	12	22	0.0007263136988039528	0.8236638159718837	0.3141186891519715	0.0024909431320366575
	5	1exp	12	23	0.002340346235897461	0.8996812603474393	0.3145491801966779	0.002468072168077484
	5	1exp	12	24	0.016903618051165237	0.8285030215849973	0.314462942486439	0.002416128492050924
	6	1exp	9	20	0.0014758776437405988	0.9835078161538666	0.3182506045610635	0.0017214098555558225
	6	1exp	9	21	0.004334541459191058	1.055321664363733	0.3181855449970659	0.0016605570136714982
	6	1exp	9	22	0.0311953716306989	0.9781963193465187	0.31816063005245887	0.001701778817377537
	6	1exp	9	23	0.11058966691577321	1.0132455938849587	0.3184757696651326	0.0017735190540700823
	6	1exp	9	24	0.7176229214868979	0.9630135416383787	0.31840116130670904	0.0017808142117506233
	6	1exp	10	21	0.0009563465340879896	1.0623965022999975	0.31747511119755706	0.001799757074256827
	6	1exp	10	22	0.006978753708353047	0.9759459108955905	0.3174500192199974	0.0017992500107141811
	6	1exp	10	23	0.022296945618767418	1.0298609404733559	0.31786337447499086	0.0018747633743000603
	6	1exp	10	24	0.15161057559410493	0.968175797680419	0.31777317195258586	0.0018739440528870088
	6	1exp	11	22	0.002351208132920913	0.8988393671319989	0.3159215358240496	0.0020722396225821777
	6	1exp	11	23	0.008593623752803372	0.9412542183696019	0.3161910078902758	0.0021197388279527427
	6	1exp	11	24	0.05855595768921883	0.8813173808698909	0.31610005889060333	0.0021032647292492275
	6	1exp	12	22	0.0007269667183603305	0.8234840792624049	0.31411476636974717	0.002489400288460395
	6	1exp	12	23	0.002348913976530176	0.8990168601277906	0.3145485175415625	0.0024657009761210064
	6	1exp	12	24	0.016873530083895322	0.8287999479280953	0.31445156746485825	0.0024131139218826606
	6	1exp	13	24	0.002383339962158449	0.8963714481880923	0.31477658045457396	0.0026512294730771722
	7	1exp	9	20	0.0014124100351211	0.9914996953333257	0.31823480675293747	0.0017177140065595031
	7	1exp	9	21	0.004135967709280156	1.0631374140753371	0.31816301824219617	0.0016554428216213174
	7	1exp	9	22	0.02972574795308079	0.9856203399551491	0.3181368493721824	0.0016967455896115596
	7	1exp	9	23	0.1050489867453993	1.0205884332285604	0.31845208171938255	0.0017671656007163838
	7	1exp	9	24	0.6676099963477287	0.9726455532212641	0.31837113531913114	0.0017727185664201
	7	1exp	10	21	0.0009059747707679091	1.072234479010017	0.317460688420275	0.0017947075841881204
	7	1exp	10	22	0.006598798847697938	0.9852763624495036	0.3174338526773643	0.0017949012032291746
	7	1exp	10	23	0.021022536180500602	1.0389155077897265	0.31784732307678476	0.0018680729366245589
	7	1exp	10	24	0.14054262436717246	0.9790049993357625	0.31774793561490317	0.0018661921489788594
	7	1exp	11	22	0.0022504714474632487	0.9068011068945921	0.31590332072406363	0.0020629018005737347
	7	1exp	11	23	0.008212098086546415	0.9488228951689696	0.3161729886995635	0.002110040950667612
	7	1exp	11	24	0.055142761509572376	0.8905569735796953	0.3160723883476871	0.0020918415140337605
	7	1exp	12	22	0.0007027321854939109	0.830265046723351	0.3140983835048895	0.0024779335755751018
	7	1exp	12	23	0.0022658321647836027	0.9055643129570314	0.3145309849513684	0.0024547080499955805
	7	1exp	12	24	0.016127732650585258	0.8363342498944549	0.3144191877194439	0.00240129957477811
	7	1exp	13	24	0.0022750081111721585	0.9048294902994022	0.31473718617622704	0.0026382097592530483
	8	1exp	9	20	0.0014149510789607375	0.9911728831034102	0.31823864558849885	0.0017242966296565248
	8	1exp	9	21	0.004167552500443489	1.061869480207214	0.3181627196681976	0.0016609675191918238
	8	1exp	9	22	0.029889880326933304	0.9847732064443994	0.3181351999148288	0.0017030488275408596
	8	1exp	9	23	0.10512446251806402	1.0204858298432218	0.3184513960566605	0.0017704647943718546
	8	1exp	9	24	0.652784946688955	0.9756397427488037	0.3183622506639475	0.001775120704400225
	8	1exp	10	21	0.0008984657450163042	1.0737477295478188	0.3174700906132934	0.0018002062191809528
	8	1exp	10	22	0.006530299230017767	0.9870155080437919	0.317441236368184	0.0018007654214037523
	8	1exp	10	23	0.020688941981316815	1.0413763785632537	0.3178584755078184	0.0018703811661258012
	8	1exp	10	24	0.13572578782366318	0.9839870328658268	0.3177474846536093	0.0018672276900307564
	8	1exp	11	22	0.002222234918420019	0.9090968008914926	0.31591235580615323	0.00206715223455392
	8	1exp	11	23	0.008038209479030702	0.9523899096029295	0.3161894332721217	0.0021124451711103057
	8	1exp	11	24	0.05310013879347775	0.896364041897854	0.3160765196040735	0.0020918575614994085
	8	1exp	12	22	0.0007043156222369482	0.8298149021290366	0.31410020520745074	0.0024777817759633774
	8	1exp	12	23	0.00225423051501412	0.9064976608545352	0.314537513494538	0.0024521859409506607
	8	1exp	12	24	0.015873068925988117	0.8389869865785663	0.3144091779473317	0.002397317862328516
	8	1exp	13	24	0.002231396579899179	0.9083487556242104	0.31471247868218327	0.0026298331147306436
	9	1exp	9	20	0.0021325824587551502	0.916584026747549	0.3175758007981058	0.0018796514839589111
	9	1exp	9	21	0.006703918302006305	0.9826422729571748	0.317451602610569	0.001803912932053883
	9	1exp	9	22	0.048726060715995834	0.9095895076609756	0.3174212411724879	0.0018024304517974443
	9	1exp	9	23	0.15452726496621097	0.9654536087645798	0.31783934486312543	0.001870225803699178
	9	1exp	9	24	1.0	0.9187720713882043	0.31772253417955093	0.0018668956695660226
	9	1exp	10	21	0.000907276682197135	1.0719733886805543	0.317451602610569	0.001803912932053883
	9	1exp	10	22	0.006594355228003683	0.9853886332993902	0.3174212411724879	0.0018024304517974443
	9	1exp	10	23	0.020912991171981258	1.0397192709772398	0.31783934486312543	0.001870225803699178
	9	1exp	10	24	0.1353352832366127	0.984398647915933	0.31772253417955093	0.0018668956695660226
	9	1exp	11	22	0.002193494738956831	0.9114635947712836	0.31591785063032823	0.0020688075983347565
	9	1exp	11	23	0.007931453150704376	0.9546182580471902	0.3161961563527599	0.002113388109716832
	9	1exp	11	24	0.05170081899888424	0.9004726448667213	0.31607692157830647	0.002092482356830015
	9	1exp	12	22	0.0006936212495579308	0.8328750063522432	0.31410810055841004	0.0024811586414749706
	9	1exp	12	23	0.002222547308950183	0.9090712436086384	0.31454479637163163	0.0024542768967566165
	9	1exp	12	24	0.015517404172003053	0.8427639284310279	0.31440514572291794	0.002398541603067862
	9	1exp	13	24	0.0021891222355440764	0.9118263921085389	0.3147201641474305	0.002625507774085981
	10	1exp	9	20	0.0014954524245492302	0.981112186948404	0.31805173239763435	0.0017085787287201856
	10	1exp	9	21	0.004253048901308655	1.0584849500190483	0.3179885543082723	0.0016416513776526774
	10	1exp	9	22	0.030660507506838963	0.9808569828234649	0.31795545041074885	0.0016908811554842127
	10	1exp	9	23	0.11142532151985954	1.0121701728625843	0.31821070483296343	0.0017643250100910282
	10	1exp	9	24	0.6547258624128383	0.9752438929378991	0.3181212191700513	0.001765061390870577
	10	1exp	10	20	0.0006462791363136344	0.8470139166729247	0.31600833998604	0.0022090909749769554
	10	1exp	10	21	0.001990072489134576	0.9291590453854386	0.3158730429578847	0.0020956717500864035
	10	1exp	10	22	0.014569059400920884	0.8532742922527998	0.31592986647163057	0.002036670744567113
	10	1exp	10	23	0.052366648476919624	0.8985039854082773	0.31619264792524776	0.002084218939456729
	10	1exp	10	24	0.3328948190854493	0.8558170332727592	0.3160640797370732	0.002063044953895681
	10	1exp	11	22	0.0019717077805146625	0.9308446824575998	0.31592986647163057	0.002036670744567113
	10	1exp	11	23	0.00708705520377605	0.973379317525634	0.31619264792524776	0.002084218939456729
	10	1exp	11	24	0.04505241462893022	0.9216491127552792	0.3160640797370732	0.002063044953895681
	10	1exp	12	22	0.0006388643312018466	0.8493217951556481	0.31409865338653453	0.0024577241296797653
	10	1exp	12	23	0.00204539997028717	0.9241731744601004	0.31450916098848997	0.0024343145422051297
	10	1exp	12	24	0.014033813136295885	0.8595126954538423	0.31435246750462315	0.0023791650386819087
	10	1exp	13	24	0.0020017496800739283	0.9280953047720482	0.3146998810935995	0.0025969875700378457
	11	1exp	9	20	0.002000045900993818	0.9282501242909406	0.31780650897587764	0.0017011694328433634
	11	1exp	9	21	0.0053293725208213415	1.020885384845143	0.31776983032657685	0.0016225676245467543
	11	1exp	9	22	0.03873665545626112	0.9448860758811389	0.3177424411453987	0.0016586849056165211
	11	1exp	9	23	0.1427975859603178	0.9767310956672667	0.31799750837482355	0.0017254558704483947
	11	1exp	9	24	0.8531257399011289	0.9399518491649795	0.31789961254923416	0.0017284058546359505
	11	1exp	10	21	0.0010398860427786798	1.0471699420900644	0.31723948992457013	0.0017267978087498134
	11	1exp	10	22	0.007602115892824587	0.9616865331498005	0.3172138697992136	0.0017234735693732464
	11	1exp	10	23	0.02470139303953487	1.0141055652289737	0.31759110807887364	0.0017803307314814883
	11	1exp	10	24	0.15604627764043844	0.9640561713707466	0.3174672372712347	0.0017829225769622128
	11	1exp	11	21	0.0006987737891449522	0.8313948048396158	0.3138136279721468	0.0025660609405403047
	11	1exp	11	22	0.004793039574495187	0.7693420068223097	0.31409373782295374	0.0024418827553828277
	11	1exp	11	23	0.014839008876119919	0.8502143943680436	0.31452769550916065	0.002411880372408495
	11	1exp	11	24	0.10221141450218801	0.7956157623034394	0.31437598345933193	0.002362690812377106
	11	1exp	12	22	0.0006486673683785998	0.8462762075045407	0.31409373782295374	0.0024418827553828277
	11	1exp	12	23	0.002008241469200299	0.9275066120378657	0.31452769550916065	0.002411880372408495
	11	1exp	12	24	0.013832810731668437	0.8619170758287259	0.31437598345933193	0.002362690812377106
	11	1exp	13	24	0.0019118932125901846	0.9364457913599917	0.3145924234483322	0.002583385478159036
#	ranges:	tmin	9-20	tmax	13-24	t0	4-11	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.3178349988352258 Eerr = 0.001734591349389084


==> anc/AIC/D6_A2_P3_n1_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	2exp	4	20	0.0016789461711948501	0.7354946656509704	0.3170474274925384	0.0026994623563073076
	4	2exp	4	21	0.005191859447955883	0.8026049425267819	0.316859978020697	0.002742490638685775
	4	2exp	4	22	0.03783438535827577	0.7541763278007552	0.316835820136339	0.0027846075940242093
	4	2exp	4	23	0.14220956578458682	0.7893326108304749	0.3173010765274217	0.002722968779246179
	4	2exp	4	24	1.0	0.7509859664574801	0.31714508015409065	0.002699730293318857
	4	2exp	5	21	0.000702641768913793	0.8599338669929808	0.316859978020697	0.002742490638685775
	4	2exp	5	22	0.005120327258545404	0.8044547496541388	0.316835820136339	0.0027846075940242093
	4	2exp	5	23	0.019245971864412764	0.8386658990073795	0.3173010765274217	0.002722968779246179
	4	2exp	5	24	0.1353352832366127	0.7951616115432142	0.31714508015409065	0.002699730293318857
	5	2exp	4	20	0.0016514360540715108	0.7378548188440924	0.3170362775626096	0.0027071821175222843
	5	2exp	4	21	0.005116424246790515	0.8045564228445576	0.31684745483608023	0.00275089916247113
	5	2exp	4	22	0.03723935830666367	0.7561578445164564	0.31682115025612506	0.002794161106551856
	5	2exp	4	23	0.14004098642514137	0.7911404514301735	0.3172824147832018	0.002731828220618858
	5	2exp	4	24	0.9774397658828822	0.7535213675243038	0.31711347417929703	0.0027116294723282404
	5	2exp	5	21	0.0013015463853531908	0.7718679846234469	0.3143832500059275	0.004896626012299031
	5	2exp	5	22	0.009557419420239608	0.7212414962128763	0.31449667180540364	0.004480184022558005
	5	2exp	5	23	0.0355841843629234	0.7618409621777992	0.3150585097374579	0.004303386663032887
	5	2exp	5	24	0.2586309302990077	0.7189678719046253	0.3149037862821099	0.004189858290020794
	5	2exp	6	22	0.0012934560642492302	0.7727587459423673	0.31449667180540364	0.004480184022558005
	5	2exp	6	23	0.004815795669500082	0.8126303596563191	0.3150585097374579	0.004303386663032887
	5	2exp	6	24	0.03500189020576484	0.7639033638986643	0.3149037862821099	0.004189858290020794
	5	2exp	7	23	0.0007770849673458389	0.8455477940870161	0.31379242999862755	0.0054419828898296455
	6	2exp	4	20	0.0016279343479272989	0.7399024338797489	0.3170460876782702	0.0027196194018612534
	6	2exp	4	21	0.005071049277476586	0.8057441630436092	0.3168564261984225	0.0027626438221188903
	6	2exp	4	22	0.03685741980281733	0.7574465034039323	0.3168283096977745	0.002807408553991604
	6	2exp	4	23	0.13908618840047474	0.7919453147872634	0.3172904264483851	0.002741611246847598
	6	2exp	4	24	0.9616812881854245	0.7553273202876326	0.3171061116359966	0.0027247517369226645
	6	2exp	5	21	0.0013111209161053093	0.7708209349438024	0.314347720911879	0.0049296098856228925
	6	2exp	5	22	0.009632570324469895	0.7201971838477865	0.31445681454533797	0.004510713467712902
	6	2exp	5	23	0.036003938550092686	0.7603750800572884	0.3150220628488162	0.00432721951508135
	6	2exp	5	24	0.26044607241298323	0.7181450768265725	0.3148434783077399	0.004222456811894926
	6	2exp	6	22	0.0022448594032300597	0.6939980120699929	0.30923841819932957	0.013551698726302052
	6	2exp	6	23	0.00747508762210488	0.7540070847827589	0.31132331741269903	0.009570167012485654
	6	2exp	6	24	0.05365863343115894	0.7104983249506964	0.3109894614805295	0.009746831703230362
	6	2exp	7	23	0.0010116431005560615	0.8078647336958132	0.31132331741269903	0.009570167012485654
	6	2exp	7	24	0.00726190635349547	0.7578648799474096	0.3109894614805295	0.009746831703230362
	6	2exp	8	24	0.0012803280245240218	0.7742160946914104	0.30964050716044955	0.012409809006476426
	7	2exp	4	20	0.001557743011477874	0.7461987129942595	0.31703723374998666	0.0027056622643812558
	7	2exp	4	21	0.0048770008054512025	0.8109464713624738	0.316847631366838	0.0027453623977105727
	7	2exp	4	22	0.03539985565003186	0.7624901543313449	0.31681796047406063	0.002790851062219373
	7	2exp	4	23	0.13327977524019144	0.7969621747124075	0.31728043279202595	0.0027204028794842474
	7	2exp	4	24	0.9089122868340977	0.7615978201899717	0.3170775498281585	0.002709728606873797
	7	2exp	5	21	0.0012490038471242488	0.7777546665424615	0.3143618675741964	0.004898357906422081
	7	2exp	5	22	0.009185320378264297	0.7265363171261024	0.3144574954845908	0.004495927215695088
	7	2exp	5	23	0.034190824626524924	0.7668339568500112	0.3150269833528752	0.004311865766163309
	7	2exp	5	24	0.24556382502137056	0.7250673039921535	0.31481803006547904	0.0042157662918882585
	7	2exp	6	22	0.002173531230792466	0.6986108338373367	0.3091552985415422	0.013724004621470576
	7	2exp	6	23	0.007197912149483613	0.7590450629823926	0.31127080933719775	0.00964415974770919
	7	2exp	6	24	0.051213857761243854	0.7163273527845437	0.31088351848192336	0.009906062976663547
	8	2exp	4	20	0.0015672880312513362	0.745326031427204	0.3170271396802886	0.0026992785210206006
	8	2exp	4	21	0.004921814526792866	0.8097268944438454	0.31683240509206945	0.002734031511061974
	8	2exp	4	22	0.035690735142214124	0.7614672302276121	0.316801618369402	0.0027792281154295742
	8	2exp	4	23	0.1336336903073909	0.796650185273842	0.31726465947955657	0.0027038813267386557
	8	2exp	4	24	0.8955127832084026	0.7632480534178877	0.31704030147084417	0.002700589671273424
	8	2exp	5	21	0.0012270793829090808	0.7802845881022875	0.31441061042935403	0.00486891475495575
	8	2exp	5	22	0.009032548244602354	0.7287725935800592	0.31449189534676525	0.0044797606745816225
	8	2exp	5	23	0.03339420562316609	0.7697808220629121	0.31506658309458735	0.004289558015496444
	8	2exp	5	24	0.2371848043855304	0.7291516911157153	0.31481814165524313	0.004206497607655005
	8	2exp	6	22	0.002119991870505381	0.7021738175843091	0.30927156946979145	0.013565251157154625
	8	2exp	6	23	0.006956847913116893	0.7635869988511217	0.31139155506298205	0.00950993810119986
	8	2exp	6	24	0.048968560669909476	0.7219313129869773	0.31094622817282386	0.009849494477971454
	9	2exp	4	20	0.001644899165419737	0.7384214131968685	0.3170010328058318	0.0027128278244285854
	9	2exp	4	21	0.005154118025545884	0.8035777287114675	0.31679859627466667	0.0027453229863701307
	9	2exp	4	22	0.03738855181279629	0.7556580525999571	0.3167659846604594	0.0027884945294395272
	9	2exp	4	23	0.13932879318089206	0.7917402845411581	0.31722505018174435	0.002711509148992248
	9	2exp	4	24	0.922068469068274	0.7600010549819751	0.31698404758058346	0.002709755705982898
	9	2exp	5	21	0.0012913760030232543	0.7729886654575384	0.31438288046235807	0.0048621677310900675
	9	2exp	5	22	0.00950091284299327	0.7220321459164075	0.3144729837493222	0.004455422916570343
	9	2exp	5	23	0.034885623814770034	0.7643192697292177	0.3150557883813055	0.0042489621673017204
	9	2exp	5	24	0.24515593781779343	0.7252628809569216	0.31477865229426627	0.004185153982221414
	9	2exp	6	22	0.002143209282982075	0.7006178009278989	0.3095730661674028	0.012934106320022303
	9	2exp	6	23	0.006970032719164104	0.7633345410737842	0.3116660791966881	0.009055536736189394
	9	2exp	6	24	0.048531269806039876	0.7230525810801978	0.3111937805390069	0.009442502639086033
	10	2exp	4	20	0.0016115949453919915	0.7413435198800703	0.31690296125947687	0.00272138665975663
	10	2exp	4	21	0.004890882189155023	0.8105675044138475	0.31669957084784645	0.002753419062593049
	10	2exp	4	22	0.03559701177493773	0.761795910208848	0.3166651188684744	0.0027876027657105524
	10	2exp	4	23	0.13014560884928755	0.7997617747506677	0.31712006643563034	0.002714731796429215
	10	2exp	4	24	0.8481567268114014	0.7692848376701645	0.31685744541410893	0.0027142751932871245
	10	2exp	5	21	0.0012398370263808137	0.7788070052083272	0.3143324239474155	0.004732844785745517
	10	2exp	5	22	0.009107429243120586	0.72767179950763	0.3144411105225303	0.004322506246931251
	10	2exp	5	23	0.033034002489941115	0.7711364459531825	0.31500050964295695	0.004137309847446163
	10	2exp	5	24	0.22896664195080704	0.7333003120579963	0.3146953818041846	0.004089749129257861
	10	2exp	6	22	0.0019732714899697995	0.71241945098644	0.3099897102290844	0.011889991222799774
	10	2exp	6	23	0.0063815245530248425	0.775096260017913	0.311914243351995	0.008474448421274117
	10	2exp	6	24	0.04374753512854365	0.7360242132252488	0.31142553019305247	0.008886914894042613
	11	2exp	4	20	0.0017049236987946768	0.7333012312579179	0.31676242144258593	0.0027814250407721067
	11	2exp	4	21	0.005297353469954614	0.7999228835396458	0.3165519142278084	0.002825790117561613
	11	2exp	4	22	0.03856286597627404	0.7517923981260309	0.3165153416777825	0.0028629611192673224
	11	2exp	4	23	0.13902491278093335	0.7919971566339404	0.3169712323889513	0.0027863129489787745
	11	2exp	4	24	0.924363579931908	0.7597248331197571	0.3167222936102833	0.002772784640905653
	11	2exp	5	21	0.0014274349202550948	0.7586785579435184	0.31404672488012336	0.004821691600596753
	11	2exp	5	22	0.010473181532038254	0.7090414836162248	0.3141720531072639	0.0044042895232620245
	11	2exp	5	23	0.037662279313405114	0.7547462415305672	0.3147320460235249	0.004186908584328429
	11	2exp	5	24	0.26456716638513317	0.7162980965710384	0.31445626579317737	0.004133723149308494
	11	2exp	6	22	0.0024094903102377854	0.6838876773559784	0.3092288806940703	0.012737386572636854
	11	2exp	6	23	0.007594430035170663	0.7518951851482057	0.3113766233148544	0.008795579367156548
	11	2exp	6	24	0.05294156248864009	0.7121800333007319	0.31089765761501986	0.009167299289893889
#	ranges:	tmin	4-20	tmax	9-24	t0	4-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.3164267866196048 Eerr = 0.0027699755178563286


==> anc/AIC/D6_A2_P3_n2_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	11	24	0.12219127137363617	1.5138586632015547	0.353002883489269	0.0016522172963908575
	4	1exp	12	21	0.000648613961691592	1.5730192189837915	0.35083491568954933	0.001989995094212898
	4	1exp	12	22	0.004773938952745914	1.4164994371167634	0.35086219015208775	0.0019779764578839146
	5	1exp	11	24	0.12361124391145437	1.512081140758768	0.3529786831288705	0.0016497468384946866
	5	1exp	12	21	0.0006403582829204627	1.5758658595955015	0.3508311160252679	0.001986387564896902
	5	1exp	12	22	0.004723396460844865	1.4186281591992158	0.35084554362665693	0.0019772533620101224
	5	1exp	12	23	0.023273309430658997	1.363338498183361	0.35104599957201604	0.002000965043217141
	5	1exp	12	24	0.16973081281074257	1.2519091996613325	0.35099428768776064	0.0019736548333230026
	5	1exp	13	22	0.0006748116696252296	1.5642201246616971	0.35041757823627717	0.0023531539308707305
	5	1exp	13	23	0.0031984378054912515	1.4966012842310448	0.3508327805409797	0.002367477794591873
	6	1exp	11	24	0.12113221762940926	1.515197887579712	0.35297722052823927	0.0016453876148422929
	6	1exp	12	21	0.0006204011050214445	1.5829017761140571	0.3508394784147279	0.0019840466589445696
	6	1exp	12	22	0.004579827801639274	1.424801505290305	0.35083574432253994	0.0019789991681443153
	6	1exp	12	23	0.02283857434282985	1.366766902263906	0.35103252560799547	0.0020012041716046007
	6	1exp	12	24	0.16684834695668777	1.254763938031486	0.3509842360299723	0.001972844836242799
	6	1exp	13	22	0.0006551684878449507	1.5707848375666853	0.350403933042065	0.002352261439964228
	6	1exp	13	23	0.0031415164909475587	1.50019265674838	0.3508135984322476	0.0023633932936282663
	6	1exp	13	24	0.02297475605170252	1.3656859774143768	0.35076062623289117	0.002292927115190753
	7	1exp	11	24	0.11717110599513178	1.5203128638623402	0.3529592590861199	0.0016475324796295149
	7	1exp	12	21	0.0006032343932380738	1.5891374159825937	0.35083771573493444	0.0019813954683146422
	7	1exp	12	22	0.0044436501104827796	1.430838558062469	0.3508148040716466	0.0019802762133239184
	7	1exp	12	23	0.022448173008233898	1.3699017628324202	0.35100620914107095	0.0020009104797005053
	7	1exp	12	24	0.1642254385340501	1.2574048028126528	0.35096082767195774	0.0019713470415438075
	7	1exp	13	22	0.0006382645591453373	1.576593630679474	0.35036672017639736	0.0023547721682333714
	7	1exp	13	23	0.0030954638684413285	1.503146230870313	0.35076998597994524	0.0023624312332931772
	7	1exp	13	24	0.022670689058824023	1.3681083757697834	0.3507205084174611	0.002289792458860765
	7	1exp	14	24	0.003393901835674987	1.4847377364964798	0.3513562771367029	0.0027147895981017404
	8	1exp	11	24	0.11529123098453362	1.5228011623845512	0.3529463149818412	0.0016385624451768152
	8	1exp	12	21	0.0005883068493519189	1.5947056756749713	0.3508413238230385	0.001976304019726285
	8	1exp	12	22	0.004311377378978555	1.4368822990849146	0.35079973389416363	0.0019793713777852082
	8	1exp	12	23	0.022031014390289066	1.3733123127930138	0.35098471998942476	0.001998533902194372
	8	1exp	12	24	0.16138174766753585	1.2603160440160353	0.350942355123552	0.001967578653027497
	8	1exp	13	22	0.00062189830642209	1.5823661377962963	0.3503372374306952	0.002351570909353054
	8	1exp	13	23	0.0030455959822376327	1.5063944638184825	0.3507332035634049	0.0023569023500187736
	8	1exp	13	24	0.02233468015954187	1.3708233257126858	0.35068745868558776	0.0022819359157709813
	8	1exp	14	24	0.003341553877700081	1.4878465988659495	0.3513200688169102	0.0027032901396618217
	9	1exp	11	24	0.11294885059942686	1.5259590552772984	0.3529119498320613	0.0016316371103197226
	9	1exp	12	21	0.0005756954596711797	1.5995211999844101	0.3508319602963014	0.001972350479165645
	9	1exp	12	22	0.004179157207718998	1.443111864943086	0.35077010246362594	0.001981162645734478
	9	1exp	12	23	0.021649323062823057	1.3764899526039769	0.35094951056898716	0.0019988529611264516
	9	1exp	12	24	0.15872417379617562	1.2630834976976237	0.35090903722458533	0.0019667220128663865
	9	1exp	13	22	0.0006038282968893525	1.588918738691177	0.35030372124863596	0.0023471063124490595
	9	1exp	13	23	0.0029980287078789428	1.509542790132824	0.3506885356678177	0.0023482070432282536
	9	1exp	13	24	0.02200417445234136	1.3735339532333222	0.35064533906929723	0.002271576540588311
	9	1exp	14	24	0.0032923851557178654	1.4908113305040265	0.3512790636088755	0.002695696490288156
	10	1exp	11	24	0.11696868052150662	1.520578879209669	0.3527857970248428	0.0016587138753786875
	10	1exp	12	22	0.003955267072677896	1.4541241598355712	0.3507207334231986	0.0019821296693735275
	10	1exp	12	23	0.02079781851062687	1.3837856043754866	0.3508931298715038	0.001997229764727576
	10	1exp	12	24	0.1527073139711858	1.2695243028746186	0.3508568647645917	0.0019638736141126484
	10	1exp	13	22	0.0005764805541477007	1.5992183548216294	0.35021847549465224	0.0023534531613023223
	10	1exp	13	23	0.0028946900491179546	1.5165581769780456	0.3506008628263874	0.0023498375596327763
	10	1exp	13	24	0.02127797005281344	1.3796357560558434	0.35056294822565814	0.0022698215214289556
	10	1exp	14	24	0.0031905033569772107	1.4970980458941399	0.3512048839420906	0.002693869446019151
	11	1exp	11	21	0.0037176898306853154	1.4665132927711257	0.35072258968078907	0.0019798834051242154
	11	1exp	11	22	0.025602749347466317	1.3459943970674737	0.35060681912481784	0.002005039838459985
	11	1exp	11	23	0.1360295092122945	1.288799514045646	0.35076903127564063	0.0020172194575108597
	11	1exp	11	24	1.0	1.1904482533835858	0.35073551567321487	0.00197918539193209
	11	1exp	12	22	0.003464955334575355	1.480593836774221	0.35060681912481784	0.002005039838459985
	11	1exp	12	23	0.018409592157783296	1.4059631062316138	0.35076903127564063	0.0020172194575108597
	11	1exp	12	24	0.1353352832366127	1.2896522744988848	0.35073551567321487	0.00197918539193209
	11	1exp	13	23	0.0025291236117884587	1.5435592163496843	0.3505644077004787	0.002333161829527795
	11	1exp	13	24	0.018601649974834145	1.404076116521132	0.35052949253747173	0.0022530019567263736
	11	1exp	14	24	0.0028372128727229	1.520569347703563	0.3512268913670516	0.0026970395690851506
#	ranges:	tmin	11-20	tmax	15-24	t0	4-11	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.3513311151526661 Eerr = 0.0018398866080107375


==> anc/AIC/D6_A2_P3_n2_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	2exp	3	11	0.0009352235005005341	0.8393054434476838	0.3550333943088046	0.0015825196899724116
	4	2exp	3	12	0.0032506179466327495	0.9348861355313671	0.3557268714576818	0.0014854960357749824
	4	2exp	3	13	0.01270064348856537	0.9773234823702864	0.35529652382633764	0.0014593969367870804
	4	2exp	3	14	0.03968203198868668	1.0600106887900538	0.3548099713338472	0.0014240214177583174
	4	2exp	3	15	0.12784012994597505	1.1200332183124184	0.3544839656083964	0.0014037621977123539
	4	2exp	3	16	0.9305949339228975	1.0209313626436156	0.3545035879430267	0.0014089827143699113
	5	2exp	3	11	0.0009013633553716342	0.8515978042069088	0.35502900332473275	0.0015809178666717067
	5	2exp	3	12	0.003166573660929962	0.9423704145081819	0.35571625710778537	0.00148445112590414
	5	2exp	3	13	0.012418986229076995	0.9829300352367579	0.3552867647964801	0.0014575718137658641
	5	2exp	3	14	0.03908400732252918	1.0633851614705243	0.35480374216170885	0.0014223098726868669
	5	2exp	3	15	0.12709292290915325	1.1212056189378328	0.354480517786516	0.0014018585944321265
	5	2exp	3	16	0.9265240652452938	1.0217284673280296	0.35449878325281703	0.0014075237645076886
	5	2exp	4	13	0.0016827146622942343	1.1230109229538838	0.35526773162814185	0.0016880020041145575
	5	2exp	4	14	0.0054975316875584225	1.1866618456571605	0.3545934231109202	0.0016886605551553215
	5	2exp	4	15	0.018327688763586966	1.231674139226165	0.35419093619145847	0.0017165692188455732
	5	2exp	4	16	0.13375483118911716	1.110987616777834	0.35420750498829756	0.0017240198386796375
	5	2exp	5	14	0.0008063942135785498	1.3331797563901941	0.35495429426294545	0.001914629553072859
	5	2exp	5	15	0.0014644880861386237	1.5173602094763934	0.35425701255296094	0.009727858793268979
	5	2exp	5	16	0.010649474434687582	1.3523191217713226	0.3542880875081258	0.00973701395345884
	6	2exp	4	13	0.0017218529304794047	1.1164415982630027	0.35527577691817086	0.0016908873168671218
	6	2exp	4	14	0.005579654104327212	1.1829549510132589	0.35460234460383033	0.001693094599467
	6	2exp	4	15	0.01884428134648993	1.2254971331180324	0.3542007192691069	0.0017193567781372597
	6	2exp	4	16	0.13769171817453346	1.105185866020594	0.35421601126353897	0.0017280078478287121
	6	2exp	5	14	0.0008151735000394761	1.3300859699905125	0.35495512567031245	0.0019215817465655992
	6	2exp	5	15	0.002559390162410313	1.377794394437108	0.3542730675569872	0.0021438851473369624
	6	2exp	5	16	0.018725023163765828	1.2269079608000666	0.35430234249344816	0.0021119661702057664
	7	2exp	3	11	0.0009134589066489933	0.8471544929134003	0.3550895379254096	0.0015759894719168158
	7	2exp	3	12	0.00333959514681542	0.9271705725542069	0.3557564955126659	0.0014818861336002103
	7	2exp	3	13	0.012912181803668366	0.9731938496037098	0.35532787281813255	0.001457885274547389
	7	2exp	3	14	0.039656414686974846	1.0601541938408863	0.3548390557602211	0.0014237945795356408
	7	2exp	3	15	0.13174542448784907	1.1140150263959263	0.3545156149258522	0.001401437357685839
	7	2exp	3	16	0.9650240668674616	1.014326099866553	0.3545296728778571	0.0014086941064893341
	7	2exp	4	13	0.0017497323052707836	1.1118525092100573	0.3553058929016456	0.0016901354483885675
	7	2exp	4	14	0.0055830479379396095	1.1828029343373625	0.35462592773735396	0.0016918183191512437
	7	2exp	5	14	0.0008114256297861803	1.3314026090415427	0.3549680795660802	0.0019303771716576775
	7	2exp	5	15	0.002578011055691196	1.3759820992673097	0.3542834070550486	0.002154696464412531
	7	2exp	5	16	0.018915175270686875	1.2246626812852968	0.3543079706798869	0.002126371835494799
	8	2exp	3	11	0.0009065479095595229	0.8496859963652131	0.355090124271546	0.0015790383341247923
	8	2exp	3	12	0.0034030483258734403	0.9217928553352003	0.355744986161247	0.0014821135951641686
	8	2exp	3	13	0.013102993669394356	0.9695264653931077	0.35531010019555975	0.0014586540929691606
	8	2exp	3	14	0.04060279843972961	1.0549132441630675	0.35482395965281455	0.0014250322968483219
	8	2exp	3	15	0.13631413642493448	1.1071969082423796	0.35449890577902093	0.0014020134877177149
	8	2exp	3	16	1.0	1.0078529656492596	0.3545113520572124	0.0014096083710455373
	8	2exp	4	13	0.0017749731243362319	1.1077603738455253	0.3553012623915071	0.001690292940551447
	8	2exp	4	14	0.005684899838316677	1.1782832703989075	0.35462637838103134	0.001694140029653545
	8	2exp	5	15	0.002649949725913312	1.3691014803970898	0.35429934665642626	0.0021570214829160026
	8	2exp	5	16	0.019471363613681566	1.2182226081035468	0.3543200941767378	0.0021332922916681694
	9	2exp	3	15	0.13160347569946831	1.1142306320840862	0.3544815437771509	0.0014001667779280059
	9	2exp	3	16	0.9667726378709047	1.0139969533402433	0.3544925836601732	0.0014084488505287892
	9	2exp	4	13	0.0017202001350329307	1.1167159852626956	0.35530180517686255	0.0016782715242683434
	9	2exp	4	14	0.005488006636611442	1.1870953725837807	0.35462972480196375	0.0016824883907802404
	9	2exp	4	15	0.018678794901808144	1.2274572604632392	0.35423459467080093	0.001706871028990169
	9	2exp	4	16	0.13729985347516574	1.105755868893428	0.3542441670207954	0.0017184369491526504
	10	2exp	4	14	0.005160458788541355	1.2024802755010158	0.3546152006911921	0.0016949120258971076
	10	2exp	4	15	0.017271914661702945	1.2448588528220113	0.3542116989099603	0.0017209825692383197
	10	2exp	4	16	0.12695096385282229	1.1214291379099544	0.3542207761350936	0.0017350899863828395
	11	2exp	5	15	0.0015500442834395205	1.5031657723922605	0.3543572733460774	0.0020424832700108404
	11	2exp	5	16	0.01134024767167276	1.3383529892125428	0.35437986630108637	0.0020191792059844303
#	ranges:	tmin	3-5	tmax	8-24	t0	4-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.3544945880360664 Eerr = 0.0014149351497282205


==> anc/AIC/D6_A2_P3_n3_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	8	21	0.0011930924951372803	1.2178815184512057	0.416471540302181	0.0023160994378414903
	4	1exp	8	22	0.008044969450441728	1.1439616512127533	0.416530254769942	0.002318540351499353
	4	1exp	8	23	0.049034440156673506	1.0933674173375174	0.4165021889836344	0.002322307759831231
	4	1exp	8	24	0.34934530726102897	1.0295897111819505	0.41646187757464703	0.0023270795605053957
	4	1exp	9	22	0.0011330617915738506	1.2258238496946754	0.4170126136343285	0.0029924785950920774
	4	1exp	9	23	0.007002621500261017	1.1637848518009528	0.41706307318580194	0.0029969456445141465
	4	1exp	9	24	0.04990805292721915	1.0910128227396967	0.4170247432189714	0.003005903915077355
	4	1exp	10	23	0.0011167801502661805	1.2280505942280633	0.4157520020764012	0.0038491618717141664
	4	1exp	10	24	0.007998954651744007	1.1447810967116678	0.4156977530296555	0.003854339861039108
	4	1exp	11	23	0.0018797676069436842	0.9102717309530606	0.40775014583335745	0.005217218144343385
	4	1exp	11	24	0.01303983770789914	0.8499645278282818	0.4077329943323931	0.005245868316418814
	4	1exp	12	24	0.0027197219858455138	0.848708146265641	0.40346296606424664	0.006938767009784397
	5	1exp	8	21	0.0011872091676179831	1.218642034790813	0.41647065425953567	0.0023155823191177297
	5	1exp	8	22	0.007985101672187737	1.1450287181582957	0.4165309452480193	0.0023178658012268463
	5	1exp	8	23	0.04865603776821567	1.0944003512570089	0.4165025727614236	0.0023215742963974
	5	1exp	8	24	0.3464942756003323	1.0306140304665132	0.41646222053620585	0.0023263833098106927
	5	1exp	9	22	0.0011248163960233836	1.2269474958137183	0.4170143041571484	0.0029918446492821107
	5	1exp	9	23	0.006950436833889807	1.1648534328847224	0.4170648393279612	0.0029963096243853615
	5	1exp	9	24	0.049515501997363126	1.0920656999174798	0.41702663152799657	0.0030053003605681862
	5	1exp	10	23	0.0011079810260957474	1.2292675504423831	0.41575624620519475	0.003847543248658113
	5	1exp	10	24	0.00793313592620502	1.1459614475919109	0.4157018782384503	0.0038527426774469255
	5	1exp	11	23	0.0018674044718587383	0.911371509638163	0.4077556061236302	0.005214904662111956
	5	1exp	11	24	0.012948731137913162	0.851043190749989	0.4077386678926635	0.005243504310873904
	5	1exp	12	24	0.0027003782546159874	0.849897780681904	0.40347075726723447	0.006935316277391805
	5	1exp	13	24	0.0007803470175192452	0.7892354737401452	0.39585812146865407	0.00930903552069265
	6	1exp	8	21	0.0011800953714964147	1.2195666589350833	0.4164758492277454	0.0023152555449510916
	6	1exp	8	22	0.007918990135960962	1.1462164074258405	0.41653794930500515	0.0023174445193191355
	6	1exp	8	23	0.04826873984366393	1.0954659198224619	0.41650936491498824	0.0023211819954892456
	6	1exp	8	24	0.34372808874846084	1.0316159545581387	0.41646935236121596	0.0023261184294418057
	6	1exp	9	22	0.0011151100665227843	1.228280834950967	0.41701914151678227	0.0029914386610203954
	6	1exp	9	23	0.006892499584022279	1.1660492482897213	0.4170696578947288	0.002996022842239865
	6	1exp	9	24	0.049101315361281095	1.0931856956952706	0.41703176633368444	0.003005079278853061
	6	1exp	10	23	0.0010987752755495452	1.2305511335270534	0.41576133889543215	0.0038461853538794247
	6	1exp	10	24	0.007867321322249491	1.1471515575372375	0.4157071351224904	0.0038514307340269576
	6	1exp	11	23	0.0018505191552658459	0.9128853862335098	0.4077649340712541	0.005212029454658982
	6	1exp	11	24	0.012829215690914818	0.8524697685699163	0.40774846116257735	0.0052407394321199174
	6	1exp	12	24	0.0026755627089717626	0.8514364708119654	0.40348149079404205	0.0069309281329321
	6	1exp	13	24	0.0007714959309454328	0.7913095314539049	0.39588381238890036	0.009304369354560723
	7	1exp	8	21	0.0011727225783873428	1.2205308470701404	0.41648267366182296	0.002314991922516763
	7	1exp	8	22	0.007842134968205731	1.147609632418255	0.41654686531721874	0.0023169354457210595
	7	1exp	8	23	0.04786157957138868	1.0965953940876134	0.4165183465681997	0.002320738210222883
	7	1exp	8	24	0.34069119655559355	1.0327252570679468	0.4164783831646643	0.0023257989453839625
	7	1exp	9	22	0.0011032254270185362	1.2299292993752073	0.41702198398842405	0.0029905793686349873
	7	1exp	9	23	0.006826113761476696	1.1674318607628071	0.4170721552613684	0.002995424138291469
	7	1exp	9	24	0.048612260591006845	1.094520368928825	0.41703474593460177	0.003004535453418659
	7	1exp	10	23	0.0010876882549236578	1.2321113791717864	0.41576648589479037	0.0038441042128642155
	7	1exp	10	24	0.0077865502415774045	1.1486258034662453	0.4157122263459187	0.003849272481847495
	7	1exp	11	23	0.001832480068701683	0.9145180439055453	0.40777099188735916	0.00520869241720539
	7	1exp	11	24	0.012701092576489216	0.8540139264896318	0.40775476890037743	0.005237374305606312
	7	1exp	12	24	0.0026449105583480617	0.8533568820370795	0.40349736341533865	0.006925407210531395
	7	1exp	13	24	0.0007611737144522085	0.7937585849947874	0.3959146121127295	0.00929691509337454
	8	1exp	8	21	0.0012112254174797277	1.2155609158063263	0.4169521216621457	0.0029880044673771715
	8	1exp	8	22	0.008096259115982923	1.1430537748751448	0.4170219235658198	0.002990459384641399
	8	1exp	8	23	0.05007449517378169	1.0905688988657112	0.4170717872944224	0.0029952019054324667
	8	1exp	8	24	0.3569741701031795	1.0268893893852167	0.4170353776125088	0.0030044858845693066
	8	1exp	9	22	0.0010957095206185563	1.230980988327079	0.4170219235658198	0.002990459384641399
	8	1exp	9	23	0.00677684598727414	1.1684666773561192	0.4170717872944224	0.0029952019054324667
	8	1exp	9	24	0.04831120041906856	1.095348682010898	0.4170353776125088	0.0030044858845693066
	8	1exp	10	23	0.0010814088806012983	1.2330021279270718	0.41576013716923493	0.003842862732913281
	8	1exp	10	24	0.007750062525708725	1.1492968043465057	0.41570674502423394	0.0038480505063253024
	8	1exp	11	23	0.0018245539215556192	0.915240501829847	0.40776299940805705	0.005206915909978093
	8	1exp	11	24	0.012655216195747172	0.854570625218473	0.4077475053310885	0.005236029115129163
	8	1exp	12	24	0.0026231212693416774	0.8547356014509951	0.40351555030831815	0.006918978410269473
	8	1exp	13	24	0.0007527596999154044	0.7957795940587231	0.3959454134363116	0.009292578132902882
	9	1exp	8	21	0.0013425275275752418	1.1997268445676048	0.4167310164668343	0.0023878086769976345
	9	1exp	8	22	0.008843520961534054	1.130441920775133	0.4167904783107589	0.0023903320078439007
	9	1exp	8	23	0.054964241906317504	1.0781460953272453	0.4167782531538788	0.002394424600923854
	9	1exp	8	24	0.39293622660446875	1.0148914020201472	0.41674303227100373	0.0024010703514644833
	9	1exp	9	22	0.0012989536086408682	1.2048030027189869	0.4156560642463584	0.0038376476874163266
	9	1exp	9	23	0.007960241454924842	1.1454741726660178	0.41574924536110175	0.003842225301419573
	9	1exp	9	24	0.057053234111409154	1.0731725037094555	0.41569655300526365	0.0038478031115927983
	9	1exp	10	23	0.0010773015319340794	1.2335875705634038	0.41574924536110175	0.003842225301419573
	9	1exp	10	24	0.0077213155980323306	1.1498276825458453	0.41569655300526365	0.0038478031115927983
	9	1exp	11	23	0.0018162634823893715	0.9159995304192541	0.4077465407007325	0.005208605295686422
	9	1exp	11	24	0.012602138584497172	0.8552172327858739	0.40773124755929974	0.005238207418462217
	9	1exp	12	24	0.0026048010569062314	0.855903706502053	0.40352263310463504	0.006910495753029432
	9	1exp	13	24	0.0007438795036244015	0.7979372284275081	0.3959871892745331	0.009279432259357722
	10	1exp	8	21	0.0012520995440985971	1.210454886770516	0.41646694886443253	0.002351699805941061
	10	1exp	8	22	0.008399340486899418	1.1378036217555805	0.41654118749631375	0.002352043857301955
	10	1exp	8	23	0.05130192875847442	1.0873400256654138	0.4165088532412686	0.0023558383748119686
	10	1exp	8	24	0.36386627302596164	1.024499015406616	0.41646304373922133	0.0023602269585279827
	10	1exp	9	22	0.0012114462378788162	1.2155328704299675	0.41717562297794186	0.0030637800152199073
	10	1exp	9	23	0.007530710070312918	1.153398457911336	0.41722584050781536	0.0030683937383171114
	10	1exp	9	24	0.05341002998835371	1.0819706647687473	0.41717959985606756	0.003076750582235055
	10	1exp	10	22	0.002216463841885476	0.8828109132799405	0.40761031943983045	0.005200903779954055
	10	1exp	10	23	0.01297877458788967	0.8506866526900062	0.4077919255760978	0.0051963281772554135
	10	1exp	10	24	0.09006513610948312	0.7988921997830163	0.40777906303598965	0.005226110742283721
	10	1exp	11	23	0.0017564861349161996	0.9215772070808401	0.4077919255760978	0.0051963281772554135
	10	1exp	11	24	0.012188990705120972	0.8603454459201713	0.40777906303598965	0.005226110742283721
	10	1exp	12	24	0.002524593312407633	0.861116426038265	0.40356817855937965	0.006893541314956743
	10	1exp	13	24	0.0007180584223872567	0.8043605248378883	0.3960805571997597	0.009252378402373121
	11	1exp	8	20	0.0007118960004449983	1.072100331103554	0.4158900326871065	0.0023077977622972747
	11	1exp	8	21	0.003597400962699157	1.0480872171800355	0.4158966998233817	0.0023327768389288326
	11	1exp	8	22	0.023655944884920715	0.9898805841286307	0.4159670130858735	0.0023317832006760357
	11	1exp	8	23	0.14459453192774796	0.9491793396990382	0.41593092718569064	0.0023353721764219093
	11	1exp	8	24	1.0	0.8981279078261873	0.4158833910165025	0.002343453450925245
	11	1exp	9	22	0.003208920449869957	1.0656683029947398	0.41586920950015016	0.0030531568677568547
	11	1exp	9	23	0.01958676895541625	1.016846322371617	0.4159237809101661	0.0030561346936344544
	11	1exp	9	24	0.13546113637667467	0.9578791678426505	0.4158925787071947	0.0030690095982397435
	11	1exp	10	22	0.0006679281157441676	1.0827255439981747	0.4135743063030986	0.004022161105469735
	11	1exp	10	23	0.004001751664501164	1.0316994400313442	0.413683470119664	0.0040216787408985325
	11	1exp	10	24	0.02778932869015942	0.9668752078077693	0.4136420033961989	0.004037848966535268
	11	1exp	11	23	0.0025665630153254705	0.8583684809758292	0.4036544220406643	0.006852855862210944
	11	1exp	11	24	0.018129518497994487	0.7992672423813871	0.4035668452550701	0.006879487250313579
	11	1exp	12	24	0.0024535635208694927	0.865872845913169	0.4035668452550701	0.006879487250313579
	11	1exp	13	24	0.0006816816850344051	0.8138129107586114	0.39621295248697314	0.009235485769997545
#	ranges:	tmin	8-20	tmax	12-24	t0	4-11	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.4159045741201455 Eerr = 0.0024050710490811896


==> anc/AIC/D6_A2_P3_n3_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	2exp	3	20	0.0006312366131511695	1.0631223588797105	0.41030455724604165	0.0037216695549354873
	4	2exp	3	21	0.003695758277580765	1.0257696794422397	0.4102305196478689	0.003778765302154035
	4	2exp	3	22	0.024427394025313822	0.9785456444234742	0.41029233354785855	0.0037672540823524363
	4	2exp	3	23	0.1359452491686963	0.9556767734504424	0.41035742011281306	0.0037439394121174274
	4	2exp	3	24	0.9746688064823725	0.9085521535219638	0.4102715664903874	0.0037461915389352656
	4	2exp	4	22	0.00344744602580865	1.0344636889458116	0.4093979598435557	0.005262241436755537
	4	2exp	4	23	0.018954816145081158	1.0083864866726102	0.4096212663473109	0.005152673465531234
	4	2exp	4	24	0.13569500392546413	0.9558814929982627	0.4095519359276854	0.00517367336640563
	4	2exp	5	23	0.0025652554116924776	1.0714106420896483	0.4096212663473109	0.005152673465531234
	4	2exp	5	24	0.018364321790045962	1.0121098161158077	0.4095519359276854	0.00517367336640563
	4	2exp	6	24	0.002919079806292635	1.0552593442884588	0.41101005917023914	0.0056521575859158355
	5	2exp	3	20	0.0006238269279798508	1.064696732557552	0.41032267691821694	0.0037192470730470113
	5	2exp	3	21	0.00365059116938846	1.0273067584244409	0.41024958709060094	0.003776077589642455
	5	2exp	3	22	0.024065679571789046	0.9803007582028516	0.4103136953050114	0.0037641013137030216
	5	2exp	3	23	0.1339169246863214	0.9573470603806088	0.41037911726822357	0.003741078575756541
	5	2exp	3	24	0.9597089674405919	0.9101803270007661	0.41029318827923633	0.003743509820874667
	5	2exp	4	22	0.0034080055282631142	1.0359019943728087	0.40938311010138423	0.00526615013613622
	5	2exp	4	23	0.018728363367731336	1.009800476907409	0.4096056760519475	0.005156902088862514
	5	2exp	4	24	0.1340057286581718	0.9572734039859626	0.4095361028533553	0.005178037290113876
	5	2exp	5	23	0.0029533545138791715	1.0538001923032012	0.4117698727634842	0.006315753935170767
	5	2exp	5	24	0.021091381359400103	0.995821022992164	0.4116870160643644	0.006344624710865106
	5	2exp	6	24	0.0028544080701258263	1.058059836929174	0.4116870160643644	0.006344624710865106
	6	2exp	3	20	0.0006294371853219165	1.0635029868800598	0.4103486722563984	0.00371545611388356
	6	2exp	3	21	0.003683056170606896	1.0262000371782243	0.4102768880794996	0.003771814804152673
	6	2exp	3	22	0.024216252459031584	0.9795669634267592	0.41034366998949584	0.00375917972535705
	6	2exp	3	23	0.13490011100315547	0.9565342888914073	0.4104088264679695	0.00373644286173337
	6	2exp	3	24	0.9666186410148451	0.9094251728134376	0.41032327672686475	0.003739026149862904
	6	2exp	4	22	0.003422517503168129	1.035370849222095	0.40943466950569984	0.00525886406993809
	6	2exp	4	23	0.018834337083674865	1.0091366519469138	0.4096562385498314	0.005151109356529867
	6	2exp	4	24	0.13474949915290024	0.9566584103522834	0.4095872608901853	0.005172191068754649
	6	2exp	5	23	0.002938141939623106	1.0544457247322505	0.411746287839005	0.00634494395949829
	6	2exp	5	24	0.020981475706439667	0.9964356761026085	0.41166381945086383	0.006374102469821391
	7	2exp	3	20	0.0006272517012725469	1.0639667423411392	0.41035442072107825	0.0037069142748702177
	7	2exp	3	21	0.0036654684480723772	1.0267983802820897	0.4102824358771178	0.003762853602966934
	7	2exp	3	22	0.02401195872694369	0.980563670535799	0.41035204989075313	0.0037494036790473753
	7	2exp	3	23	0.13390108476385118	0.957360203569831	0.4104164183465003	0.0037270239102502618
	7	2exp	3	24	0.9592861398313507	0.9102267139560486	0.4103312301135365	0.0037298135563478122
	7	2exp	4	22	0.0033789182838108237	1.0369734452742068	0.40949447440501374	0.005230977730391818
	7	2exp	4	23	0.01862694872532999	1.0104392703236358	0.4097133254658034	0.005125708434435786
	7	2exp	4	24	0.13325298372750963	0.957899303482734	0.409644996167364	0.005146725876253373
	7	2exp	5	23	0.0029217917962999444	1.0551432661417917	0.41183090566446806	0.006302226136975868
	7	2exp	5	24	0.0208633414300045	0.9970999489107473	0.4117495682948072	0.006330699885935718
	8	2exp	3	20	0.0006391653154047449	1.0614580446135615	0.41033598554592954	0.003701203514202425
	8	2exp	3	21	0.0037297947392845475	1.024623747954006	0.4102620459882593	0.003757164289906663
	8	2exp	3	22	0.024322349154906046	0.9790526517785295	0.410333820689752	0.0037428062020918424
	8	2exp	3	23	0.13589673645886158	0.9557164310562207	0.41039614144366804	0.003720653979215295
	8	2exp	3	24	0.9737232931888896	0.9086543174785238	0.41031137448876337	0.003723678044019165
	8	2exp	4	22	0.0034125749865600297	1.0357345064672474	0.4095132478280998	0.005206493302561588
	8	2exp	4	23	0.01885984410768984	1.0089774323157727	0.4097276249742692	0.00510368019489365
	8	2exp	4	24	0.13494766511634854	0.956495127624374	0.4096597558128189	0.005124685619247903
	8	2exp	5	23	0.0029874293002520383	1.0523662417876443	0.4118965380468357	0.006238640485149932
	8	2exp	5	24	0.02133571505273535	0.9944659711216766	0.411815796452711	0.006266255931775933
	9	2exp	3	20	0.0005963263286420642	1.0707080555426494	0.4102632001385777	0.0036852366368264333
	9	2exp	3	21	0.003477596348247181	1.033375229434714	0.4101879791200441	0.003740705825639609
	9	2exp	3	22	0.022541631742543606	0.9879975631656429	0.41026346642281153	0.00372542567330157
	9	2exp	3	23	0.12566107822488304	0.9644171954065679	0.4103229791425282	0.0037032543969428428
	9	2exp	3	24	0.8999484586899896	0.9169479676346275	0.41023837660101353	0.0037067138919128885
	9	2exp	4	22	0.0031570327159182337	1.0454638266990057	0.4094701327356031	0.005164467294874017
	9	2exp	4	23	0.017412360974635877	1.0183720977935018	0.4096808940545787	0.005062787775561135
	9	2exp	4	24	0.12453535631939738	0.9654170582224159	0.4096132129537382	0.005084150338282145
	9	2exp	5	23	0.0027994696227840246	1.0604891509108239	0.4119215567968328	0.0061275553520102706
	9	2exp	5	24	0.019979098346888678	1.002194887255575	0.4118398708822876	0.006155574655033622
	10	2exp	3	20	0.0005843645962474973	1.0734097824535547	0.41017806559399395	0.0036943903047701385
	10	2exp	3	21	0.0034043620383490533	1.0360357030367144	0.4100999912566121	0.0037506581763918807
	10	2exp	3	22	0.02188536538981666	0.9914735317277188	0.4101798935857149	0.0037335510462568736
	10	2exp	3	23	0.1221260044716813	0.9675877612016441	0.41023479694029313	0.003711914076838318
	10	2exp	3	24	0.875382679448206	0.919861268147523	0.4101527082884969	0.003715683676175967
	10	2exp	4	22	0.0030645723537519073	1.0491793940162857	0.40938998737790394	0.005159556898731509
	10	2exp	4	23	0.016923434938361175	1.0217228049382931	0.40959260231402683	0.005060610948861537
	10	2exp	4	24	0.12113784588158545	0.9684904518615223	0.40952796903533245	0.0050818232122967965
	10	2exp	5	23	0.00272771492556479	1.0637348688745978	0.4118353375574365	0.006084980406548984
	10	2exp	5	24	0.019487723598156995	1.0051245268053939	0.41175835643044395	0.0061117912502602284
	11	2exp	3	20	0.0006675821151973668	1.055658141779045	0.4100610453044846	0.0037422833396812205
	11	2exp	3	21	0.003898277819083955	1.0191010394166407	0.4099761303796737	0.0038010591154656803
	11	2exp	3	22	0.02497188299931382	0.9759520793150107	0.41005885301598294	0.003782192783684631
	11	2exp	3	23	0.13945951641880375	0.9528409813144942	0.41010929723272366	0.003760986449354886
	11	2exp	3	24	1.0	0.9058513586430545	0.41002695415998813	0.0037652533164286
	11	2exp	4	21	0.0005567884955372554	1.0798550690689546	0.40893998823581174	0.0053503747222131345
	11	2exp	4	22	0.0035133646978694182	1.0320961255498233	0.40920465693223707	0.005231166457888361
	11	2exp	4	23	0.019408010415822352	1.0056067408485714	0.4094008516985347	0.0051331101249537745
	11	2exp	4	24	0.13895914195367504	0.9532403598832696	0.40933572805783264	0.005154740297559937
	11	2exp	5	22	0.0005548890722475747	1.0803106988170246	0.4114189475079271	0.006372304097825009
	11	2exp	5	23	0.0031050100738013275	1.0475407782913146	0.41163078900531574	0.006182173774357386
	11	2exp	5	24	0.022192108065573764	0.9898360532890702	0.41155370554958953	0.006208619033660895
#	ranges:	tmin	3-20	tmax	8-24	t0	4-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.41019446043576546 Eerr = 0.00378302440703407


==> anc/AIC/D6_B1_P2_n1_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	8	22	0.0017894178549779569	1.5576803289515324	0.2780376586706465	0.0008375688684737615
	4	1exp	8	23	0.010093090475884522	1.489840209399631	0.2780172955249284	0.0008408599161833941
	4	1exp	8	24	0.03751290141266626	1.4826209671818618	0.27800447011342005	0.0008434512392375319
	4	1exp	9	21	0.001112135758409509	1.2298950626096163	0.27702924384163946	0.0009902386034031465
	4	1exp	9	22	0.006971731841334744	1.1605829206533163	0.2770508219678358	0.0009796672724212674
	4	1exp	9	23	0.033193471545236955	1.1404713475074935	0.27705478031913855	0.000979844662623588
	4	1exp	9	24	0.1370229363175976	1.1420672424990816	0.2770306666239548	0.0009873464103286825
	4	1exp	10	21	0.0008901308393047143	1.0185526300983934	0.2762090137064198	0.0010337939196212312
	4	1exp	10	22	0.005632632763837875	0.959512614142746	0.2762262992956198	0.0010327655608717058
	4	1exp	10	23	0.020247540016794945	0.9965568220636765	0.2763078633714382	0.0010390535043982452
	4	1exp	10	24	0.08729025962496331	1.002344823701632	0.27627675221341597	0.0010282045794433071
	4	1exp	11	22	0.0008751412417503863	1.0216404791714297	0.27607891913582294	0.0010766119434058724
	4	1exp	11	23	0.003403721951390393	1.0434638540775605	0.27611932838803543	0.0010780555911993734
	4	1exp	11	24	0.012670053563006208	1.0686786810869209	0.2761710243454071	0.0010682877407275791
	5	1exp	8	22	0.0017337523744712447	1.5621949409615667	0.2780311102020268	0.000836176818132175
	5	1exp	8	23	0.009815084860712853	1.4935642900294956	0.2780104651669682	0.0008395262747342251
	5	1exp	8	24	0.03648616286644839	1.4860899449715355	0.2779973541047919	0.0008423134891911038
	5	1exp	9	21	0.0010987565591014914	1.231912251555393	0.27702355903019493	0.0009885877503723161
	5	1exp	9	22	0.006896078050123183	1.162261507302202	0.27704456632633656	0.0009783245653837754
	5	1exp	9	23	0.032909336796697726	1.1416994626018033	0.27704817622215505	0.000978529999400604
	5	1exp	9	24	0.13586150171838574	1.1432022202409897	0.2770238295662002	0.0009861034183056235
	5	1exp	10	21	0.0008800468944270318	1.0206241332260078	0.2762048557048801	0.0010324484155905134
	5	1exp	10	22	0.005570532874074048	0.9613603218294573	0.27622183716753607	0.0010315151275104202
	5	1exp	10	23	0.02014395921081151	0.9973458763869715	0.2763017698325404	0.001037956996415461
	5	1exp	10	24	0.08670607184462885	1.003304104970091	0.27627076345256957	0.001027052142724382
	5	1exp	11	22	0.0008655952398673957	1.0236346398307254	0.27607474365814993	0.0010754017446262406
	5	1exp	11	23	0.003390431489254636	1.0441159087794052	0.27611319089214553	0.0010770684654278627
	5	1exp	11	24	0.012590585967316605	1.0696466553355182	0.27616498885058777	0.001067200100442612
	5	1exp	12	23	0.0008277469112633813	1.0317637241784734	0.2757070680124092	0.0011461347259948582
	5	1exp	12	24	0.0027782464215515223	1.0773054506457782	0.2758010549825091	0.00112153253271685
	6	1exp	8	22	0.0017322699708011585	1.5623171398077864	0.2780239029821999	0.0008369092780415293
	6	1exp	8	23	0.00986532810714116	1.4928835000390854	0.2780030082229182	0.0008404385616757851
	6	1exp	8	24	0.036857430557399005	1.4848244259097785	0.27798993065129485	0.0008433797376119777
	6	1exp	9	21	0.0010941752078347912	1.232608634057414	0.277018459495604	0.0009887271516582023
	6	1exp	9	22	0.006868305614379228	1.1628823397818122	0.2770392518988466	0.0009784063183458744
	6	1exp	9	23	0.03304948843075623	1.141092365914696	0.2770420800457713	0.000978913674145962
	6	1exp	9	24	0.1368282036066132	1.1422568664374595	0.27701807745059376	0.0009865036988034816
	6	1exp	10	21	0.0008807291188442113	1.0204832398830777	0.2761996636632346	0.001032584741778802
	6	1exp	10	22	0.005572778616660228	0.9612931442339265	0.27621666731299427	0.001031463452890195
	6	1exp	10	23	0.020357062305764853	0.9957268854152619	0.2762949650207931	0.0010382546662782905
	6	1exp	10	24	0.08776346755543837	1.0015724745642922	0.2762646051751245	0.0010272492292131106
	6	1exp	11	22	0.0008649727328103097	1.0237654444081323	0.27607031507691365	0.001075382376435018
	6	1exp	11	23	0.0034255823821959823	1.0423968588463897	0.27610666101674647	0.001077496285676233
	6	1exp	11	24	0.012739654704702681	1.0678358619076613	0.27615926929232903	0.00106736033172077
	6	1exp	12	23	0.0008359815239822871	1.0299638937411424	0.2757010176084908	0.0011465021142338901
	6	1exp	12	24	0.002813194148002588	1.0752220172796434	0.2757953672140277	0.0011216777315098741
	7	1exp	8	22	0.0015681971448757903	1.5765322863942504	0.2780312878034069	0.0008346017692886071
	7	1exp	8	23	0.008969483775767215	1.5055766032802702	0.27800974247852367	0.0008379126479252209
	7	1exp	8	24	0.03374542824970695	1.495850962507476	0.27799520519571147	0.000840854960545926
	7	1exp	9	21	0.0010679364086360653	1.236654075440881	0.2770166375502693	0.0009865484670601513
	7	1exp	9	22	0.006714431769681974	1.1663682220900708	0.2770372333169437	0.0009764012301642284
	7	1exp	9	23	0.03239412986482546	1.143953631366112	0.27703922868303643	0.0009768316384453062
	7	1exp	9	24	0.13471694574412016	1.1443302359782932	0.2770144723454348	0.0009841905622405803
	7	1exp	10	21	0.0008636079596011436	1.0240525477364695	0.2762001105729832	0.0010308504175062557
	7	1exp	10	22	0.0054701849427759835	0.9643900371155194	0.2762170971204826	0.0010296990741290005
	7	1exp	10	23	0.020067903004433205	0.9979278424107094	0.2762936326147909	0.0010365650594898895
	7	1exp	10	24	0.08652525814886591	1.0036023251286212	0.2762635683091796	0.001025387057565067
	7	1exp	11	22	0.0008499983898766216	1.026940631399516	0.27607085045037477	0.0010735400819588718
	7	1exp	11	23	0.0033872215070762787	1.0442737796736563	0.27610498365447433	0.0010757369327217413
	7	1exp	11	24	0.012580129807276417	1.0697744737188424	0.2761575891260495	0.0010652595130032677
	7	1exp	12	23	0.0008225284906001245	1.0329136012454527	0.2757021515231008	0.0011443436243913996
	7	1exp	12	24	0.0027629926377352497	1.0782230445980288	0.27579676992722163	0.0011190971332232015
	8	1exp	8	20	0.0017845160675303907	1.151084230181288	0.2772358289871738	0.0009556536147394803
	8	1exp	8	21	0.007716838432817036	1.1449612151086472	0.2770014182232971	0.0009859573135672461
	8	1exp	8	22	0.048612262393284894	1.085968119604995	0.2770214808381846	0.0009758670353137289
	8	1exp	8	23	0.23831661373673674	1.0682736732697868	0.27702099116345463	0.0009770559045185036
	8	1exp	8	24	1.0	1.0722371712441041	0.27699789500314526	0.0009852034884167886
	8	1exp	9	21	0.001044360514996472	1.2403746497010346	0.2770014182232971	0.0009859573135672461
	8	1exp	9	22	0.006578954299767747	1.1695041288053796	0.2770214808381846	0.0009758670353137289
	8	1exp	9	23	0.03225264642005169	1.1445789356462002	0.27702099116345463	0.0009770559045185036
	8	1exp	9	24	0.1353352832366127	1.1437196493270445	0.27699789500314526	0.0009852034884167886
	8	1exp	10	21	0.0008558545695877793	1.0256922657364713	0.2761830883825444	0.0010299520743400788
	8	1exp	10	22	0.005411673723974679	0.9661823713262851	0.27620066105323	0.0010282825482628329
	8	1exp	10	23	0.02024749166593496	0.9965571894467122	0.27627294036247546	0.001035594128474694
	8	1exp	10	24	0.08791915168878876	1.0013192839368288	0.27624468967054544	0.0010248315337035706
	8	1exp	11	22	0.0008432633484496692	1.0283870226064076	0.2760525497078614	0.0010726137841771258
	8	1exp	11	23	0.003431184834377928	1.0421245024403396	0.2760823066835468	0.0010753827407830186
	8	1exp	11	24	0.012811537643433145	1.0669702316328822	0.2761370230987535	0.001065234457082544
	8	1exp	12	23	0.0008328791300070615	1.0306398906019858	0.2756788843054046	0.0011440396521884522
	8	1exp	12	24	0.002815399435167207	1.075091417024306	0.2757752934030339	0.0011190203791604807
	9	1exp	8	22	0.002620660923053486	1.5031751574667014	0.27795174128514627	0.0008405115902438441
	9	1exp	8	23	0.015294632633781283	1.4344200920445038	0.2779298594044145	0.0008451135384062103
	9	1exp	8	24	0.05939583536179538	1.4251785670973252	0.2779154951957482	0.0008498524367910179
	9	1exp	9	20	0.0009755875875430161	1.0018850881003485	0.2763614921371137	0.0010504252801078748
	9	1exp	9	21	0.006379076520779497	0.9387715513357172	0.2761783042571862	0.0010287834523412336
	9	1exp	9	22	0.040410917181028426	0.890238872802999	0.27619553079498477	0.0010271773144043404
	9	1exp	9	23	0.15248765351916801	0.9226527166707187	0.2762654166339927	0.001034723722881809
	9	1exp	9	24	0.6599313192126888	0.9324689174837679	0.2762371547441552	0.001023736102289202
	9	1exp	10	21	0.0008633141277277191	1.0241144196389642	0.2761783042571862	0.0010287834523412336
	9	1exp	10	22	0.00546902292254578	0.9644254455365824	0.27619553079498477	0.0010271773144043404
	9	1exp	10	23	0.020636959779103063	0.9936260025684663	0.2762654166339927	0.001034723722881809
	9	1exp	10	24	0.0893119920023607	0.9990738401611798	0.2762371547441552	0.001023736102289202
	9	1exp	11	22	0.0008541680342997623	1.026050907637892	0.2760451626848458	0.0010731003355376099
	9	1exp	11	23	0.00351514897891002	1.0380951234687203	0.27607135994583765	0.001076431503067001
	9	1exp	11	24	0.013051653417562389	1.0641135114658582	0.27612671197033267	0.001065386776901111
	9	1exp	12	23	0.0008346528343567243	1.0302531012288851	0.2756754423530349	0.0011456391768942225
	9	1exp	12	24	0.002819090372985351	1.0748730631317767	0.27577117451493455	0.0011194710399887785
	10	1exp	8	21	0.0007977940855877409	1.4940857541346861	0.2776556008638414	0.0008809719323781813
	10	1exp	8	22	0.004457805363484209	1.4272851535681876	0.27770087230862656	0.0008661825494871719
	10	1exp	8	23	0.021041102260517176	1.3918899831506475	0.27770491215716936	0.000868262125219265
	10	1exp	8	24	0.10321603931252657	1.356103548533609	0.27766430342599735	0.0008764342608315499
	10	1exp	9	21	0.0021767992739879665	1.1179661789951238	0.2767894747604076	0.0009650647740447891
	10	1exp	9	22	0.012881641156840396	1.066130694979466	0.2768200061870121	0.0009528439070724126
	10	1exp	9	23	0.053403214401742984	1.0725402442844656	0.27684541567773857	0.0009591772055065917
	10	1exp	9	24	0.2651717739049878	1.0540366439369058	0.27680642104743874	0.0009564848841934779
	10	1exp	10	21	0.0009231151382335285	1.011937083220448	0.2760566579104206	0.0010663624931687005
	10	1exp	10	22	0.006092470430309534	0.9464331659811882	0.2760488067583731	0.0010714330072266855
	10	1exp	10	23	0.025446746179203228	0.9613945793256805	0.2760726129589685	0.0010759480842442296
	10	1exp	10	24	0.09461360504136929	0.990835909530397	0.2761312104197668	0.0010651500378328536
	10	1exp	11	22	0.0008245262112966283	1.032472544706751	0.2760488067583731	0.0010714330072266855
	10	1exp	11	23	0.0034438426016126606	1.0415107942694872	0.2760726129589685	0.0010759480842442296
	10	1exp	11	24	0.012804559036310718	1.0670540564173505	0.2761312104197668	0.0010651500378328536
	10	1exp	12	23	0.0008460332019102351	1.0277907860589452	0.2756589575238237	0.0011461573236003
	10	1exp	12	24	0.002854772592699028	1.072776743548995	0.27575868783654145	0.0011206915896086467
	11	1exp	8	22	0.0015544613882832196	1.577789076771361	0.2779140317671795	0.0008495447414228738
	11	1exp	8	23	0.009430539802432381	1.4988932414437324	0.2778850917620462	0.0008537696312063102
	11	1exp	8	24	0.03422218566141258	1.4940973139541915	0.277880437990055	0.0008539220954136614
	11	1exp	9	21	0.0010996121954208195	1.2317825134847185	0.27690920234314964	0.000989622272067026
	11	1exp	9	22	0.00696932296429439	1.160636086855817	0.2769299785650551	0.0009803487987451998
	11	1exp	9	23	0.036698886486139615	1.1261294621874092	0.27691696475723715	0.0009835496574859515
	11	1exp	9	24	0.1440585111199362	1.1353910806220988	0.2769038516161653	0.0009965298633083108
	11	1exp	10	21	0.0010350820421836078	0.9911221740998029	0.27606054239368244	0.001018965135062178
	11	1exp	10	22	0.006820578804964881	0.9276180519862617	0.2760694059807025	0.0010207358798291432
	11	1exp	10	23	0.023070847547462206	0.9764742829763099	0.2761733621404168	0.0010243230022612961
	11	1exp	10	24	0.10368998534603585	0.9777495873842218	0.2761338554428913	0.0010120539541703321
	11	1exp	11	22	0.0016572444776807834	0.9055447961854038	0.27558353236827704	0.0011576265284488317
	11	1exp	11	23	0.005573770974379763	0.9612634681530299	0.27569050341044693	0.0011382745814419541
	11	1exp	11	24	0.019243151392929675	1.004384218969052	0.2757820393635923	0.001113014253508002
	11	1exp	12	23	0.0007543278735136959	1.0486510561669418	0.27569050341044693	0.0011382745814419541
	11	1exp	12	24	0.002604277344127156	1.0880829038831397	0.2757820393635923	0.001113014253508002
#	ranges:	tmin	8-20	tmax	12-24	t0	4-11	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.2767611885311565 Eerr = 0.0009403518061623417


==> anc/AIC/D6_B1_P2_n1_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	2exp	4	20	0.001432926044199906	0.8071684887221209	0.27608941016306976	0.0013040707002401931
	5	2exp	4	20	0.0014214228885047657	0.8083199364895427	0.27608369428056007	0.0013034603936203123
	5	2exp	4	21	0.008859006215110604	0.7771284488678084	0.2758283921826294	0.0012649111758871443
	5	2exp	4	22	0.06262679921177064	0.7340880838220425	0.2758028559391814	0.0012918655875835457
	5	2exp	4	23	0.26487946348356656	0.7565438931491447	0.27582791056582356	0.0012693613516735678
	5	2exp	4	24	0.9701694224803604	0.7924919156556136	0.27590292534854544	0.001219966380983391
	5	2exp	5	21	0.0027050184584555283	0.7163984604848133	0.2750766932456323	0.001567291033721672
	5	2exp	5	22	0.01921245427972155	0.6739118973800626	0.27503441596721256	0.0016118054686828337
	5	2exp	5	23	0.07233919042499672	0.7160664905356896	0.2751759750930072	0.0015183206123300075
	5	2exp	5	24	0.21136870000168356	0.7830934067722131	0.2754299653623482	0.0013806198829433459
	5	2exp	6	22	0.0026001229416165875	0.7220484614786384	0.27503441596721256	0.0016118054686828337
	5	2exp	6	23	0.009790044825274192	0.7638042565714022	0.2751759750930072	0.0015183206123300075
	5	2exp	6	24	0.028605642882082463	0.8320367446954763	0.2754299653623482	0.0013806198829433459
	6	2exp	4	20	0.001406488787986606	0.8098287974501827	0.27608331709061107	0.0013028535748676395
	6	2exp	4	21	0.008746534741423149	0.77883204894929	0.27582655666817596	0.0012643768974544775
	6	2exp	4	22	0.06183476736675218	0.7356790218089456	0.2758011209907366	0.0012912250252072016
	6	2exp	4	23	0.2642041148709576	0.7568442344349303	0.2758244044657954	0.0012695370272601055
	6	2exp	4	24	0.9693199576440821	0.7925892453845736	0.27590097202224295	0.0012198107774024829
	6	2exp	5	21	0.0027166802645932674	0.7157839022218934	0.2750668364439939	0.0015697399444422827
	6	2exp	5	22	0.019299517975500967	0.6733090452347786	0.2750245240436817	0.0016143927750491165
	6	2exp	5	23	0.07350697506201416	0.7140647073722558	0.275163085228085	0.0015221351435805548
	6	2exp	5	24	0.21458792184943853	0.7813151074164596	0.27542018372950094	0.001382159874466144
	6	2exp	6	22	0.0037118006824023845	0.6711972630697628	0.27428169126186663	0.0022012310187278132
	6	2exp	6	23	0.011493672350914034	0.742413507455402	0.27480920275656723	0.0017593441461522484
	6	2exp	6	24	0.03118505240248083	0.8212448836432381	0.27522582721311717	0.0014662128174610883
	6	2exp	7	23	0.0015554994030397748	0.7954430437022163	0.27480920275656723	0.0017593441461522484
	6	2exp	7	24	0.004220437899638352	0.8759945425527872	0.27522582721311717	0.0014662128174610883
	7	2exp	5	21	0.0026508362138560927	0.7192889738395251	0.2750729751185863	0.0015686204972310545
	7	2exp	5	22	0.018835772223126015	0.6765520159765351	0.27503132257630575	0.001612634823303352
	7	2exp	5	23	0.0726163457592637	0.7155884893511529	0.2751652063917162	0.0015222689006089344
	7	2exp	5	24	0.2103733745032794	0.7836487098445866	0.27542344105703115	0.0013804807563616661
	7	2exp	6	22	0.003676365890276856	0.6725676035801718	0.27426861695724686	0.0022167239780380727
	7	2exp	6	23	0.011476492029244488	0.7426129583557249	0.2747960301063288	0.0017681541841068702
	7	2exp	6	24	0.03076037099891529	0.8229588442311706	0.27522063295006194	0.0014672011012950526
	7	2exp	7	23	0.0015548354351664795	0.7955040355630306	0.27480426382745204	0.0021344161146596634
	7	2exp	7	24	0.004167280208345947	0.8776845819592255	0.27521248101908563	0.0016514381452889834
	7	2exp	8	24	0.0005639800473228291	0.9403763378134559	0.27521248101908563	0.0016514381452889834
	8	2exp	4	20	0.0014163594503760215	0.8088297353291787	0.276066287257039	0.0012979818581686996
	8	2exp	4	21	0.008785541409948762	0.778238748113331	0.2758083507085348	0.0012598575770830936
	8	2exp	4	22	0.0622166603314992	0.7349093930786188	0.2757838710678446	0.0012860467994920766
	8	2exp	4	23	0.270625285277677	0.7540191537173065	0.2758022247898818	0.0012664695561375283
	8	2exp	4	24	0.9836487464248297	0.7909587879097209	0.27588334490943023	0.0012158862337454243
	8	2exp	5	21	0.00268688069519321	0.7173595759423409	0.275062485517948	0.0015619177784539312
	8	2exp	5	22	0.019106427238846847	0.6746497568530516	0.2750220060865391	0.0016050754434902288
	8	2exp	5	23	0.0747262700620185	0.7120082818738633	0.2751475649344201	0.0015197350387221528
	8	2exp	5	24	0.21624371770862283	0.780410807666534	0.2754092401657143	0.0013781261529266268
	8	2exp	6	22	0.0036299098221508055	0.6743843077016659	0.27429565468554995	0.0021844543769636393
	8	2exp	6	23	0.011662413251257105	0.7404702442152538	0.2747929114842183	0.0017624849904284339
	8	2exp	6	24	0.03136566894739484	0.8205230012932068	0.27521650597414776	0.001464530669362838
	8	2exp	7	23	0.0015804523437132401	0.793169551420434	0.27476676363217956	0.0021581223068906446
	8	2exp	7	24	0.0042530238080008475	0.8749690327080326	0.27518441959109113	0.0016608074914089559
	8	2exp	8	24	0.0005866418193357277	0.9347483990595908	0.2753104747304591	0.0016148564434821152
	9	2exp	4	20	0.0014182816788513414	0.8086359865634787	0.2760601893181389	0.0012975225257279893
	9	2exp	4	21	0.008748455106366928	0.7788027778651195	0.27579831568316304	0.0012601135688860457
	9	2exp	4	22	0.06200953750836706	0.7353262194378353	0.2757742064486724	0.0012863808277175745
	9	2exp	4	23	0.27194717947372454	0.7534458947259268	0.2757908539149581	0.0012674443643668463
	9	2exp	4	24	0.9967724890106361	0.7894861567946634	0.2758718613172837	0.0012162379235590296
	9	2exp	5	21	0.0026922589081601906	0.71707391077995	0.2750509180977628	0.0015577066123215995
	9	2exp	5	22	0.019155659977812663	0.6743066303120941	0.2750111101612207	0.001600772079180018
	9	2exp	5	23	0.07564194130561669	0.7104858813712385	0.2751326416694485	0.0015187004142979891
	9	2exp	5	24	0.22041543498088534	0.7781628062349153	0.27539512851259235	0.0013763333292249257
	9	2exp	6	22	0.003635010618129807	0.674183703919261	0.27428712395929433	0.0021815796948021597
	9	2exp	6	23	0.011821832491529172	0.7386599901881721	0.2747750678034999	0.0017663594694731302
	9	2exp	6	24	0.031953822825859554	0.8182007669461849	0.2752035070423162	0.0014627325964581932
	9	2exp	7	23	0.0016015796682805295	0.7912725035184205	0.27477631970979793	0.002151532394614453
	9	2exp	7	24	0.004329326403660671	0.8725981326078232	0.275191007597734	0.001655168397334501
	9	2exp	8	24	0.000594334928152331	0.932887175130458	0.2752999613878834	0.0016196793389692077
	10	2exp	4	20	0.0014017729414695526	0.810308591043335	0.27603210092741753	0.001300373764519529
	10	2exp	4	21	0.008699972051316047	0.7795437528445567	0.2757736177824201	0.0012609395394110805
	10	2exp	4	22	0.06169296441582965	0.7359660080005571	0.275749053493192	0.0012868663455772873
	10	2exp	4	23	0.27398181029216406	0.752568969542086	0.2757634628234909	0.0012691396461312818
	10	2exp	4	24	1.0	0.7891269645016677	0.27584835176936606	0.0012177936273193195
	10	2exp	5	21	0.002667226349599773	0.7184084067724943	0.27502725405734496	0.001562069869022368
	10	2exp	5	22	0.018989497196945964	0.6754682549703348	0.27498719429610285	0.0016046016103072134
	10	2exp	5	23	0.07605535151324123	0.7098045718643297	0.27510523559003736	0.0015237232493831587
	10	2exp	5	24	0.22026428968061268	0.7782435079315636	0.27537465803983185	0.001377150626926621
	10	2exp	6	22	0.0035683360152801995	0.6768283677896266	0.2742722378301915	0.002185325963807766
	10	2exp	6	23	0.011850044681461159	0.73834217617809	0.27474900324475987	0.0017753897261443285
	10	2exp	6	24	0.031790114514136734	0.818842822796834	0.2751891582425036	0.0014643543918874697
	10	2exp	7	23	0.0016059890722378407	0.7908797354758311	0.27477503275262466	0.0021570106997907774
	10	2exp	8	24	0.0005923333335886263	0.9333690997945351	0.2753128615718281	0.0016311478780203612
	11	2exp	4	20	0.0012750121173895402	0.8238488967281405	0.2760453812475746	0.0012895929578812739
	11	2exp	4	21	0.00784587160449756	0.7933213968396292	0.2757802915844354	0.001250839782138849
	11	2exp	4	22	0.05605249984189519	0.7479511513451639	0.2757585633291862	0.0012758887002518038
	11	2exp	4	23	0.25304484155897905	0.7619213231895426	0.2757681818781808	0.0012596755003899311
	11	2exp	4	24	0.9054234240655268	0.8001661392577265	0.27585581366307926	0.001206079077483302
	11	2exp	5	21	0.0024732774479898426	0.729193398056228	0.2750298187249463	0.0015556069242494083
	11	2exp	5	22	0.01774545521000243	0.6845024694490156	0.2749942906946012	0.0015952612242658584
	11	2exp	5	23	0.07259154684154641	0.7156311848918604	0.2751018769260356	0.001518899775971459
	11	2exp	5	24	0.20416587916156104	0.7871723721084325	0.27537743799323494	0.0013664779780531817
	11	2exp	6	22	0.00331498421789592	0.6873492995266233	0.27429813298127365	0.0021472048843968524
	11	2exp	6	23	0.011294224009876352	0.7447475352038386	0.2747504202600827	0.001759235711410235
	11	2exp	6	24	0.029390821112690067	0.8286519426188295	0.2751984437618081	0.0014450168797945728
	11	2exp	7	23	0.0015304758153144118	0.7977598974341024	0.2747717346919852	0.0021268392003289923
	11	2exp	7	24	0.003981528996919111	0.8837642725193401	0.27519670843932	0.001625202172843507
#	ranges:	tmin	4-20	tmax	9-24	t0	4-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.27571628833105083 Eerr = 0.0012400892887354826


==> anc/AIC/D6_B1_P2_n2_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	8	21	0.0023825103357099963	0.5848819981865737	0.3802396095619729	0.0011431498452903347
	4	1exp	8	22	0.01718253848814041	0.5465705741364565	0.38024450055435915	0.0011470730283962088
	4	1exp	8	23	0.10864622400612377	0.5309054307426188	0.38019935205861805	0.001144032722315543
	4	1exp	8	24	0.5800166433987924	0.5383538605355007	0.38020794314225864	0.0011484747033662691
	4	1exp	9	22	0.002395527449577388	0.5840437302835928	0.3800698036781496	0.0013784191826279539
	4	1exp	9	23	0.01526469685416858	0.5634778451171599	0.3800041358811137	0.0013696106505800207
	4	1exp	9	24	0.08177538918672032	0.5687881800368529	0.3800035625591008	0.0013712029172063922
	4	1exp	10	23	0.003243359103875822	0.5374274045743278	0.3790521324355826	0.0017520886220190309
	4	1exp	10	24	0.017302985566409718	0.545572660031526	0.37905556615255015	0.0017482574947808563
	4	1exp	11	24	0.0024144457735225835	0.5828335254656012	0.37873014677102745	0.002299100733380918
	4	1exp	12	24	0.0009977503869423913	0.4453566383610526	0.37634315428643866	0.002768607648615544
	5	1exp	8	21	0.00225468066508935	0.593366051066918	0.3802171537949277	0.0011441745544240722
	5	1exp	8	22	0.01613822339283963	0.5555281572768397	0.38022416049178076	0.0011477492709397832
	5	1exp	8	23	0.10093110840283893	0.5407265991787609	0.38018083499975297	0.0011459712776395188
	5	1exp	8	24	0.5511816789054466	0.5447279002926745	0.3801883424771133	0.0011502283911661738
	5	1exp	9	22	0.002271317259418991	0.5922350352684745	0.3800207309026431	0.0013807385709337038
	5	1exp	9	23	0.014329576286864747	0.5725088585404084	0.3799569851206478	0.001374075013853648
	5	1exp	9	24	0.07849753533872751	0.5742427274121785	0.37995710476613914	0.0013755231609234528
	5	1exp	10	23	0.003251773078393876	0.5370288111951856	0.37892480975507303	0.0017618000153712112
	5	1exp	10	24	0.017785852003556594	0.5416406247052276	0.3789261010006458	0.0017585455181081153
	5	1exp	11	24	0.0024882953570194975	0.5781984311489784	0.37858140740547924	0.0023116073910548003
	5	1exp	12	24	0.0009974244586197303	0.445411091120132	0.3761820785204367	0.002797641351930132
	6	1exp	8	21	0.002154784786419019	0.6003379740692621	0.3802067026903294	0.001147207436713773
	6	1exp	8	22	0.015301308773395418	0.5631356167775907	0.3802159268535396	0.001150384322364663
	6	1exp	8	23	0.09467681433505597	0.5492558060665984	0.3801745030537725	0.001149678701399761
	6	1exp	8	24	0.5286460143424239	0.5499460793862937	0.3801801325112411	0.001153848782885082
	6	1exp	9	22	0.002180177907313679	0.5985355693226553	0.3799795345334943	0.001384257624425373
	6	1exp	9	23	0.013624370717102525	0.5797182184779925	0.37991757220818434	0.0013793629732092032
	6	1exp	9	24	0.07628715814936078	0.578051075486748	0.3799172518482901	0.001380775577999317
	6	1exp	10	23	0.003308668533484634	0.5343602815708183	0.37880679226753416	0.001770193010069406
	6	1exp	10	24	0.018547542733781456	0.5356500528329461	0.37880501259367466	0.0017676092647274618
	6	1exp	11	24	0.002602215233287055	0.5713114750545608	0.37844012469998867	0.002322467844468096
	6	1exp	12	24	0.0009987233233103416	0.4451941958772583	0.3760467890541249	0.00282495699885868
	7	1exp	8	21	0.002101356267380737	0.6042007238545553	0.380206288472902	0.0011487106946134395
	7	1exp	8	22	0.0148317232544773	0.5675884761367447	0.3802178151106711	0.0011514452440976612
	7	1exp	8	23	0.09083984065386558	0.5547719626443637	0.3801778531897943	0.0011517171105082506
	7	1exp	8	24	0.5157980683783178	0.5530215417990094	0.3801819589270782	0.0011559760209567773
	7	1exp	9	22	0.002127881234668721	0.6022709113510739	0.37996168838224625	0.0013908644551393736
	7	1exp	9	23	0.013164464795179808	0.5846237920599162	0.3799016801644506	0.0013875679212827954
	7	1exp	9	24	0.07498737034820029	0.5803423971905373	0.3798992748615878	0.0013891442833924225
	7	1exp	10	22	0.0005699831732599623	0.5386726870189604	0.3787457842827185	0.001776983194341409
	7	1exp	10	23	0.003375516017562422	0.5312829963381491	0.3787206088395741	0.0017863341754141462
	7	1exp	10	24	0.01933431440874569	0.5297151738653085	0.3787127651908027	0.0017844250781225127
	7	1exp	11	24	0.002725576819685044	0.5641857846560737	0.378317051790758	0.0023433111066958794
	7	1exp	12	24	0.001007216179225973	0.44378290262344294	0.37592743500968234	0.0028591717307916917
	8	1exp	8	21	0.0022335892076124774	0.5948119817213948	0.3799894480691987	0.0013957540001152573
	8	1exp	8	22	0.01579987661752506	0.5585550788489845	0.37998126716150815	0.0013988583248518924
	8	1exp	8	23	0.09689100297076346	0.5461734689254442	0.37992087760742793	0.0013962688156269765
	8	1exp	8	24	0.5599038724384984	0.5427653212866488	0.37991828646035103	0.0013977974915448696
	8	1exp	9	22	0.00213828077713629	0.6015208541450602	0.37998126716150815	0.0013988583248518924
	8	1exp	9	23	0.013112771330127755	0.5851858595629759	0.37992087760742793	0.0013962688156269765
	8	1exp	9	24	0.07577474916174044	0.5789496760390921	0.37991828646035103	0.0013977974915448696
	8	1exp	10	22	0.000573603612697033	0.5376173957263601	0.37874556908762536	0.0017939609368881006
	8	1exp	10	23	0.003350899071524646	0.5324090759290312	0.37872503978490657	0.0018042109727582835
	8	1exp	10	24	0.01952856577916754	0.5282870539346466	0.3787142355774983	0.001803378122099704
	8	1exp	11	24	0.0027799984921988955	0.5611441996307726	0.3782690401085162	0.002356466637197647
	8	1exp	12	24	0.0010143189428125758	0.4426117146588564	0.37586796513253723	0.0028830920108006398
	9	1exp	8	21	0.0022644330766743875	0.5927020388610026	0.38019973167161997	0.0011577914233656546
	9	1exp	8	22	0.015668615421043707	0.5597468555777617	0.3802128400035184	0.0011601110918186357
	9	1exp	8	23	0.09320688105344453	0.5513421510554949	0.3801719837236122	0.0011608073378006128
	9	1exp	8	24	0.5522883607530072	0.5444771725477355	0.38017542650791847	0.0011651188497711644
	9	1exp	9	21	0.0006661918383183633	0.5126775478872915	0.3785326861547876	0.0018177427915774408
	9	1exp	9	22	0.004828133342052221	0.47621965562886837	0.37850560651575516	0.001812972804774285
	9	1exp	9	23	0.027920798004295047	0.477216546232354	0.378492455004711	0.0018240850759592084
	9	1exp	9	24	0.16796832272728562	0.47281497019975416	0.3784796533269155	0.0018241793479244627
	9	1exp	10	22	0.0006534167933507713	0.5159046269312741	0.37850560651575516	0.001812972804774285
	9	1exp	10	23	0.00377866910610352	0.5139255113271505	0.378492455004711	0.0018240850759592084
	9	1exp	10	24	0.02273204053107597	0.5065874680711652	0.3784796533269155	0.0018241793479244627
	9	1exp	11	24	0.003176857251821477	0.5406146554465794	0.37811412738028227	0.0023936480277505024
	9	1exp	12	24	0.0010032271224377288	0.4444442927456818	0.37585389596608415	0.0029333277456668194
	10	1exp	8	20	0.0006866292118668875	0.5076414226845234	0.3798389162178851	0.0011817392022633224
	10	1exp	8	21	0.004086468826604134	0.501877915902786	0.3798733959478141	0.0011836927925482285
	10	1exp	8	22	0.029044284545935033	0.4715808520562329	0.37988476805743376	0.0011853905919810977
	10	1exp	8	23	0.16320976271719276	0.47664685621547453	0.37985390191950336	0.0011898948614570332
	10	1exp	8	24	1.0	0.4702665504932232	0.3798524261308005	0.0011928754640056025
	10	1exp	9	21	0.0006122770410768109	0.5267430167215057	0.3795138454777389	0.001424556128848226
	10	1exp	9	22	0.004404712840030653	0.49034040234078047	0.37950427734185743	0.001426876855061783
	10	1exp	9	23	0.024967336101675293	0.4931884668973015	0.3794596049615784	0.0014319636522322904
	10	1exp	9	24	0.1535548525440547	0.4847773112226021	0.37945204162424157	0.0014324629642316856
	10	1exp	10	22	0.000821519538674703	0.47774787342851316	0.37800928172869913	0.002424696815947974
	10	1exp	10	23	0.004768858187713383	0.4781201200503244	0.3779128878465588	0.002430248991639904
	10	1exp	10	24	0.029539841446754995	0.4691639676067887	0.3778891545897347	0.002441742308690033
	10	1exp	11	23	0.0006453947735494308	0.5179634633878514	0.3779128878465588	0.002430248991639904
	10	1exp	11	24	0.003997782808961218	0.5052535035765418	0.3778891545897347	0.002441742308690033
	10	1exp	12	24	0.00103294185099278	0.4395794642943578	0.3758479585046145	0.0030054153574239047
	11	1exp	8	21	0.002785548416493495	0.5608373709205356	0.3803463920926793	0.0011767384635232828
	11	1exp	8	22	0.01937668005563244	0.5294024855570079	0.3803694864580563	0.001178771161147476
	11	1exp	8	23	0.11320458237186856	0.5254254716881712	0.38032245280923405	0.0011808879125745338
	11	1exp	8	24	0.7000786206702437	0.5148368798685247	0.38033182837574364	0.00118704081163099
	11	1exp	9	22	0.0029098411464330773	0.554121414167563	0.3800020425376405	0.0014311364981194126
	11	1exp	9	23	0.017135332792722946	0.5469635865684928	0.37994212205612193	0.001432971673930129
	11	1exp	9	24	0.10585270796472745	0.5343785470179762	0.37995327978170274	0.0014371032530061194
	11	1exp	10	22	0.0010200810489669916	0.44166759983615694	0.37834291512184104	0.001903511581748809
	11	1exp	10	23	0.005698991427193946	0.45070745636017817	0.3783251554293176	0.0019161749498272994
	11	1exp	10	24	0.03590738563375659	0.44127781151899853	0.3783179131212494	0.001920896781157212
	11	1exp	12	24	0.0012030837669464944	0.4141666027750139	0.3756739635491851	0.0030786687481400682
#	ranges:	tmin	8-20	tmax	12-24	t0	4-11	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.3799784371298433 Eerr = 0.001178779675296451


==> anc/AIC/D6_B1_P2_n2_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	2exp	3	21	0.0018057990000561297	0.7046019041836885	0.378452355691986	0.0014398524979718742
	4	2exp	3	22	0.013233474772543786	0.6641257411236513	0.37845747249122474	0.0014442120467169888
	4	2exp	3	23	0.08323075867752112	0.6451334901634055	0.3784018361414512	0.0014393917289133962
	4	2exp	3	24	0.490584422879439	0.6349706322592815	0.3783800875931778	0.001445901079861973
	4	2exp	4	21	0.0005828726418021172	0.6356806608381498	0.3770590552110205	0.0019494094888892932
	4	2exp	4	22	0.0042736011852435455	0.5969201932382752	0.3770653009157836	0.0019513462491246927
	4	2exp	4	23	0.027527022495218174	0.5779588503798971	0.3769901116733989	0.0019618716758072387
	4	2exp	4	24	0.15406816999099893	0.5767136910970778	0.37700960255542765	0.001964430405004743
	4	2exp	5	22	0.000578369026845259	0.6367148727874935	0.3770653009157836	0.0019513462491246927
	4	2exp	5	23	0.0037253773860509605	0.6140812785286407	0.3769901116733989	0.0019618716758072387
	4	2exp	5	24	0.02085085942347843	0.610638025867494	0.37700960255542765	0.001964430405004743
	4	2exp	6	23	0.0011437504689536073	0.5458007518665209	0.3779789964760687	0.0020077157613122712
	4	2exp	6	24	0.006304722902266808	0.5483149208820627	0.3779931983431461	0.0020080836737233444
	4	2exp	7	24	0.0008551869645818686	0.5845671398060722	0.3780534022862966	0.002349323670831313
	5	2exp	3	21	0.001777365682852643	0.7065857589978606	0.3784111698548433	0.0014424491916956194
	5	2exp	3	22	0.013081552083420999	0.6654841631551859	0.3784138551199031	0.0014467264681393313
	5	2exp	3	23	0.08123379034898216	0.6478318987456937	0.37836093093251455	0.0014431560518402464
	5	2exp	3	24	0.48555307867374164	0.6360557660010195	0.37833946046286765	0.001449545363701698
	5	2exp	4	21	0.0006114707835581877	0.6292941986580547	0.3769427813089561	0.0019698701620018268
	5	2exp	4	22	0.00450179478019474	0.5904177786645622	0.3769461666415326	0.0019728637135964754
	5	2exp	4	23	0.028662983140719665	0.5732013979273501	0.37687299269334834	0.0019849657278664104
	5	2exp	4	24	0.16303321975548246	0.5704293782664116	0.37688977808795177	0.001988032773858925
	5	2exp	5	22	0.0013788101883599835	0.5208796588922934	0.3783548501493593	0.0020308457094019446
	5	2exp	5	23	0.00887404532757461	0.505585953221117	0.3783051011124831	0.002043426142449506
	5	2exp	5	24	0.04950940577125539	0.5089006728841896	0.3783125057930537	0.0020464284717149252
	5	2exp	6	23	0.0012009714378618493	0.5392916834358581	0.3783051011124831	0.002043426142449506
	5	2exp	6	24	0.006700369452929235	0.5407069649394514	0.3783125057930537	0.0020464284717149252
	5	2exp	7	24	0.0009224944237148092	0.5744656445946423	0.3781095283864889	0.0024352616629693654
	6	2exp	3	21	0.0019185516495719105	0.6970309793033269	0.378344526838555	0.0014527032215861967
	6	2exp	3	22	0.014156778286835961	0.6561911583950719	0.3783453395612885	0.001456793954628451
	6	2exp	3	23	0.08705224403526751	0.6401455491161203	0.3782945009671023	0.0014541968936693315
	6	2exp	3	24	0.5273797051083189	0.6273576415226328	0.37827340552460315	0.001460412176733727
	6	2exp	4	21	0.0006669922694652501	0.6177060279681731	0.3768438109178869	0.001989282568873647
	6	2exp	4	22	0.004922001425246239	0.579262893135649	0.3768449266832656	0.001993112284475083
	6	2exp	4	23	0.03100353081894641	0.5639667401453881	0.3767741867730646	0.002006331657405098
	6	2exp	4	24	0.17956046592842473	0.5597007086528841	0.3767877019267728	0.0020100712396821717
	6	2exp	5	22	0.00146248100778293	0.5130245430283034	0.378265318850038	0.0020602194832306207
	6	2exp	5	23	0.009327257804719555	0.4993596658209185	0.378219551743499	0.0020742408505915093
	6	2exp	5	24	0.053053310131699255	0.5007671914184213	0.37822411535857986	0.002077740600734645
	6	2exp	6	23	0.0012706203414009983	0.5317750863480818	0.378048366702245	0.0028280904129950263
	6	2exp	6	24	0.007245489789796158	0.5309299011620363	0.3780152189364217	0.0028860106471837875
	6	2exp	7	24	0.0009805704128900484	0.5663252279061721	0.3780152189364217	0.0028860106471837875
	7	2exp	3	21	0.002015579933727729	0.6908639280411392	0.3782659321037066	0.0014658879230066122
	7	2exp	3	22	0.014879710320448162	0.650331744131396	0.37826585851082434	0.00146970556271933
	7	2exp	3	23	0.09037184172582798	0.635987294786418	0.3782158583885707	0.0014679149714397588
	7	2exp	3	24	0.554558657924539	0.6220679789651352	0.378194763439625	0.0014739568608411525
	7	2exp	4	21	0.0006934613531914467	0.6125170872791823	0.3767515374890451	0.0020081310284144806
	7	2exp	4	22	0.005119489684173665	0.5743454529495505	0.37675138303429606	0.002012772657160611
	7	2exp	4	23	0.031793756015339986	0.5610057020979714	0.3766823737073202	0.0020267538224982696
	7	2exp	4	24	0.18746926110629747	0.5549114994906892	0.37669194288155156	0.0020311989211662627
	7	2exp	5	23	0.007143063611635915	0.5327095781295498	0.37817932963239415	0.010079556285560858
	7	2exp	5	24	0.0554616655661608	0.49554427235742876	0.37815885512890485	0.002104192410419808
	7	2exp	6	23	0.0013101392382352207	0.5276913288435346	0.37791574861911076	0.0029389135494324544
	7	2exp	6	24	0.007618706459277227	0.524651473416561	0.3778727699807203	0.0030054192001680727
	7	2exp	7	24	0.0010771857186086986	0.5537955416847775	0.37858114522329367	0.004942943450878596
	8	2exp	3	21	0.001981332684419477	0.6930060869233658	0.37819162768284	0.001476283075422792
	8	2exp	3	22	0.014615702171340386	0.6524378758405679	0.37819121934956346	0.0014797252418496552
	8	2exp	3	23	0.08782759241676572	0.6391602967691437	0.3781403200433436	0.0014783402384930483
	8	2exp	3	24	0.5457195577841131	0.6237592813958859	0.37812160013177426	0.0014843171909048138
	8	2exp	4	21	0.000658919185432767	0.6193297027653726	0.37668853789713796	0.002020417764567478
	8	2exp	4	22	0.00486083013824815	0.5808261441194246	0.37668768171500466	0.002025576632327769
	8	2exp	4	23	0.029818084884171286	0.5685533296324388	0.3766185710074917	0.0020399642984934834
	8	2exp	4	24	0.17901051876609186	0.5600415353833226	0.3766265910807381	0.0020451522833365245
	8	2exp	6	23	0.0012744439763114669	0.5313744533518239	0.37791360520697115	0.002957165899746616
	8	2exp	6	24	0.007545111058958944	0.5258648218706361	0.3778672065461155	0.0030281837040725948
	9	2exp	3	21	0.002105254033848948	0.6854227807005179	0.3781118521422992	0.001492202789518467
	9	2exp	3	22	0.015474621194849061	0.6457196525732857	0.3781114353380449	0.0014951227464330382
	9	2exp	3	23	0.09261210540297507	0.6332665028465126	0.3780658143298302	0.0014951338789651672
	9	2exp	3	24	0.5879215789960042	0.6159184017548137	0.37804550830195555	0.0015007775147243558
	9	2exp	4	21	0.0007339910796500632	0.6049435720169705	0.3765496056449285	0.002050666751758032
	9	2exp	4	22	0.005401615615950151	0.5676400362073999	0.37654743061831314	0.0020558833814539428
	9	2exp	4	23	0.03293057913006163	0.5568725533748164	0.3764852495039135	0.0020715092227136214
	9	2exp	4	24	0.20209145554957503	0.54656644904826	0.3764907467791391	0.002076679966733774
	9	2exp	5	22	0.0015420558330520985	0.5059602538573161	0.37803383998963924	0.002146082818063342
	9	2exp	5	23	0.00956663551381	0.4961921011155629	0.3780009701194154	0.0021624351540099236
	9	2exp	5	24	0.05798377971253007	0.49031236180177146	0.3780021435140329	0.002167663650800741
	9	2exp	7	24	0.0011307121286060397	0.5473294333445472	0.37829499485726104	0.005029760074529536
	10	2exp	3	21	0.0024634300145494194	0.6657829616216344	0.378003546049264	0.0015207832799941728
	10	2exp	3	22	0.01808774246865191	0.6273628105219782	0.37800445834806967	0.0015230312838935148
	10	2exp	3	23	0.10671644850336039	0.6175158981831784	0.37795768058093365	0.0015241235596820495
	10	2exp	3	24	0.6895232965435963	0.5991387265650009	0.3779351666947509	0.0015296137463598153
	10	2exp	4	21	0.0009036758570676503	0.5772137246267973	0.3763713860734994	0.0020887700059180232
	10	2exp	4	22	0.006636202358165784	0.5419098150949971	0.37637126987324676	0.0020944657276518635
	10	2exp	4	23	0.039965131230497594	0.5340954155190926	0.37630669995523275	0.0021104958498385255
	10	2exp	4	24	0.2501126202192927	0.5228785654796811	0.376307692556877	0.0021163590823193262
	10	2exp	5	22	0.0018271307631265135	0.4833428718924421	0.3778661137696784	0.0021932884743258293
	10	2exp	5	23	0.011198455835781523	0.47650531120373274	0.3778314274663178	0.002211141500924102
	10	2exp	5	24	0.06948243222061201	0.46902875762430324	0.37783060266693486	0.0022165760901148765
	11	2exp	3	21	0.003709790744921439	0.6146053643222499	0.3779696167326211	0.001534546611308651
	11	2exp	3	22	0.027166832808200755	0.5795084164024942	0.37797068599315464	0.0015368179864448197
	11	2exp	3	23	0.15516187897538172	0.5759277149112003	0.3779201924319353	0.001538654364707339
	11	2exp	3	24	1.0	0.5600066429093011	0.3779012983945279	0.0015444143369863594
	11	2exp	4	21	0.0012982310310005818	0.5289087725589197	0.3763515611138127	0.002121022355775796
	11	2exp	4	22	0.009516111476940885	0.49685400994544615	0.3763506035363259	0.002127216533753299
	11	2exp	4	23	0.05535648892621213	0.4957675882232975	0.376284661896987	0.002144264768367028
	11	2exp	4	24	0.34493479049006237	0.48716255561407157	0.3762926322111131	0.00214954147167977
	11	2exp	5	22	0.002490491630324615	0.4420451004980713	0.3778819772351025	0.002263826618122764
	11	2exp	5	23	0.014858696859353959	0.44115413071269755	0.37785416998705307	0.00228095372661009
	11	2exp	5	24	0.0919714874062221	0.43603997377694315	0.3778619614352616	0.002285628690651272
	11	2exp	6	23	0.0021535616133924024	0.4614260467602245	0.3770655526455093	0.003668520020030148
	11	2exp	6	24	0.013469660989004283	0.4534223205461394	0.37699897256281584	0.0037703016284687547
	11	2exp	7	24	0.0018251052777629422	0.4834907619739192	0.37700509278387084	0.00567335948329452
#	ranges:	tmin	3-20	tmax	8-24	t0	4-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.3777410068981389 Eerr = 0.0015534225971807901


==> anc/AIC/D6_B1_P2_n3_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	11	21	0.0031824087246067763	0.6111221307039146	0.41520355133940356	0.0035802362582545064
	4	1exp	11	22	0.01968383047004713	0.5879002752292836	0.4152317506181687	0.0035871719456978435
	4	1exp	11	23	0.1417535646368096	0.5431931557516756	0.41510510302433856	0.0035285132036622746
	4	1exp	11	24	1.0	0.5085374992568023	0.41509620776432443	0.003548714591508612
	4	1exp	12	22	0.002691540182063065	0.6446270871997725	0.4156312396391112	0.00486829784164436
	4	1exp	12	23	0.019334898373482012	0.5911522463994233	0.41544021803132913	0.004781001125032855
	4	1exp	12	24	0.13642696840089524	0.5495765971226748	0.41543663088426175	0.004809869959749123
	5	1exp	11	21	0.0031118449637564426	0.6156066475841077	0.41536044397078065	0.003565632986129196
	5	1exp	11	22	0.018939805420174267	0.5949060381694982	0.41539037846457677	0.003572226700456278
	5	1exp	11	23	0.13763138795774427	0.5481116690845418	0.4152868771268666	0.003508462460221319
	5	1exp	11	24	0.973427237701986	0.5126809146337952	0.4152765641831996	0.0035286426978471657
	5	1exp	12	22	0.002589065646904799	0.6523903935236257	0.4157810077669931	0.004846325731076737
	5	1exp	12	23	0.018776687032902507	0.5964787227739645	0.4156246135867485	0.004755276921930688
	5	1exp	12	24	0.13282103289114086	0.5540410699075776	0.415617840366249	0.0047837968331239
	5	1exp	13	22	0.0008679938468094805	0.5232932616505412	0.4218047586827349	0.006761303075252836
	5	1exp	13	23	0.006191862871809166	0.4780026068269609	0.42152537674937895	0.006692301010928023
	5	1exp	13	24	0.04244833244729304	0.4481747990754299	0.42140220240561155	0.006727509793166141
	6	1exp	11	21	0.0030443563915335562	0.6199919022001577	0.41551543186840256	0.00355329352594662
	6	1exp	11	22	0.01822079397760746	0.6019428283659688	0.41554715648864504	0.0035593740375449473
	6	1exp	11	23	0.13332923300152297	0.5534045864454876	0.41546763396811753	0.0034894821965960644
	6	1exp	11	24	0.9453833008472822	0.5171782414665612	0.41545642773108016	0.0035096818753959265
	6	1exp	12	22	0.0024894983153043865	0.6602335627543906	0.4159239734128868	0.004825775548761302
	6	1exp	12	23	0.018189947694791004	0.6022508922032688	0.4158030902744585	0.004730105572324983
	6	1exp	12	24	0.12898826259406285	0.5589212685953717	0.4157939915957597	0.004758372599241754
	6	1exp	13	22	0.0008573402318474729	0.5260376577773493	0.42201226622349414	0.006735395738284798
	6	1exp	13	23	0.006179478651285281	0.47840302337475216	0.42177537358646106	0.006661773381355923
	6	1exp	13	24	0.042430895518329084	0.4482495017050675	0.42164699176104553	0.006695792248433843
	6	1exp	14	23	0.001317600048861502	0.43054157493029876	0.41732171518718486	0.00803544608889099
	6	1exp	14	24	0.009013544318607585	0.40290413075782516	0.41720370277705854	0.008125205411242648
	7	1exp	11	21	0.002992311035176684	0.6234406027669903	0.4156366693344881	0.003537080143790371
	7	1exp	11	22	0.017602196210420508	0.6082227900380407	0.4156719040149542	0.0035424347621005967
	7	1exp	11	23	0.12942842587716938	0.558353498622275	0.4156173246213193	0.003466702723258087
	7	1exp	11	24	0.9202519583455475	0.5213233113594306	0.41560585522815785	0.003486656000335967
	7	1exp	12	22	0.0024053200799057446	0.6671132080182665	0.41604957445985324	0.004803879255043595
	7	1exp	12	23	0.017668281175035747	0.6075414574866779	0.4159643367683443	0.004704110194838446
	7	1exp	12	24	0.1256245294912644	0.5633252484480326	0.41595314484407275	0.004731951890837692
	7	1exp	13	22	0.0008503404030806895	0.527859457689988	0.42220044601507783	0.006713273848687229
	7	1exp	13	23	0.006179662061387232	0.4783970873600654	0.4220058565106151	0.006635160988436744
	7	1exp	13	24	0.04252283967399783	0.4478559433594147	0.42187344208515065	0.006667545869369673
	7	1exp	14	23	0.0012994916473171565	0.4336168614856466	0.41765579014447585	0.008003193062112814
	7	1exp	14	24	0.008911393779758093	0.40518367323954324	0.4175328470960145	0.008090951474512156
	8	1exp	11	21	0.0029228592525638937	0.6281373381774787	0.4156776714211316	0.0035305913430182527
	8	1exp	11	22	0.016852841232865966	0.6161326840738927	0.41571645441645616	0.0035351539759525385
	8	1exp	11	23	0.12429346893295455	0.5651005949651692	0.4156897407977482	0.003454234878614739
	8	1exp	11	24	0.8863854326384027	0.5270918680909553	0.41567837869012403	0.0034738579389234584
	8	1exp	12	22	0.002306547765125432	0.6754994182858822	0.41612372952300225	0.004784795901602867
	8	1exp	12	23	0.01700143273276041	0.6145366191361255	0.4160761703263205	0.004680202757301801
	8	1exp	12	24	0.12123997774335174	0.5692461925894821	0.4160642916435503	0.004707848670639776
	8	1exp	13	22	0.0008372126749214302	0.5313169273374543	0.422333472913057	0.006688889819333918
	8	1exp	13	23	0.006123855787383354	0.48021141907897813	0.42218127043733916	0.006603229973395358
	8	1exp	13	24	0.04225756973448371	0.44899373110602436	0.42204861939430166	0.006635526468252565
	8	1exp	14	23	0.0012683623444961752	0.4390049885143208	0.41793293068275106	0.007969762300307418
	8	1exp	14	24	0.008726109407620782	0.409385882282036	0.41780814198510496	0.008056565750992025
	9	1exp	11	21	0.00283883252127824	0.6339712281106821	0.4158449513923836	0.0035007844702762895
	9	1exp	11	22	0.016010233664642992	0.6254583458783401	0.41587929700146037	0.003505750948959311
	9	1exp	11	23	0.11817729863850687	0.5735104994201513	0.41588594078604313	0.003416366803095185
	9	1exp	11	24	0.845175624111684	0.5344160891083576	0.4158739840280793	0.0034366495489495776
	9	1exp	12	22	0.002179809180757638	0.686802336588807	0.416162464079198	0.00475193607009609
	9	1exp	12	23	0.016090911131438842	0.6245444431933307	0.4161639631519996	0.00464203882871156
	9	1exp	12	24	0.11507515208168877	0.577943935476893	0.4161513268112617	0.004669678178313672
	9	1exp	13	22	0.000824495864208737	0.5347182616148463	0.42248841909671103	0.006665824797662738
	9	1exp	13	23	0.006066795384491482	0.4820837003475849	0.42239769316666875	0.006577650425079707
	9	1exp	13	24	0.041947073840858766	0.4503346085757537	0.4222622798439385	0.006608895190031855
	9	1exp	14	23	0.0012323190207944657	0.4454113882467905	0.4182998158844713	0.007930712849296404
	9	1exp	14	24	0.00849479378781255	0.41475910877171496	0.4181723723195409	0.008017427142322016
#	ranges:	tmin	11-20	tmax	15-24	t0	4-9	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.4157426011763052 Eerr = 0.0035498140698249758


==> anc/AIC/D6_B1_P2_n3_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	2exp	4	20	0.0006100549579406162	0.7970946185505579	0.41357467683361093	0.002813588777145508
	4	2exp	4	21	0.003297126933723324	0.7856539514470005	0.4139065286273029	0.002714561209514927
	4	2exp	4	22	0.020223273096404887	0.759827753033665	0.413967355865323	0.0027250352398680254
	4	2exp	4	23	0.13757350701010782	0.7248585562667557	0.41384534303720205	0.002753930273285786
	4	2exp	4	24	1.0	0.6864112022203659	0.41381734903246276	0.0027648561928702215
	4	2exp	5	22	0.002736922392473325	0.8104829365692425	0.413967355865323	0.0027250352398680254
	4	2exp	5	23	0.018618549537067063	0.7701622160334279	0.41384534303720205	0.002753930273285786
	4	2exp	5	24	0.1353352832366127	0.7267883317627404	0.41381734903246276	0.0027648561928702215
	4	2exp	6	22	0.000678095842671302	0.7819889627322217	0.41496827142444637	0.0027489404035516175
	4	2exp	6	23	0.004546876719704374	0.7428020715915882	0.41483674083470407	0.0027921854137323327
	4	2exp	6	24	0.03314011516768454	0.6980889514733042	0.41481361237308595	0.0028038324853891733
	4	2exp	8	24	0.001888636817919675	0.6356572557838901	0.4166158935121768	0.0022839269449232
	5	2exp	4	20	0.0005755372212041091	0.8054153536554882	0.41364673728716955	0.002798188538145393
	5	2exp	4	21	0.0030398619437789097	0.7964858663745512	0.41398626470037536	0.002700079631896346
	5	2exp	4	22	0.01837043840448346	0.7718391668477279	0.4140482943141203	0.0027099093641196246
	5	2exp	4	23	0.12699851431589085	0.7342683189265103	0.41393606337992633	0.0027326106680689256
	5	2exp	4	24	0.9246468469978146	0.6951160245979575	0.41390910129744946	0.0027424750975117195
	5	2exp	8	24	0.0018518612993518068	0.6384664082720931	0.4166515036905516	0.0019858342828116106
	6	2exp	4	21	0.0028178139483762596	0.806599294699487	0.41407844178470016	0.002687939053130595
	6	2exp	4	22	0.016790230225016727	0.7830823644922529	0.41414225465233423	0.0026964106298978884
	6	2exp	4	23	0.11777410919817957	0.7431397221174117	0.4140403785478838	0.002712408906189813
	6	2exp	4	24	0.8589843637264568	0.7033005977807124	0.41401488503927397	0.0027213980397430117
	6	2exp	5	21	0.0007032693996984882	0.7767816207399892	0.41538660299918395	0.002641295861513883
	6	2exp	5	22	0.004217672566725453	0.752823019671429	0.4154501907910196	0.0026570433981262325
	6	2exp	5	23	0.029090869675752817	0.7143789663583678	0.4153359351829958	0.0026904614008883515
	6	2exp	5	24	0.21297133378538796	0.6734468853506266	0.4153191506701331	0.0026988121863729523
	7	2exp	4	21	0.0026657802903774287	0.8139945723088449	0.41415467149813645	0.0026673438475778243
	7	2exp	4	22	0.015607308214039908	0.7922146023939056	0.4142218695117747	0.002674094931368787
	7	2exp	4	23	0.11087571153506799	0.7502407342239505	0.41413161521225594	0.002683459268954453
	7	2exp	4	24	0.8094004530737495	0.709906922973208	0.4141070720868541	0.0026917179892262744
	7	2exp	5	21	0.0006665669232514182	0.7844386904842751	0.41543940928771533	0.0026226192301737547
	7	2exp	5	22	0.00393228711396424	0.7621646506024253	0.41550697569957634	0.002636886750567582
	7	2exp	5	23	0.02751065280681734	0.7213603493137241	0.4154026778860353	0.0026630264883164023
	7	2exp	5	24	0.20159003976853673	0.679908231752796	0.41538689714871696	0.0026706252123172443
	7	2exp	6	23	0.003727131905842894	0.7693089449509933	0.4153641632099011	0.002776390655259009
	7	2exp	6	24	0.02730818926391178	0.7222836835900465	0.41535541560434464	0.0027875516802783797
	7	2exp	7	23	0.0017172559620460763	0.6492469218575443	0.41670439683536803	0.007190658800226677
	8	2exp	4	20	0.0005679412873774306	0.8073133331232056	0.4138417858450043	0.0027565913226358938
	8	2exp	4	21	0.002808575925157476	0.8070371376374009	0.4142010587687284	0.0026607638599734193
	8	2exp	4	22	0.016006541825870205	0.7890573245213648	0.4142719858095226	0.0026648325758328387
	8	2exp	4	23	0.11519212146082379	0.7457476168399252	0.414197222113798	0.002666589566651922
	8	2exp	4	24	0.8417423861388612	0.7055535651379148	0.4141734125260819	0.002674850136265418
	8	2exp	5	21	0.0006971669882995408	0.7780266306272365	0.41547273681102476	0.002622341826796211
	8	2exp	5	22	0.004017103464402664	0.759319331638002	0.41554597388380937	0.002633298651750119
	8	2exp	5	23	0.028528470848491836	0.7168191916495452	0.41545528777797996	0.002651457523216464
	8	2exp	5	24	0.20927501795809117	0.675506686659805	0.4154405773982034	0.002658927701787415
	8	2exp	6	23	0.0038652842716447554	0.764456115919897	0.41541427558782873	0.0027682801575454894
	8	2exp	6	24	0.028351020906367812	0.7175991323291772	0.4154060365776016	0.0027793811227956717
	8	2exp	7	23	0.0017515299934598122	0.6464237730021213	0.41667947404888617	0.001963926434928624
	8	2exp	7	24	0.012838266064561968	0.6044034468697796	0.4166738037569511	0.001966267889142127
	9	2exp	4	21	0.0025030584554236747	0.8223923643525333	0.414330765400301	0.002612129227076219
	9	2exp	4	22	0.013994038839352475	0.8058530821520806	0.4144006577292002	0.002616714225524039
	9	2exp	4	23	0.1019667427284118	0.760095222415271	0.41434732172747013	0.002608480054711123
	9	2exp	4	24	0.7453830237440464	0.71906198743026	0.4143226624024102	0.002614781178496585
	9	2exp	5	21	0.0006862489077125155	0.7802815681144063	0.41566015337876083	0.002562269916243729
	9	2exp	5	22	0.003876887528522438	0.764056460082934	0.4157314270062797	0.0025745781199570487
	9	2exp	5	23	0.027948277671288255	0.7193875653802022	0.4156617220743145	0.0025823981634465554
	9	2exp	5	24	0.204959140412932	0.6779582887943265	0.4156447867892504	0.002587966205337886
	9	2exp	6	23	0.0037852311762016613	0.7672465516007239	0.4156489418968223	0.002677441946147988
	9	2exp	6	24	0.02775837032577882	0.720239833861723	0.4156386798428546	0.0026865825078125137
	9	2exp	7	23	0.0016384571811516205	0.6559572918723077	0.416812644212287	0.001892944467140756
	9	2exp	7	24	0.012024305164704447	0.613136808960539	0.4168056743411459	0.0018912703879440398
	10	2exp	4	21	0.0017859964280041985	0.8673972822014364	0.4144040097819147	0.00257158511379122
	10	2exp	4	22	0.009785986123964068	0.8505630905058971	0.4144689794075376	0.0025705949412617893
	10	2exp	4	23	0.07167436622534713	0.8015674034793131	0.41442546670818387	0.0025506609174659966
	10	2exp	4	24	0.5262140614709543	0.7577497786713868	0.41440733782700495	0.0025571721946817936
	10	2exp	6	23	0.002840755570502784	0.8055181381632772	0.41580414304535107	0.002558691070805721
	10	2exp	6	24	0.020903192587232094	0.7556942745363278	0.4157964468412961	0.002568085995732209
#	ranges:	tmin	4-20	tmax	9-24	t0	4-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.41427821526934255 Eerr = 0.00265278196523335


==> anc/AIC/D6_B2_P2_n1_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	11	24	0.058607108704955446	1.5603160739394573	0.30306111562633925	0.0010060822369798933
	4	1exp	12	21	0.0005557684721081091	1.5111808816265233	0.30227316505999163	0.0010319544317413541
	4	1exp	12	22	0.0030311144013807764	1.4207960275304825	0.3021834691014596	0.0010286759430291317
	4	1exp	12	23	0.022314690974818405	1.2923027689311808	0.30217378642570164	0.0010203653427860045
	4	1exp	12	24	0.15722663663023292	1.1925370281561085	0.30214713599608445	0.0010294363742104373
	5	1exp	11	24	0.056525834953952775	1.5658788752808317	0.30304807354969127	0.0010042712111682877
	5	1exp	12	21	0.0005572016613671523	1.510608563163574	0.30226093580156066	0.0010308456989675144
	5	1exp	12	22	0.0030032961323504773	1.4226400164959472	0.3021692517335631	0.0010274208291878389
	5	1exp	12	23	0.022103730207191582	1.2940298357916342	0.3021592910026988	0.0010195524609638623
	5	1exp	12	24	0.15466640920408206	1.1952733133104012	0.3021315533949428	0.001028048751026447
	5	1exp	13	23	0.0030599007510065802	1.4189055995327358	0.3022513283140644	0.0011274631287344658
	5	1exp	13	24	0.021323061014804134	1.3005675118173499	0.3022133213515584	0.001136856884826501
	6	1exp	11	24	0.055056134898224626	1.56993187377508	0.30303270965610074	0.0010033176155290332
	6	1exp	12	21	0.0005592582019213035	1.509789887017759	0.30224682874646214	0.0010302574577176632
	6	1exp	12	22	0.002982456992898275	1.424032604744118	0.3021537036769007	0.0010267911360169004
	6	1exp	12	23	0.02194629443471247	1.295329485815413	0.302143655775622	0.0010193836113992422
	6	1exp	12	24	0.15229202912232404	1.1978517594912497	0.3021148575459042	0.0010272038185471758
	6	1exp	13	23	0.0030419507190216468	1.420082297054927	0.3022386201734989	0.0011285244679345
	6	1exp	13	24	0.02101539722657961	1.3032100197203642	0.3021990913206572	0.0011372473039961812
	6	1exp	14	23	0.0007758092094332667	1.437057584878052	0.3018699083478414	0.0011453315717718955
	6	1exp	14	24	0.005565592081205924	1.2992614211949198	0.30183547037579894	0.0011576340320089483
	7	1exp	11	24	0.05305921885122105	1.5756156695659946	0.3030202980279	0.0010016911424541944
	7	1exp	12	21	0.0005659120758702923	1.5071615632492585	0.30223375961296545	0.0010290647168384223
	7	1exp	12	22	0.0029747538903552744	1.4245498338291547	0.3021384061683766	0.001025415093240391
	7	1exp	12	23	0.021889933383006367	1.2957970200948579	0.3021285908574286	0.0010185132725143806
	7	1exp	12	24	0.15041280238779858	1.1999211581063403	0.30209882265807075	0.0010255783750099698
	7	1exp	13	23	0.003036668097813147	1.420429916979622	0.3022255123930485	0.0011290414228560172
	7	1exp	13	24	0.0207661247407844	1.3053795341736334	0.3021844283708835	0.0011370437208995884
	7	1exp	14	23	0.0007766249679443415	1.4368240423698362	0.30185685064476003	0.001146233915092426
	7	1exp	14	24	0.005540026907381326	1.300182224222991	0.3018198224399344	0.0011582432584168148
	7	1exp	15	24	0.003135425609530587	1.1266990118454054	0.3027331100202403	0.0013045190063771144
	8	1exp	11	24	0.05084275276854218	1.5821804443403475	0.3030141034399574	0.0009988609285793103
	8	1exp	12	21	0.0005647507441807413	1.507618063268481	0.30222924546269786	0.0010271552168736695
	8	1exp	12	22	0.0029269073233791653	1.4277928268494084	0.3021310162704185	0.001023365054012664
	8	1exp	12	23	0.021538289440950664	1.298741495155668	0.302121425017125	0.0010168433151155965
	8	1exp	12	24	0.1465696885648398	1.2042349122625722	0.30209098049653454	0.0010231848828799542
	8	1exp	13	23	0.002989619739539262	1.4235528553774288	0.30221982731419184	0.0011287489501217232
	8	1exp	13	24	0.020242264351391898	1.3100250482836187	0.3021776706927865	0.0011360195565141996
	8	1exp	14	23	0.0007691071558768953	1.4389856563402486	0.30185016455620234	0.0011463548975837144
	8	1exp	14	24	0.005455993171313399	1.303239161968426	0.30181102925646774	0.0011579950404541374
	8	1exp	15	24	0.0030458477062788613	1.1331402718902244	0.30271958581378616	0.0013035502260656986
	9	1exp	11	24	0.048234453418416055	1.5902826018262453	0.3030004626026949	0.0009964952556973184
	9	1exp	12	20	0.0005704380893973654	1.193565278564638	0.30170131395331645	0.0010930438834541802
	9	1exp	12	21	0.0005756956091453522	1.5033525984675062	0.30221290663311823	0.0010247315260535936
	9	1exp	12	22	0.0029349263728070257	1.4272456223502084	0.3021123023241202	0.0010210126191081256
	9	1exp	12	23	0.02159745958287644	1.2982426878038107	0.3021029843433506	0.001015188772508526
	9	1exp	12	24	0.145303768999586	1.2056806615196287	0.30207206612704884	0.0010208177663736501
	9	1exp	13	23	0.003003759607794464	1.4226091544254114	0.3022055756025905	0.0011285258493096396
	9	1exp	13	24	0.020099005032849372	1.3113163937825147	0.30216253929542713	0.0011350312142263503
	9	1exp	14	23	0.0007678240102821141	1.4393567120362167	0.30183840424983205	0.0011471911150574446
	9	1exp	14	24	0.00540927944527736	1.3049589168430364	0.30179696785094207	0.0011584831375377246
	9	1exp	15	24	0.0029493423768571047	1.1402951680864428	0.3026983782806599	0.001304091399839785
	9	1exp	16	24	0.0006348509997536119	1.1668188581177077	0.3021546408622169	0.0014363030319881084
	10	1exp	11	24	0.0462914192158101	1.596608286920929	0.3030014073203053	0.0009922310616551806
	10	1exp	12	20	0.0005901460164425495	1.1850739414990994	0.3017045120547353	0.0010932281278326099
	10	1exp	12	21	0.0005887108899273451	1.4983845652547867	0.3022145842954174	0.0010240347657605577
	10	1exp	12	22	0.0029456833119848283	1.4265139328314558	0.3021112344367992	0.001020030752437688
	10	1exp	12	23	0.02166419993382383	1.297681700591328	0.30210124788732046	0.001014347569997954
	10	1exp	12	24	0.14384826650889915	1.2073585732584808	0.3020698352882235	0.0010190873339356555
	10	1exp	13	23	0.003018023812311452	1.421661645675857	0.3022077892105101	0.0011290996453797132
	10	1exp	13	24	0.019922479006545517	1.3129203247740373	0.302163722407915	0.0011346569593492716
	10	1exp	14	23	0.0007713988171760516	1.4383244989659263	0.301841456568763	0.0011475734345651847
	10	1exp	14	24	0.005391429859901142	1.3056199697839908	0.3017975768024913	0.0011582631718585075
	10	1exp	15	24	0.002880269857439836	1.1455614418960458	0.3026941601009543	0.001303483955695693
	10	1exp	16	24	0.0006266294837709897	1.1700775816962474	0.30214247861634613	0.0014368573813237462
	10	1exp	17	24	0.0005572397000365392	0.79933436263907	0.30364627614048234	0.001679330941833335
	11	1exp	11	19	0.0005934130626879847	1.1836937592163077	0.3017496910629285	0.0010885706049927057
	11	1exp	11	20	0.004275093084645209	1.0578010227672676	0.3017033468693965	0.0010902145704813474
	11	1exp	11	21	0.004184130023466498	1.3563223352312601	0.3022086626328822	0.0010227680710007444
	11	1exp	11	22	0.020709744425284327	1.305873844382182	0.30210396224919733	0.0010188407142769026
	11	1exp	11	23	0.15239671519336803	1.1977372316032364	0.302094979437087	0.001014044117939629
	11	1exp	11	24	1.0	1.123870030739731	0.3020632475448742	0.001018089410264969
	11	1exp	12	20	0.0005785709334733436	1.1900261506131762	0.3017033468693965	0.0010902145704813474
	11	1exp	12	21	0.0005662604218246534	1.5070248169236222	0.3022086626328822	0.0010227680710007444
	11	1exp	12	22	0.002802759127553715	1.4364612288204004	0.30210396224919733	0.0010188407142769026
	11	1exp	12	23	0.02062465261502386	1.306622434476258	0.302094979437087	0.001014044117939629
	11	1exp	12	24	0.1353352832366127	1.2175258666347084	0.3020632475448742	0.001018089410264969
	11	1exp	13	23	0.00287283520364048	1.4315222121628306	0.3022017242755794	0.0011304950838160904
	11	1exp	13	24	0.01873300238480658	1.3241133958193392	0.3021563552618479	0.0011354343067972214
	11	1exp	14	23	0.0007456392789647784	1.4458719588386109	0.30183194238645955	0.0011493767977867927
	11	1exp	14	24	0.005174025819339309	1.31385188096608	0.301785823043236	0.0011597588730400737
	11	1exp	15	24	0.0027459593599535636	1.156173326951045	0.30268052727724587	0.0013037749143088547
	11	1exp	16	24	0.0006140482168010283	1.17514807592918	0.3021111497306728	0.0014385888281540178
	11	1exp	17	24	0.0005619989461549771	0.7969045094427634	0.3036372978083671	0.0016835915760198433
#	ranges:	tmin	11-20	tmax	15-24	t0	4-11	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.30220208923300423 Eerr = 0.001009491356126293


==> anc/AIC/D6_B2_P2_n1_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	5	2exp	4	19	0.0005577926419474738	1.5862643946454422	0.3025266508640792	0.0011150136239629288
	5	2exp	4	20	0.004115419326597957	1.4731728341731767	0.30253742985731336	0.001107004120815677
	5	2exp	4	21	0.006578111170781928	1.579093722946795	0.3029991745153525	0.0010286728458614486
	5	2exp	4	22	0.02786727846317341	1.5499371730644849	0.302887671049458	0.0010424445856853275
	5	2exp	4	23	0.1829238760676819	1.472691821363658	0.3028524550116891	0.0010449677056046905
	5	2exp	4	24	1.0	1.424355032348377	0.3027861343281305	0.0010505917565386985
	5	2exp	5	20	0.0005987096316737293	1.5753737113310233	0.30270482655712655	0.0011800695051092057
	5	2exp	5	23	0.026667729318717224	1.5554370469317287	0.30300382605115395	0.0011191893078024483
	5	2exp	5	24	0.14604679038487864	1.4991792373722823	0.30294433312604213	0.001132625168642434
	5	2exp	6	24	0.019765283742535757	1.59287793970805	0.30294433312604213	0.001132625168642434
	6	2exp	4	19	0.0005623059151360634	1.5850245868183257	0.3025196516118116	0.0011148489158377612
	6	2exp	4	20	0.004149948560761709	1.4719792329927028	0.30252770949959	0.0011077504069363104
	6	2exp	4	21	0.006641469053933621	1.5778156517383377	0.3029874138312662	0.0010291606493802946
	6	2exp	4	22	0.027767841949826975	1.5503839979229985	0.3028748117832618	0.0010430095069656569
	6	2exp	4	23	0.18214698037254912	1.4731925440584768	0.30284062072204915	0.0010457614336531365
	6	2exp	4	24	0.9772198861536047	1.426915431200476	0.3027744037242961	0.0010507112486327509
	6	2exp	5	20	0.0005985124047352629	1.5754243996833415	0.3026855805442247	0.0011827104492437165
	6	2exp	5	23	0.02628179974300833	1.557259236934287	0.30298202721592643	0.0011218920548199784
	6	2exp	5	24	0.14122983846764098	1.5031249349165976	0.3029223966277191	0.0011353256752730005
	6	2exp	6	24	0.030603057402041004	1.5382313313813742	0.3023125297427963	0.001534905360610313
	7	2exp	4	20	0.004050728998209011	1.4754362436627537	0.30251923812364684	0.0011061477483470233
	7	2exp	4	21	0.0064550351915392224	1.5816120125343216	0.30297628233491297	0.0010278247142147495
	7	2exp	4	22	0.026609727268681885	1.5557092167980555	0.3028618747767524	0.0010416525694998957
	7	2exp	4	23	0.1743743091275653	1.4783231034755537	0.3028286802791096	0.001044628929714341
	7	2exp	4	24	0.9148679584476723	1.4342412025514253	0.30276286007780784	0.0010487934607581264
	7	2exp	5	20	0.0005851684421853116	1.578893247377497	0.30267967491917946	0.001183209531849467
	7	2exp	5	23	0.025192532201637648	1.5625503700903423	0.30297226191849896	0.0011230607044426311
	7	2exp	5	24	0.13238854422061858	1.5107305240437054	0.3029132035399368	0.0011362284298253316
	7	2exp	6	24	0.029638382881517204	1.5422350412289108	0.30227580432975254	0.001549647313193483
	8	2exp	4	19	0.0005676862029148601	1.5835595450303874	0.30251013692609335	0.0011091334208252327
	8	2exp	4	20	0.004190455966418021	1.4705915742242988	0.30251576011806935	0.0011036845234629453
	8	2exp	4	21	0.006672124654254816	1.577201629605859	0.30296928808770046	0.001025562419251777
	8	2exp	4	22	0.026968873355937013	1.5540334009764827	0.3028519753364438	0.0010395139782289333
	8	2exp	4	23	0.1771746463446744	1.476448779000278	0.30282026985459093	0.0010425616385889307
	8	2exp	4	24	0.9114147407062476	1.4346613908580947	0.3027553439863963	0.0010458932122625008
	8	2exp	5	20	0.000606728845649973	1.5733267492491294	0.30267934273801317	0.0011819111418866137
	8	2exp	6	24	0.029616226649938127	1.5423285201699877	0.3022670839954034	0.0015556666210502087
	8	2exp	8	24	0.00250227724559559	1.5442499078030254	0.2993843072667615	0.009242405521873288
	9	2exp	4	20	0.003868438421855393	1.4820142361531183	0.3025046161464902	0.0010979500769364213
	9	2exp	4	21	0.0060523558541457365	1.5902003968654403	0.3029544594982244	0.0010204211965808357
	9	2exp	4	22	0.024038913224633918	1.5684095835542966	0.30283490451225986	0.001034409946889104
	9	2exp	4	23	0.1578930863342165	1.4900038158711753	0.3028044277967323	0.00103761601068287
	9	2exp	4	24	0.7910968183997162	1.450392245537834	0.30274071386073853	0.0010401041525433567
	9	2exp	5	20	0.0005628143228614702	1.5848855499832892	0.3026738352349377	0.001176978714889692
	9	2exp	5	23	0.022965176491798817	1.5741214458897355	0.3029556879627354	0.0011177979516335172
	9	2exp	5	24	0.11532692891666133	1.5269623076345957	0.30289988346160446	0.001130114701014328
	9	2exp	8	24	0.0022803197532419955	1.5575192706191803	0.29917630778411497	0.011164474908759539
	9	2exp	9	24	0.0017198691749469865	1.41303112973266	0.30189445511969215	0.001443594759903748
	10	2exp	4	19	0.0005654079428395525	1.584178208578671	0.3024793254836828	0.001103435297295156
	10	2exp	4	20	0.004172371709760421	1.4712094200926575	0.30248830218959605	0.0010984620540011357
	10	2exp	4	21	0.006484471267993118	1.5810053716277825	0.3029365644161625	0.0010196154170962033
	10	2exp	4	22	0.02544010395159434	1.5613279681882974	0.30281403071089924	0.0010336088385568154
	10	2exp	4	23	0.1669568569407443	1.4834370744410494	0.3027842554780076	0.0010369300926640441
	10	2exp	4	24	0.8161236243497811	1.446931636244422	0.30272148536500476	0.0010385494971162253
	10	2exp	5	20	0.0006084368639181597	1.572894261379795	0.30265998067688643	0.0011766524912381665
	10	2exp	5	23	0.02433707642855034	1.5668687004545492	0.3029375779047222	0.0011161421441202176
	10	2exp	5	24	0.11929873706132524	1.522978803213144	0.3028834136446538	0.0011279234717907949
	10	2exp	6	24	0.026254997421799552	1.557386777653271	0.30225418597988807	0.0015497695003334046
	10	2exp	8	24	0.0023785301330794223	1.5514954091950302	0.29905813372618034	0.010775948913250769
	10	2exp	9	24	0.0016572896388492295	1.4187333922792977	0.3018799894007266	0.0014582637623927603
	11	2exp	4	20	0.0037729105993702166	1.4855862606079533	0.30248071839994384	0.001099103708096176
	11	2exp	4	21	0.005672626094154286	1.5988397871554634	0.3029269867122042	0.001020063116939573
	11	2exp	4	22	0.0221749964904989	1.5784981500232198	0.30280164229050094	0.0010339996657665696
	11	2exp	4	23	0.14653776220117706	1.4987844014600087	0.3027731986566261	0.0010373726243457435
	11	2exp	4	24	0.6920366997765925	1.465256842394099	0.302710293123465	0.0010379183310209603
	11	2exp	5	23	0.021332320196570526	1.583340908417431	0.30292596169089514	0.0011178466437112998
	11	2exp	5	24	0.10105048474778813	1.542509450490725	0.3028722139884553	0.0011293623901003707
	11	2exp	6	24	0.02260680675464899	1.5760874406690013	0.3022287432708083	0.0015575135910046208
	11	2exp	9	24	0.0015124337410456997	1.4328046873426679	0.3018766241178892	0.0014524841968250087
#	ranges:	tmin	4-20	tmax	9-24	t0	4-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.3027704836608977 Eerr = 0.0010455756372935113


==> anc/AIC/D6_B2_P2_n2_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	10	21	0.0006432535337069003	1.1211323167452536	0.3800258069479868	0.0023709871643154156
	4	1exp	10	22	0.00467886249916331	1.0303260638552303	0.38004798912276	0.0023713018329999734
	4	1exp	10	23	0.033325253390927886	0.9567224520183326	0.3799941146487025	0.0023752255974158463
	4	1exp	10	24	0.21500699945308316	0.9077629749414705	0.380086903341344	0.0023669049070956525
	4	1exp	11	22	0.001987559556522969	0.9160188863891325	0.3772169572661617	0.0030650216435590145
	4	1exp	11	23	0.013421046134048908	0.8546978876535982	0.3772115807171897	0.0030701066920433237
	4	1exp	11	24	0.07871795862313916	0.8244830903847339	0.37747168003224835	0.003038907197656618
	4	1exp	12	23	0.0021239175198769426	0.9039543886559501	0.37588323404890156	0.0039444943295441365
	4	1exp	12	24	0.012617839595394932	0.8649832923799413	0.3760824275295338	0.003920074981394202
	5	1exp	10	21	0.0007316194887957156	1.0977283876380957	0.3798452407452093	0.002431197127235959
	5	1exp	10	22	0.005311896960790799	1.0091770655398768	0.37987100219746794	0.0024308001472301737
	5	1exp	10	23	0.03802529555398635	0.9364245841608776	0.3798160988567743	0.0024342112971769423
	5	1exp	10	24	0.2445065228520483	0.889395631556174	0.3799166223830176	0.0024248620933423662
	5	1exp	11	22	0.002201024939434173	0.8974705953359333	0.3769995643918419	0.0031381038313974268
	5	1exp	11	23	0.015078641457447094	0.8352886897151544	0.37698131669760576	0.003144391992089383
	5	1exp	11	24	0.08842746114066029	0.8065890523066478	0.3772490502842263	0.0031106603168716313
	5	1exp	12	23	0.002339644531839142	0.8863658908043679	0.3757186988070908	0.004036233157074144
	5	1exp	12	24	0.013887228109009662	0.8490069718531319	0.37592447664604284	0.004010940373099949
	5	1exp	13	24	0.002994222651858187	0.8415139560969543	0.3791971552192691	0.0054264534889704695
	6	1exp	10	21	0.0008773341540267079	1.0647052268269943	0.37960258815074965	0.0025134512682881247
	6	1exp	10	22	0.006356343765852034	0.9792596792202295	0.3796317808699833	0.0025124962780194997
	6	1exp	10	23	0.045725915486561096	0.9080532603278927	0.3795752830808362	0.0025149086539760276
	6	1exp	10	24	0.29272081654296006	0.8636845853678474	0.3796850666216414	0.0025044826833129905
	6	1exp	11	22	0.002486405744996015	0.8753042210958824	0.37674083794988167	0.003238251751815806
	6	1exp	11	23	0.017304786640915636	0.8123380433506882	0.3767082244079753	0.0032456595918707977
	6	1exp	11	24	0.10167277760776826	0.7851156636974563	0.37698161078016135	0.00320942889699831
	6	1exp	12	23	0.0026081425674979457	0.8666132908657816	0.37556667913352587	0.004155081135239973
	6	1exp	12	24	0.015485837656131297	0.8308475835234876	0.37577878141083976	0.004129540908585459
	6	1exp	13	23	0.0005894483577237905	0.8507159148295753	0.37906964671344767	0.005608827174940286
	6	1exp	13	24	0.003515860072500104	0.8123140411104898	0.3792944333458712	0.005566586023327832
	6	1exp	14	24	0.0007379240690167677	0.8057851509939746	0.3750038197974349	0.007125825120166397
	7	1exp	10	21	0.0009739367243809044	1.045712790897273	0.37948963076927855	0.0025658738400612074
	7	1exp	10	22	0.007048455462974413	0.9620338163713132	0.37952233121815937	0.0025639164325878326
	7	1exp	10	23	0.050826092675585605	0.8917848538028682	0.37946526342239384	0.0025659463917915657
	7	1exp	10	24	0.32471238208869724	0.848867370781006	0.37958075485334836	0.002555015910924177
	7	1exp	11	22	0.002669867072364535	0.8623604949531306	0.37660105545397743	0.003311121278796815
	7	1exp	11	23	0.018739574863975515	0.7990623028752235	0.3765613586705619	0.0033189612665739466
	7	1exp	11	24	0.11030821731027753	0.7725743053322163	0.37683854599240574	0.003280911175526684
	7	1exp	12	23	0.0027763261200626495	0.8552514352055499	0.3755053992191624	0.004233446639957022
	7	1exp	12	24	0.01649192079075216	0.8203567993066332	0.3757245302544216	0.004206468106588813
	7	1exp	13	23	0.0006444541112412743	0.832872613495628	0.3791239335123648	0.005689029931048754
	7	1exp	13	24	0.003841693785732632	0.7961996451638561	0.3793523226215095	0.005646756050428643
	7	1exp	14	24	0.0008138667859606158	0.7861939975534231	0.37500170603925664	0.007185565658781182
	8	1exp	10	21	0.0010903617146888686	1.0251821669552341	0.3793535844610528	0.0026305831473179752
	8	1exp	10	22	0.00788985298578231	0.9432389843467129	0.3793899503299537	0.0026268714280095425
	8	1exp	10	23	0.0570169185063779	0.8741020566290737	0.3793312932968738	0.0026284129151063285
	8	1exp	10	24	0.36347067105828573	0.832758971273132	0.3794550331182584	0.002616168637384455
	8	1exp	11	22	0.002859234582823437	0.849901354028053	0.37646777664576714	0.0033877868585936127
	8	1exp	11	23	0.020221491218452195	0.7863775745391076	0.3764205120942372	0.003396096551014839
	8	1exp	11	24	0.11934381623655786	0.7604619797464043	0.37670276525666074	0.0033549717733866143
	8	1exp	12	23	0.0029374298394874063	0.8449957114597362	0.37547890399117434	0.004316383855185516
	8	1exp	12	24	0.01747081644016378	0.8107465918151667	0.3757054379503289	0.004287867578915302
	8	1exp	13	23	0.000696170817676592	0.8174343257695372	0.3791872511009843	0.0057679030989349666
	8	1exp	13	24	0.004149429706961571	0.7821891823624397	0.37941864364362604	0.0057262442714325935
	8	1exp	14	24	0.0008902873353650813	0.7682444854838694	0.37500383581861113	0.007235943645232847
	9	1exp	10	21	0.0013028982838230818	0.9928036683192026	0.37916160967260387	0.0026970737361392983
	9	1exp	10	22	0.009425154963771916	0.9136048721342246	0.37920113084429846	0.0026919362010498294
	9	1exp	10	23	0.06804490917601554	0.8468989986978324	0.3791375026101298	0.002693139745451417
	9	1exp	10	24	0.43118701056843234	0.808352787508053	0.3792781726955851	0.002678774007652675
	9	1exp	11	22	0.0030989942900327893	0.8352606857271135	0.37634964771999696	0.0034741513749744434
	9	1exp	11	23	0.022033954606683406	0.7720711255027876	0.3762931694899186	0.0034827803338046827
	9	1exp	11	24	0.1305676401709518	0.7466338461252116	0.37658139971612303	0.0034384925242441416
	9	1exp	12	23	0.0031222175225200785	0.8339032570952912	0.3755301277783845	0.004414631461416942
	9	1exp	12	24	0.018619018948908682	0.8001379708919077	0.37576224250265366	0.004384601945635932
	9	1exp	13	23	0.0007430231106693902	0.8044079075994078	0.37928967408653746	0.005873953783029148
	9	1exp	13	24	0.004434307293712172	0.7701163627348253	0.3795227318146124	0.005832379207226068
	9	1exp	14	24	0.0009724392430641031	0.7505918176446604	0.3750118534490483	0.007295501819548012
	10	1exp	10	21	0.003246681808769444	0.8267959845302337	0.37624910508424514	0.003562596346895863
	10	1exp	10	22	0.023537692497996303	0.7610680559134013	0.37628372080323996	0.0035566450330922644
	10	1exp	10	23	0.16788959558132419	0.707954586703015	0.37621962771915257	0.0035655359703045497
	10	1exp	10	24	1.0	0.6881794469716619	0.37650135631706044	0.003520633945661978
	10	1exp	11	22	0.003185480280952626	0.8302560609964377	0.37628372080323996	0.0035566450330922644
	10	1exp	11	23	0.022721385970478864	0.7669508022615997	0.37621962771915257	0.0035655359703045497
	10	1exp	11	24	0.1353352832366127	0.7411163275079434	0.37650135631706044	0.003520633945661978
	10	1exp	12	23	0.0031535927486822336	0.8320852817723409	0.3756624482552044	0.00447583603904736
	10	1exp	12	24	0.01885623326387184	0.7980279785704838	0.3758991246062079	0.00444519469267006
	10	1exp	13	23	0.0007413527466762363	0.8048580266686298	0.37934432729018913	0.0058935889209021835
	10	1exp	13	24	0.00444778401739484	0.769564619864509	0.3795889609149827	0.005852304509296683
	10	1exp	14	24	0.0010096022342075232	0.7430909964036658	0.3749568484525618	0.0072769083429163745
	11	1exp	10	21	0.002490437989626835	0.8750096024231127	0.37793088071329634	0.0029038275474285273
	11	1exp	10	22	0.018088792732750186	0.8049531412204552	0.3779663217243986	0.002897320574043697
	11	1exp	10	23	0.1281159305554693	0.74955013020078	0.37789910116276526	0.0029034620169011414
	11	1exp	10	24	0.7777198065089652	0.7240921563355494	0.3781048211805999	0.0028733369033644707
	11	1exp	11	22	0.0029767106570276923	0.8425804587774383	0.3759612633196658	0.004457806946230628
	11	1exp	11	23	0.02139574102608516	0.7769699205058709	0.3758396558709725	0.004476298904873416
	11	1exp	11	24	0.1287207311102197	0.7488255731178975	0.37609458944251484	0.00444014987506683
	11	1exp	12	23	0.0028955986718224498	0.8476035496427681	0.3758396558709725	0.004476298904873416
	11	1exp	12	24	0.017420456603225446	0.8112277042110556	0.37609458944251484	0.00444014987506683
	11	1exp	13	23	0.0006678936913828375	0.8257275341061169	0.3793036032499927	0.005788055423959935
	11	1exp	13	24	0.004041088470816059	0.7869995142962503	0.3795715804915769	0.005744550931544692
	11	1exp	14	24	0.0009624085120248421	0.752665535512692	0.3748558500655708	0.00711459696491557
#	ranges:	tmin	10-20	tmax	14-24	t0	4-11	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.37800726424320624 Eerr = 0.002834817845982989


==> anc/AIC/D6_B2_P2_n2_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	2exp	4	21	0.0017514260500508963	0.8134088008483333	0.3763642044551521	0.0036475014552673998
	4	2exp	4	22	0.012875453115884556	0.76320921360061	0.37636613056153645	0.0036549234681019513
	4	2exp	4	23	0.09034291659966881	0.7243980863292089	0.3762775286102088	0.003692645879569678
	4	2exp	4	24	0.5860656867621278	0.6986182746062695	0.3764439448796592	0.003627786950163491
	4	2exp	5	22	0.0017425030942379636	0.8140898278406506	0.37636613056153645	0.0036549234681019513
	4	2exp	5	23	0.012226584206437857	0.7696729667247845	0.3762775286102088	0.003692645879569678
	4	2exp	5	24	0.0793153657132125	0.7397134672301677	0.3764439448796592	0.003627786950163491
	4	2exp	7	24	0.0020891824622972064	0.7898964700154584	0.37513599767857814	0.00513644268953128
	5	2exp	4	21	0.0019744357665389908	0.7974284904658643	0.3761190026575836	0.003737066784754557
	5	2exp	4	22	0.014499880701595679	0.7483569907857054	0.37612253255674666	0.003744011765301574
	5	2exp	4	23	0.10261305784877275	0.7094154298920415	0.3760329033525138	0.003781555016157201
	5	2exp	4	24	0.6639040526941067	0.6847620786801523	0.3762093022328507	0.0037130485844446676
	5	2exp	5	22	0.001969401059090934	0.797768917679646	0.37633508026918006	0.005041788880915355
	5	2exp	5	23	0.01391686622647669	0.7534868557561443	0.3761755627825983	0.0051235228589880145
	5	2exp	5	24	0.09003138795914473	0.7248044686554374	0.37634333652775975	0.0050106291113377445
	5	2exp	6	23	0.001883443032526272	0.803719312806554	0.3761755627825983	0.0051235228589880145
	5	2exp	6	24	0.012184423389636212	0.7701047479464022	0.37634333652775975	0.0050106291113377445
	5	2exp	7	24	0.0023973377504516702	0.7715516662919256	0.3743488980153654	0.006079749748060011
	6	2exp	4	21	0.0022132418904830292	0.7822050651701601	0.3759103643351283	0.003824638499625761
	6	2exp	4	22	0.016221984640069166	0.7343286186765604	0.3759169990387998	0.0038301638609806016
	6	2exp	4	23	0.11575494914939298	0.6952377528140834	0.3758284617011027	0.003866115074674331
	6	2exp	4	24	0.7469405692076043	0.6716678583920065	0.376015388864384	0.003794485826175172
	6	2exp	5	22	0.0022086042736375257	0.7824847443432955	0.3762159177139033	0.005123220793151256
	6	2exp	5	23	0.015726020624921348	0.7382099553895477	0.37605464131568395	0.005198418988694379
	6	2exp	5	24	0.10146068051146871	0.7107441186936939	0.37623219697567845	0.005083327443190158
	7	2exp	4	21	0.0022918482908787117	0.7775516989675292	0.3757002219304518	0.0039055017680516796
	7	2exp	4	22	0.016773488051598725	0.730149600057338	0.3757083713615103	0.003910251761310572
	7	2exp	4	23	0.12038014270620864	0.6906284419551539	0.37561957720632666	0.003944317403246559
	7	2exp	4	24	0.776862963977631	0.6673035976584336	0.3758122875780999	0.00387017905231025
	7	2exp	5	22	0.0023076699058382113	0.7766344042025031	0.37623654451818267	0.005157432151160476
	7	2exp	5	23	0.016497405214686973	0.7322241549222721	0.37607588458986174	0.005226958190270823
	7	2exp	5	24	0.10644661598769008	0.705100323183081	0.3762577974734764	0.005111332394633055
	7	2exp	6	23	0.0037537066701713146	0.7117670068041716	0.37158820633454126	0.008959701676591734
	7	2exp	6	24	0.023166924247553487	0.6897838457202385	0.3721799016757455	0.008436606239899037
	8	2exp	4	21	0.002449631587164724	0.7686744943384598	0.37553440275469674	0.003983420858603017
	8	2exp	4	22	0.01791244609122722	0.7219375705767547	0.37554504776049774	0.00398697515959608
	8	2exp	4	23	0.1291747141267009	0.6823329984824973	0.37545722276642257	0.00401960144330496
	8	2exp	4	24	0.8332139218775363	0.6595228811142743	0.3756564371586461	0.003942543136756364
	8	2exp	5	22	0.0024869728341961866	0.7666573475416419	0.376219519909324	0.0052169910286615625
	8	2exp	5	23	0.01784473006713907	0.7224110147375874	0.3760562175550125	0.005280423899911564
	8	2exp	5	24	0.11512006648510918	0.6958847891875852	0.3762471831845475	0.005160400591521341
	8	2exp	6	23	0.004013581979451191	0.7028416325194635	0.37163505873635666	0.008918059974635541
	8	2exp	6	24	0.024805487717053865	0.6812414300745416	0.37222767318566274	0.008399609244329575
	8	2exp	7	24	0.003367810012273859	0.7262311550760765	0.37181341334726675	0.010364642301337545
	9	2exp	4	21	0.0027543000188614865	0.7530444019358031	0.375353231088086	0.004042469639579087
	9	2exp	4	22	0.020122050915681054	0.7073975092483229	0.37536676298735855	0.004044549070826654
	9	2exp	4	23	0.14547324311800167	0.6683534323056219	0.37527868666230124	0.004076364470914328
	9	2exp	4	24	0.9329418395636973	0.6469614984793618	0.3754934502218401	0.003994125984430741
	9	2exp	5	22	0.002820053858320005	0.7498987152985979	0.3761619221148141	0.005222380222415478
	9	2exp	5	23	0.02026379564689747	0.7065200650116061	0.37599428069805885	0.0052824804892511144
	9	2exp	5	24	0.13003469905799914	0.6815523550037074	0.3762033703658289	0.00515694526879726
	9	2exp	6	22	0.0006040140972774226	0.7378791556655107	0.3720077212188017	0.00864759940604769
	9	2exp	6	23	0.004409799977064321	0.6902889355262419	0.37174861663169995	0.008781638865980154
	9	2exp	6	24	0.02718993959699748	0.6697686638844511	0.3723415623235414	0.008274857073675078
	9	2exp	7	23	0.0005997732876494649	0.7388856996129276	0.37116262083936563	0.011197595861960827
	9	2exp	7	24	0.0036850673886601915	0.7142276713918685	0.3721384317460017	0.010048164719115219
	10	2exp	4	21	0.0029632413604322636	0.743295016640081	0.3752101539518714	0.0041367576404839216
	10	2exp	4	22	0.02164555183952429	0.6982745465777119	0.37522604539361987	0.0041372354371812
	10	2exp	4	23	0.15655370889332854	0.6597173187388977	0.37513584402181177	0.004171432260580305
	10	2exp	4	24	1.0	0.6392490076911143	0.375360192146882	0.004081805748216769
	10	2exp	5	22	0.0030752156733599096	0.7383495082300261	0.3761680631884212	0.005267771488479507
	10	2exp	5	23	0.022075737619659426	0.6958146485020347	0.37599480932198837	0.005332194997492016
	10	2exp	5	24	0.14114172461110291	0.6719096263002597	0.3762113407109575	0.00519678948004878
	10	2exp	6	22	0.0006577918109077402	0.7256947346742514	0.37202106059436646	0.008623499151864075
	10	2exp	6	23	0.004807415169444694	0.6787782393784496	0.3717627512757757	0.008736623420215838
	10	2exp	6	24	0.029459355844205365	0.659748100355554	0.3723873104629594	0.008200519100324214
	10	2exp	7	23	0.0006525986444613688	0.7268270457375352	0.3713437828686279	0.01096220322123215
	10	2exp	7	24	0.003990313839756019	0.7036168618417604	0.372355827509146	0.009774347494369569
	11	2exp	4	21	0.0027435787218021194	0.7535644236220069	0.37504104545327893	0.004201832743701327
	11	2exp	4	22	0.020071260724361793	0.7077134213757447	0.3750575269323929	0.004201365291542163
	11	2exp	4	23	0.1457129700829828	0.6681597199837879	0.3749725572371925	0.004232692051340231
	11	2exp	4	24	0.9321456638539752	0.6470563615600037	0.3752027964028284	0.004135413774647821
	11	2exp	5	22	0.0028837587237857663	0.7469202390063513	0.3761046214902981	0.005294077386749135
	11	2exp	5	23	0.020769571105647703	0.7034384200289202	0.37593749862778764	0.005350579213616129
	11	2exp	5	24	0.13308518652015616	0.6788243441013575	0.3761607206561253	0.00520378429961908
	11	2exp	6	22	0.0006383326228870522	0.7299845896012801	0.37179969031061016	0.00867967781514194
	11	2exp	6	23	0.004674645095608948	0.6825124138294666	0.37156503345161607	0.008769020505591602
	11	2exp	6	24	0.028538153221805286	0.6637193058329034	0.37225011503085315	0.008170531690456225
	11	2exp	7	23	0.0006335716776087928	0.7310540697752702	0.3713468084518657	0.010718838112791894
	11	2exp	7	24	0.0038674810485634864	0.7077857259902127	0.3724201403175458	0.009466869958504058
#	ranges:	tmin	4-20	tmax	9-24	t0	4-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.3756773061865936 Eerr = 0.003979640544342597


==> anc/AIC/D6_B2_P2_n3_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	10	20	0.0011799555946481594	1.0157817548790846	0.4178069253948582	0.00333264877806759
	4	1exp	10	21	0.003874037684840947	1.0709251432623115	0.41787379410325626	0.0033223671741692924
	4	1exp	10	22	0.026836173531290426	0.9924391407448463	0.41793434515551003	0.0033430203747876423
	4	1exp	10	23	0.10394212298220179	1.0154694378561537	0.4177305626292576	0.0033188783122100416
	4	1exp	10	24	0.37387464236438506	1.045780717160831	0.41801258212573955	0.0032841449008432916
	4	1exp	11	21	0.002126942658541288	0.8979400006997873	0.41319811999085726	0.004569296189186054
	4	1exp	11	22	0.014263272020776905	0.8339450431587042	0.41333181937262825	0.00454266724785043
	4	1exp	11	23	0.04213301646184324	0.9172589846964233	0.41361762403724367	0.004447522674905964
	4	1exp	11	24	0.13978008578944867	0.9698946474947349	0.41407327095323054	0.004443535364082876
	4	1exp	12	22	0.0025316075982307435	0.8631062130482257	0.4156446066145549	0.005391392914364167
	4	1exp	12	23	0.007440245835195013	0.9522693981539584	0.41590999484418334	0.005446788661897654
	4	1exp	12	24	0.022865225610156935	1.0191280593994831	0.4160156711776495	0.005450915098520155
	4	1exp	13	22	0.0007328928840066898	0.790031400438415	0.42254473829587985	0.008048699454016673
	5	1exp	10	20	0.00115891325449788	1.0193805728162328	0.41800054050959434	0.003301642325607038
	5	1exp	10	21	0.0038279851269470773	1.0730994531382136	0.418061743074067	0.003290201794124404
	5	1exp	10	22	0.026481886766533316	0.9946540999112915	0.41812184680610054	0.003312014364732992
	5	1exp	10	23	0.10281344914663383	1.017149139657287	0.4179236255228312	0.0032862613730205385
	5	1exp	10	24	0.36632821742891	1.04869369714786	0.4181907282878454	0.0032526278610052195
	5	1exp	11	21	0.002095275181262711	0.9009401368649003	0.41344149124482144	0.004547031804552382
	5	1exp	11	22	0.014020638642206536	0.8370645723119954	0.4135759232740842	0.004518534218326469
	5	1exp	11	23	0.04147323933890761	0.9198895327461402	0.4138654096525179	0.004420673368557421
	5	1exp	11	24	0.13672771912904974	0.9732913975227855	0.4142972968185958	0.004418717237484916
	5	1exp	12	22	0.0024522308002691558	0.8694774879027409	0.4157902768978678	0.005324576366097069
	5	1exp	12	23	0.007206728342859653	0.958067363416515	0.41605301525869387	0.005379723942962735
	5	1exp	12	24	0.022081729356784135	1.0249391733084703	0.4161428824221649	0.0053828529316837775
	5	1exp	13	22	0.0006907394459009556	0.8031951499986772	0.4224853971407544	0.007947060280012876
	5	1exp	13	23	0.0021765853982808913	0.8933256525505138	0.42304741236233	0.007885467632016644
	5	1exp	13	24	0.00827788333811951	0.9328724145975952	0.4239269754387943	0.007802220109563518
	6	1exp	10	20	0.0011314411343304608	1.0241786840453049	0.4182528943342297	0.003259300501252374
	6	1exp	10	21	0.0037544802129179347	1.0766246782177873	0.4183101017739878	0.003245159741253269
	6	1exp	10	22	0.025960557149913275	0.9979678711740254	0.4183687694943698	0.003267921150479893
	6	1exp	10	23	0.10132716929197849	1.0193893844582076	0.41817906210064354	0.003240864565294699
	6	1exp	10	24	0.3578378218124786	1.0520436726354132	0.4184266349480128	0.003209648559659924
	6	1exp	11	21	0.0020737407138638193	0.9030062991884447	0.4137345843377486	0.004519721964774266
	6	1exp	11	22	0.013850145453903824	0.8392890628810338	0.41386938914812677	0.004488728784490483
	6	1exp	11	23	0.04110421844792638	0.9213791376066539	0.4141643847581426	0.004386885785162737
	6	1exp	11	24	0.1346313766502353	0.9756684738673118	0.4145683862009964	0.004388162878116999
	6	1exp	12	22	0.002358076051387458	0.877307905283785	0.4159253121057357	0.005239625300033408
	6	1exp	12	23	0.006938509159234935	0.9649633904768995	0.41618331031362255	0.005294253239237885
	6	1exp	12	24	0.021249072613314535	1.0313453879698473	0.4162568152938738	0.005296527310570404
	6	1exp	13	22	0.0006405608291234958	0.8199548380792255	0.42236124491579946	0.007822132385941871
	6	1exp	13	23	0.002014834931654567	0.9087696616484352	0.4229088182667865	0.007762771781537125
	6	1exp	13	24	0.00767215154729881	0.9466888163322205	0.4237875490529616	0.007677627273232452
	6	1exp	14	24	0.0010714561525260492	1.0350733933995075	0.42544584525115503	0.010143651413148654
	7	1exp	10	20	0.001122709554473161	1.0257281143601253	0.4183658691392394	0.003230315161543098
	7	1exp	10	21	0.003749525769517695	1.076864765452247	0.41841939545160023	0.0032151600194285
	7	1exp	10	22	0.02592158204632233	0.9982182791919317	0.4184772359296333	0.0032385320261440497
	7	1exp	10	23	0.10144824556574424	1.0192056627652435	0.41829064759959195	0.003210718116163858
	7	1exp	10	24	0.35423404922402635	1.053489675692042	0.41852309241047786	0.0031819008627500664
	7	1exp	11	21	0.0020499043375774985	0.9053184906091315	0.4139061948332949	0.004495820613956653
	7	1exp	11	22	0.013672759374297915	0.841632744353083	0.414042329912547	0.004462783376287776
	7	1exp	11	23	0.04073879335096501	0.9228674647397219	0.4143362442194405	0.004360858595741017
	7	1exp	11	24	0.1324378055483204	0.9781957595956351	0.4147157269178711	0.004365102016498404
	7	1exp	12	22	0.0022926321764192895	0.8829370002014458	0.41600442529479026	0.0051819602360248926
	7	1exp	12	23	0.006768296247497207	0.9694793067948212	0.41625708810037765	0.005236677761569422
	7	1exp	12	24	0.020645281283294195	1.0361497994165936	0.4163134392103227	0.0052388628505505765
	7	1exp	13	22	0.0006102054086372114	0.8307433830083136	0.4222949426526221	0.007743939207766758
	7	1exp	13	23	0.0019225449859462287	0.9181471517349923	0.4228306713402098	0.0076840990200300946
	7	1exp	13	24	0.007312550082840943	0.9554170034619583	0.42370796234855873	0.007597813121531411
	7	1exp	14	24	0.001027280709607369	1.0434940714413634	0.42550289782252787	0.010046177881382866
	8	1exp	10	20	0.0011107570073024256	1.0278687618148676	0.4185054003699885	0.003218586456126885
	8	1exp	10	21	0.003731383823207793	1.0777466213597922	0.4185612039224285	0.003201583263383993
	8	1exp	10	22	0.025818634656682136	0.9988815126304011	0.418618531378723	0.0032255844614982156
	8	1exp	10	23	0.10197078676683725	1.018415263460732	0.41844613220236937	0.0031985255998043674
	8	1exp	10	24	0.3523701414763467	1.0542433455866782	0.41865668275302476	0.003173143425410925
	8	1exp	11	21	0.002039533756859276	0.9063328698671034	0.41407969266451805	0.0044939506458028826
	8	1exp	11	22	0.013597072286117538	0.8426420152769031	0.4142180303036971	0.00445787271858474
	8	1exp	11	23	0.04099490451367115	0.9218229669473798	0.41451921511821216	0.004354126480694308
	8	1exp	11	24	0.13241293426077763	0.9782246539981477	0.41486672804893054	0.0043640097989641365
	8	1exp	12	22	0.0022324205830698183	0.8882598240936106	0.41605098366847987	0.005124680489803399
	8	1exp	12	23	0.006650258948897673	0.972678143075875	0.41629630804267015	0.005180814048711767
	8	1exp	12	24	0.02026175086398046	1.0392751109469778	0.41633089382617733	0.00518375953852514
	8	1exp	13	22	0.0005821478437387671	0.8412036482174124	0.4222017809175315	0.007665761209702184
	8	1exp	13	23	0.00184214922903223	0.926690526256745	0.422713206909495	0.0076099195517546955
	8	1exp	13	24	0.007015354344566504	0.962960791967384	0.4235866043102404	0.007522968607401431
	8	1exp	14	24	0.0009923885396304034	1.0504052311754803	0.42552682780670137	0.009950395583498224
	9	1exp	10	20	0.0010649372002993947	1.0362939499886115	0.4186929216469942	0.0031990557314387274
	9	1exp	10	21	0.003582885723576446	1.0851303703197182	0.41873148311817	0.0031823634980096328
	9	1exp	10	22	0.024814531404866818	1.0054926925322076	0.4187891595322416	0.00320917552647695
	9	1exp	10	23	0.09933929120481498	1.0224376009077216	0.41863625566902984	0.003178575341770027
	9	1exp	10	24	0.3415363957666501	1.0587044758564779	0.41881039431162337	0.003154948977834036
	9	1exp	11	21	0.0020204168067676095	0.9082163500797785	0.41425289105630286	0.004479958616102649
	9	1exp	11	22	0.013449124930567186	0.8446311886370697	0.41439628999904216	0.0044394772767134836
	9	1exp	11	23	0.04106473903544348	0.9215392930421937	0.4147100542174277	0.004330529432017779
	9	1exp	11	24	0.13160268131186695	0.9791689518641407	0.41502173566880085	0.004345954952207463
	9	1exp	12	22	0.00213755729173603	0.8969443711779729	0.41604280914362785	0.0050535663317117655
	9	1exp	12	23	0.006427939836576407	0.9788602713211063	0.41627908509013467	0.005111387307761362
	9	1exp	12	24	0.01961693280265805	1.0446654114556952	0.4162998774370659	0.005115134193460767
	9	1exp	13	23	0.001740377450253844	0.9380567130752088	0.42254426508334314	0.007527942747045622
	9	1exp	13	24	0.006657579772591605	0.9724781017294821	0.42342218310093555	0.00744309783932834
	9	1exp	14	24	0.0009510941880174935	1.058905552164786	0.4255522280865819	0.00985434372527446
	10	1exp	10	19	0.0006465028104709107	0.8179029586846727	0.4144669825294209	0.004451816961285249
	10	1exp	10	20	0.003539788713073503	0.7960637081437665	0.4146108829261413	0.004455571033303965
	10	1exp	10	21	0.014958480001124834	0.8252922213326211	0.414320272162333	0.00445041214626738
	10	1exp	10	22	0.09969242276497196	0.7737159844637533	0.4144716948579309	0.004404586706722677
	10	1exp	10	23	0.30808402900211124	0.8483096943555086	0.41477512224940744	0.004291770605410999
	10	1exp	10	24	0.9795129870740102	0.9081900120475765	0.41505974647144617	0.0043122161258959835
	10	1exp	11	21	0.002024410127741436	0.9078214434658832	0.414320272162333	0.00445041214626738
	10	1exp	11	22	0.013491902271441616	0.8440538012331853	0.4144716948579309	0.004404586706722677
	10	1exp	11	23	0.04169463932567752	0.9190021688851343	0.41477512224940744	0.004291770605410999
	10	1exp	11	24	0.13256266753960172	0.9780507822050823	0.41505974647144617	0.0043122161258959835
	10	1exp	12	22	0.0020991063428502745	0.900574775475528	0.41601546851558213	0.00500432676898822
	10	1exp	12	23	0.006387196583678423	0.9800163868519965	0.41623252348848866	0.00506373154993222
	10	1exp	12	24	0.019450637079806214	1.0460842927061593	0.4162348522269403	0.005066999970680462
	10	1exp	13	23	0.0016983352175248207	0.9429474186138453	0.4224235511735802	0.007488334359148112
	10	1exp	13	24	0.006472800563363631	0.9775957658115956	0.4232898980622022	0.007403845461191703
	10	1exp	14	24	0.0009364236915605745	1.0620145647024322	0.4256390631802182	0.009802255915119646
	11	1exp	10	19	0.0006218736614467056	0.8265342008955356	0.4179448436444832	0.0032462843942384014
	11	1exp	10	20	0.0037766720980914794	0.7831084711973901	0.41798662732382835	0.003246341902542179
	11	1exp	10	21	0.01567880276233439	0.8167410768993912	0.4179471563816905	0.0032335344107126385
	11	1exp	10	22	0.10430074785067918	0.766184508056851	0.41804501586505766	0.0032161532085711064
	11	1exp	10	23	0.336733372832824	0.8346298679758427	0.41796238006031033	0.0031659050553661306
	11	1exp	10	24	1.0	0.9052329002183811	0.41815554248596465	0.003174628576175581
	11	1exp	11	20	0.0005604374215647559	0.8496496157187295	0.4162850841906827	0.004990696419752239
	11	1exp	11	21	0.0023928145515619234	0.8743830541601417	0.4160099803352874	0.0050149924193552955
	11	1exp	11	22	0.01587457972576639	0.8144848200090843	0.41613150003974714	0.0050152266629045214
	11	1exp	11	23	0.04971238430993991	0.8896885828603676	0.4163192735914209	0.005079271423424159
	11	1exp	11	24	0.151508170990689	0.9574993881667423	0.41628427457795336	0.005082415248925036
	11	1exp	12	22	0.002148390743448784	0.8959333020099929	0.41613150003974714	0.0050152266629045214
	11	1exp	12	23	0.006727839610953058	0.9705693631204011	0.4163192735914209	0.005079271423424159
	11	1exp	12	24	0.02050440123368604	1.037291003847304	0.41628427457795336	0.005082415248925036
	11	1exp	13	23	0.0017682553318361686	0.9348784416526649	0.42255584978739036	0.007567930739597081
	11	1exp	13	24	0.006724891612486411	0.9706490495009413	0.42340011283327794	0.007484980152457849
	11	1exp	14	24	0.0009817187440970111	1.0525672006937068	0.42588630672075706	0.009852368259644402
#	ranges:	tmin	10-20	tmax	14-24	t0	4-11	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.4169432584325979 Eerr = 0.0034388341460812994


==> anc/AIC/D6_B2_P2_n3_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	2exp	4	19	0.0007120042256129438	1.0072647850131817	0.4139002137510087	0.004326769045129443
	4	2exp	4	20	0.003659349825786106	0.9871805973489344	0.41404376557255745	0.004260970815141228
	4	2exp	4	21	0.011108567884596776	1.039977730370849	0.4137731984489101	0.004272006973591981
	4	2exp	4	22	0.07995293403483676	0.9782639416086268	0.4138555335292885	0.004268061503674823
	4	2exp	4	23	0.2993728449741167	1.0006894000146578	0.41379733574008304	0.00427232987712185
	4	2exp	4	24	0.9065551308590859	1.0442108693586347	0.4141215535214086	0.004155672092021147
	4	2exp	5	21	0.0015033811810150441	1.114261853968767	0.4137731984489101	0.004272006973591981
	4	2exp	5	22	0.010820452973202844	1.0434815377158686	0.4138555335292885	0.004268061503674823
	4	2exp	5	23	0.04051570876792263	1.0632324875155739	0.41379733574008304	0.00427232987712185
	4	2exp	5	24	0.12268889540441887	1.1056350381444366	0.4141215535214086	0.004155672092021147
	4	2exp	8	24	0.0007105787192388829	1.2213178876123363	0.4165561921351439	0.00667941546405445
	5	2exp	8	24	0.0006630499553828986	1.2312078019995407	0.41656126166175583	0.006869529141403323
	6	2exp	4	19	0.0006492809125628863	1.0214522287220713	0.41440304633317837	0.004241122034965086
	6	2exp	4	20	0.0033198553555247442	1.0010897793544684	0.4145239195330847	0.004184900055908378
	6	2exp	4	21	0.010328891533745119	1.049680626402165	0.41425396105182005	0.004196113031181472
	6	2exp	4	22	0.07434039874083144	0.9873618926559312	0.41433156983652336	0.004196703204236542
	6	2exp	4	23	0.2776411555142392	1.0095553173493244	0.41426121898080004	0.004201262789277238
	6	2exp	4	24	0.8244689654182847	1.0547566854492822	0.4145433491728505	0.004099698981932635
	6	2exp	5	20	0.0008815358694624021	0.9744060394503434	0.4174655896923837	0.0043269747574734355
	6	2exp	5	21	0.0029728867494853923	1.0168594599379657	0.41735170355107365	0.004291735381502126
	6	2exp	5	22	0.021176325929411023	0.9539554418117453	0.41740741309546614	0.004299245793186603
	6	2exp	5	23	0.07692616142098875	0.9830879563322522	0.41725243434617537	0.0042985955944250705
	6	2exp	5	24	0.23981760075687206	1.0267848273289335	0.4175119301959249	0.004146402109271952
	6	2exp	8	24	0.0006237735246203979	1.2399310839504092	0.41614208225570015	0.007039781461157241
	7	2exp	4	19	0.0006746075223591608	1.0155652116031701	0.41467540070955694	0.004174289041106639
	7	2exp	4	20	0.0034487766049091663	0.9956471584235733	0.4147831835558612	0.004123674442245992
	7	2exp	4	21	0.01088032413835805	1.0427458182313378	0.41451901009823333	0.0041334722484563866
	7	2exp	4	22	0.07825424357376258	0.9809483263653915	0.4145948779032693	0.004136331564920744
	7	2exp	4	23	0.2921293791665165	1.003570927808535	0.41451793151002725	0.0041414560563325055
	7	2exp	4	24	0.8546344752978017	1.0507639785102942	0.41477932592681105	0.0040485504807969315
	7	2exp	5	20	0.0008584354648530458	0.9784912989692595	0.41754379752262977	0.004297768692099986
	7	2exp	5	21	0.0029184691427090854	1.01949863674835	0.41743172733769046	0.004263841615531546
	7	2exp	5	22	0.02080047910425826	0.9563431532729311	0.4174864378125994	0.004272107549323289
	7	2exp	5	23	0.0759678950500188	0.9846548565454741	0.4173353633300579	0.004269774885644251
	7	2exp	5	24	0.23312154773581756	1.03011643390577	0.41758449535168524	0.0041223698610121685
	7	2exp	6	22	0.0031652643548562218	1.0079018704711769	0.41549416411536005	0.0069036455751363785
	7	2exp	6	23	0.011112036719556738	1.0399361013206962	0.41578241462451276	0.006516270566379738
	7	2exp	6	24	0.03305182257283875	1.0886841198931008	0.41645649788092914	0.006082582237672907
	8	2exp	4	19	0.0006716560394820244	1.0162397823620484	0.4148456875811461	0.004133615615273052
	8	2exp	4	20	0.0034305353563797605	0.9964047628959738	0.41494079798989797	0.004086985578364482
	8	2exp	4	21	0.010882999730739995	1.0427130341166622	0.41467869778613936	0.004095514033694733
	8	2exp	4	22	0.0783125896418316	0.9808551615654597	0.41475255565325003	0.004100028994991896
	8	2exp	4	23	0.2923112667925089	1.0034977003727867	0.4146735164527798	0.004105090824619633
	8	2exp	4	24	0.8444759116087575	1.0520926064284901	0.4149085873296746	0.004021117954517854
	8	2exp	5	20	0.0008423633328060883	0.9813990024639307	0.4176584362736211	0.004286467194507194
	8	2exp	5	21	0.0028793592807859767	1.0214259817713665	0.4175502066266118	0.004250877243415727
	8	2exp	5	22	0.020551309536709448	0.957950000869538	0.4176038808259781	0.004259602553744025
	8	2exp	5	23	0.07580657426510294	0.9849205811538267	0.41746971719682413	0.004250775834169883
	8	2exp	5	24	0.22941239579386657	1.0320033448109966	0.4176938091179693	0.004110534225626725
	8	2exp	6	22	0.003114965699436806	1.010190218440788	0.41565085088142856	0.006916551071768762
	8	2exp	6	23	0.011050188959908024	1.0406802855447779	0.41595723674909724	0.006523647012282215
	8	2exp	6	24	0.03242960382027715	1.0910597457575792	0.4166054971278216	0.00610070129364335
	8	2exp	7	23	0.0015565768619797552	1.1092943684108625	0.41477620482520533	0.007362960023520124
	8	2exp	7	24	0.004550164126740265	1.1589848487632288	0.4155711311068911	0.006746669196615416
	9	2exp	4	19	0.0006013267650588387	1.0332563784286213	0.4149634714265109	0.004140405155884223
	9	2exp	4	20	0.003057465317989792	1.0128519177986182	0.4150518297258228	0.004091956672449125
	9	2exp	4	21	0.00980005623938497	1.0566882060632985	0.41477854292038024	0.004101930830371485
	9	2exp	4	22	0.07056921400676616	0.9938694603347804	0.4148506595565921	0.0041114053795786865
	9	2exp	4	23	0.2649648913956511	1.015053216227966	0.4147732880219337	0.004114374191423101
	9	2exp	4	24	0.7580528636382821	1.064088505076596	0.41496475036453406	0.004040268741745916
	9	2exp	5	20	0.0007472934297393498	0.9998226199893573	0.4177515353344871	0.0043168886847223704
	9	2exp	5	21	0.0025614227227074874	1.0381409735244131	0.4176191545999273	0.00428748530594932
	9	2exp	5	22	0.01831356157290247	0.9733210419865497	0.41767227167562	0.0043005112625373355
	9	2exp	5	23	0.06847519059253965	0.9976347714142006	0.4175543410944919	0.004282501842992751
	9	2exp	5	24	0.20441928569003667	1.0455737015621123	0.41773298686738597	0.004150306624643906
	9	2exp	6	22	0.0027866228646004506	1.0261027499982	0.41569576236290495	0.00699657125145065
	9	2exp	6	23	0.01001484185045322	1.0537975322829638	0.41601689433854283	0.006592928564240472
	9	2exp	6	24	0.028947165205777416	1.105259673872021	0.4166302103343034	0.00616343277501855
	9	2exp	7	23	0.0014226638083002419	1.1221455191770286	0.4146958299600035	0.00750814996370154
	9	2exp	7	24	0.0040051538064798525	1.1759956915265581	0.41549531878464785	0.0075099108444680145
	10	2exp	4	19	0.0006398342424699457	1.0237070464864573	0.41493799652954844	0.004110948485456748
	10	2exp	4	20	0.0032411085506445086	1.0045191790430001	0.41500738155911354	0.004072385421531354
	10	2exp	4	21	0.010599830809869848	1.0462282173586595	0.41474231567560166	0.004081246292460641
	10	2exp	4	22	0.07652781336639163	0.9837369277093718	0.4148105709064363	0.004092285434809793
	10	2exp	4	23	0.29188324303843793	1.003670094135262	0.41471486448493955	0.004099569408321349
	10	2exp	4	24	0.8339605686942595	1.0534848387055133	0.41487800552484894	0.0040381346442270125
	10	2exp	5	20	0.0007491828967253354	0.9994341241903361	0.4175691322422163	0.004323762613522262
	10	2exp	5	21	0.002612174200407108	1.0353381097587784	0.4174463129779715	0.004292563055652598
	10	2exp	5	22	0.018753527915772967	0.9701557039496356	0.41749761095531956	0.004305362363600473
	10	2exp	5	23	0.07155637689200933	0.9921330053551015	0.4173716784194176	0.004287478687199263
	10	2exp	5	24	0.21337671029099803	1.0405282909813562	0.41753358296518156	0.004164953547428416
	10	2exp	6	22	0.002825687572859178	1.0241139923200906	0.4156219448132763	0.006982523384720955
	10	2exp	6	23	0.010371898197092052	1.049126615651453	0.41594089043109395	0.006568034825778235
	10	2exp	6	24	0.03005122658788019	1.1005807739333862	0.4165102193561667	0.006151147217918088
	10	2exp	7	23	0.001469523318637956	1.1175159420971683	0.4146557572265738	0.007501882432643749
	10	2exp	7	24	0.004232691107017117	1.1686282244751487	0.41541343577503376	0.00684550385481376
	10	2exp	8	24	0.0006324535219213628	1.2379568877223295	0.41509994722515736	0.007216933058403545
	11	2exp	4	19	0.0007357056000106386	1.0022269092473366	0.41497724090643917	0.004101594380440502
	11	2exp	4	20	0.003745023999006416	0.9838745206599262	0.41503048177151675	0.004068771406883776
	11	2exp	4	21	0.012474241960113396	1.024517839303545	0.41476110100323255	0.004077632281544373
	11	2exp	4	22	0.09003517671310866	0.9634186529390376	0.4148325749432542	0.004083814906205889
	11	2exp	4	23	0.35304722104444114	0.9812879824937191	0.4147209795693491	0.004094719169542506
	11	2exp	4	24	1.0	1.0333104878739348	0.41486256631866464	0.0040504633444892945
	11	2exp	5	20	0.0008336080354158628	0.9830064059173262	0.4174911016522873	0.004325265405567306
	11	2exp	5	21	0.0029431813595264867	1.018294082637542	0.41735656797034854	0.0042942720114539324
	11	2exp	5	22	0.02114267896107278	0.9541674630254786	0.4174120926178086	0.00430214103588802
	11	2exp	5	23	0.08335298644237772	0.9730581538937659	0.41728133365473785	0.004283154332856859
	11	2exp	5	24	0.24626752877354763	1.0236624952343518	0.41743122536133914	0.004178867572575945
	11	2exp	6	22	0.0031309834540638078	1.0094575017243548	0.4157004377532362	0.0070130972888674354
	11	2exp	6	23	0.011914762616895587	1.0306361976723015	0.41601045251028074	0.0065840094869222985
	11	2exp	6	24	0.0343909057650976	1.0837196884641331	0.41652607836536426	0.006196190713771937
	11	2exp	7	23	0.0016910468101613686	1.0974574169105364	0.4146996751396915	0.007571470825373937
	11	2exp	7	24	0.004853376846411439	1.1503833266907413	0.4154022147738211	0.006916670956659549
	11	2exp	8	24	0.0007300478506160611	1.2174564097209077	0.41506111425688347	0.007282133783916481
#	ranges:	tmin	4-20	tmax	9-24	t0	4-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.41518584815642 Eerr = 0.004021316846728612


==> anc/AIC/D6_B3_P2_n1_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	10	22	0.0018535848107101406	0.9887784018349941	0.36774162493628804	0.0021320667363577852
	4	1exp	10	23	0.012195723584913701	0.9305702378719323	0.3676246861984253	0.0021082776073796422
	4	1exp	10	24	0.0893903443726917	0.865254177009241	0.3676277613720384	0.00211459842928861
	4	1exp	11	22	0.0012894761019848788	0.7810101631346039	0.36473273379110627	0.002660969661745862
	4	1exp	11	23	0.009029473663605285	0.7248829720718742	0.3646066519781215	0.002623921208547189
	4	1exp	11	24	0.06618977617006767	0.6703485997129223	0.364609544209257	0.002630883915138287
	4	1exp	12	23	0.0015857613758952414	0.7434049555088964	0.36304082844305424	0.0033610377668305148
	4	1exp	12	24	0.011569677145124437	0.6835673790498108	0.36306043613038247	0.0033685110864290777
	5	1exp	10	22	0.0020655875241345186	0.9707295348943198	0.36763594840994157	0.0021440744195745944
	5	1exp	10	23	0.01338903063405655	0.9162086382026197	0.3675078608668404	0.0021200699215784364
	5	1exp	10	24	0.09803429488108935	0.8520677922017337	0.36751113513591205	0.002126439543978436
	5	1exp	11	22	0.001451740545821356	0.759459763208408	0.36458173002006833	0.002684178878366546
	5	1exp	11	23	0.010070082248474919	0.7067038393767656	0.36444091062135436	0.002645454568648636
	5	1exp	11	24	0.07376334546204766	0.6536815348252951	0.3644435981896177	0.0026523666468726914
	5	1exp	12	23	0.0017184652260112013	0.7287927870201251	0.36295377933830475	0.0033945241785007054
	5	1exp	12	24	0.012531069188363012	0.6702634691812588	0.3629731848514857	0.0034021723935615438
	5	1exp	13	23	0.000691198235614228	0.5838241049536975	0.3586184037354471	0.004389751954693308
	5	1exp	13	24	0.0050252202338048595	0.5336950236407075	0.35864443762278797	0.004399406593027549
	6	1exp	10	22	0.0022994863084928865	0.9528510261291538	0.36755324411702234	0.0021619763330481163
	6	1exp	10	23	0.014628279151985644	0.9025900503270342	0.367412302204834	0.0021375633947360593
	6	1exp	10	24	0.10700016167814355	0.8395659378800049	0.36741615612444223	0.0021440955098655434
	6	1exp	11	22	0.0016373706960656582	0.7375818526285034	0.36445873363085246	0.0027067627184413755
	6	1exp	11	23	0.011224366288798427	0.6886174889896215	0.36430083762438026	0.0026660926823926746
	6	1exp	11	24	0.0821803724826546	0.6370577561022361	0.3643035067188823	0.0026729244714137415
	6	1exp	12	23	0.0018748163771377434	0.7129602160359972	0.3628761237659311	0.003424700793750333
	6	1exp	12	24	0.013669340568949037	0.6557727500576682	0.36289493469064316	0.0034324067528662583
	6	1exp	13	23	0.0007807010145780064	0.5594709873826947	0.3584136746092437	0.004438473348865172
	6	1exp	13	24	0.005680733148864408	0.5114021110406646	0.35843624486750303	0.004449326184975331
	7	1exp	10	22	0.002651315779520242	0.9291226455475387	0.36744373479603776	0.0021766895850736196
	7	1exp	10	23	0.0165481386061359	0.8836181978557057	0.3672900466952855	0.0021532236786889632
	7	1exp	10	24	0.1208970668247072	0.8221217734962459	0.3672938101222962	0.0021597805553117432
	7	1exp	11	22	0.0018978010028182907	0.7107447384842106	0.36429600757820996	0.002735297938858061
	7	1exp	11	23	0.012841154532206864	0.666189449928901	0.36412039589567313	0.0026940953007992922
	7	1exp	11	24	0.09395909864532911	0.616451129822827	0.36412233775169645	0.002700784316042307
	7	1exp	12	23	0.0020806722432201476	0.6940183409596915	0.36278760445092595	0.003472568400513008
	7	1exp	12	24	0.015165556078388369	0.6384608502707638	0.36280547436320837	0.00348046674222957
	7	1exp	13	23	0.0009013974856595354	0.5307201737467137	0.35816802022635635	0.004506761553955727
	7	1exp	13	24	0.006567796736153214	0.4850206339203212	0.3581850104532207	0.004518989573462191
	8	1exp	10	22	0.0029265890717667517	0.9126590508446334	0.3673913439088094	0.0021922797371765465
	8	1exp	10	23	0.01772716452556746	0.8730298043954883	0.36722018779593857	0.00216875328648734
	8	1exp	10	24	0.1293157966000564	0.8125049231669228	0.3672234613071808	0.0021752619611934325
	8	1exp	11	22	0.002072716071977778	0.6947149184280786	0.36422694110372744	0.002755413499377523
	8	1exp	11	23	0.013746789169805313	0.6548311047851685	0.364026734557245	0.0027124323027150786
	8	1exp	11	24	0.10053716914571521	0.6060406783478797	0.36402721967949664	0.002718857933910124
	8	1exp	12	23	0.0022042697254575877	0.6835264812467187	0.36272544142272	0.003499949190184279
	8	1exp	12	24	0.01606395188290239	0.6288690270773175	0.36274061030469545	0.0035081397797257436
	8	1exp	13	23	0.001015943260977238	0.5067948817058917	0.3579072698852594	0.004561937411949348
	8	1exp	13	24	0.007415451536015447	0.46295018944560823	0.35791679603231435	0.00457543970125483
	9	1exp	10	22	0.00294512925117532	0.9116065343577068	0.36739414963140554	0.002216624973716114
	9	1exp	10	23	0.01756023454487093	0.8744853793452769	0.3672051315145198	0.002190579285654935
	9	1exp	10	24	0.12803108236681715	0.813931263599969	0.3672073630585126	0.00219638337089194
	9	1exp	11	22	0.0023824660157141437	0.6693919669664318	0.3640770481632296	0.002779126757229581
	9	1exp	11	23	0.01563064298866286	0.6334264381556703	0.3638598359853257	0.002733987082796318
	9	1exp	11	24	0.11424284486598481	0.5863793092018295	0.363859573178692	0.002740084669360616
	9	1exp	12	23	0.002442588935532637	0.6648606172141527	0.36264979536255965	0.0035340585797693854
	9	1exp	12	24	0.01780637727200798	0.6117058739649722	0.3626609834500559	0.0035424177358002965
	9	1exp	13	23	0.0011901506799109885	0.47514239794999363	0.3576348838005591	0.00462839629621954
	9	1exp	13	24	0.008701233160966158	0.43387766406830874	0.3576379017919509	0.004642662071529249
	10	1exp	10	21	0.0036227787000288336	0.5931910150095326	0.3636563970373533	0.002837020684812149
	10	1exp	10	22	0.021441208942258084	0.5807461981310664	0.3639087447694525	0.0028222233498522036
	10	1exp	10	23	0.1369624681716429	0.5584746118903671	0.36365811679273247	0.0027764157799648964
	10	1exp	10	24	1.0	0.5202909473784785	0.36365672548885514	0.002782260919544166
	10	1exp	11	22	0.0029017520851358906	0.6335413070520723	0.3639087447694525	0.0028222233498522036
	10	1exp	11	23	0.018535854422794845	0.605014162881231	0.36365811679273247	0.0027764157799648964
	10	1exp	11	24	0.1353352832366127	0.5603133279460538	0.36365672548885514	0.002782260919544166
	10	1exp	12	23	0.0028383310033291954	0.6375592192892773	0.362525473410439	0.003587951822456978
	10	1exp	12	24	0.02067707561956111	0.5867943803395184	0.3625346027363846	0.003596749813924851
	10	1exp	13	23	0.0014192877624389208	0.4399273481193496	0.35735542303913287	0.004714398043366978
	10	1exp	13	24	0.010400521217835225	0.40144290702553415	0.3573508541829402	0.004728426199376464
	11	1exp	10	21	0.0025719620998118377	0.6554768800094819	0.3659582428016297	0.0022564460611683834
	11	1exp	10	22	0.016504387984917494	0.6243609377667452	0.36612933899070416	0.0022351678679220013
	11	1exp	10	23	0.09288164007046473	0.6182255254533862	0.365907316643333	0.0022135424399651864
	11	1exp	10	24	0.6802504216083441	0.5753329875977019	0.3659071281008444	0.0022184446019581465
	11	1exp	11	21	0.0006261430309426609	0.6035936721356079	0.36265018569440644	0.0037823526982818435
	11	1exp	11	22	0.0038094435401175904	0.5840561426585728	0.36301815066488596	0.0037338665163870366
	11	1exp	11	23	0.024961554139004923	0.5554091839806938	0.36254442221701766	0.0036305937933986247
	11	1exp	11	24	0.1827923250119242	0.5140678828006824	0.3625440716380751	0.00363928323571898
	11	1exp	12	23	0.003378178999428273	0.6059009279789388	0.36254442221701766	0.0036305937933986247
	11	1exp	12	24	0.024738251078967724	0.5569068730340726	0.3625440716380751	0.00363928323571898
#	ranges:	tmin	10-20	tmax	14-24	t0	4-11	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.36476619528184684 Eerr = 0.00239319143675601


==> anc/AIC/D6_B3_P2_n1_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	2exp	6	23	0.002333106414971266	1.0976798311186695	0.3656012680880597	0.0025337277045568737
	4	2exp	6	24	0.017175658124237735	1.0295382727767857	0.3656062184782271	0.0025397930274385005
	5	2exp	4	21	0.00146634774376456	1.159603274285831	0.3636174310990936	0.002515834239586502
	5	2exp	4	22	0.006115683248595808	1.158617855276412	0.36384934809889724	0.002438641503138576
	5	2exp	4	23	0.039273291558241545	1.1069711358350351	0.3636073587690266	0.002445689554154717
	5	2exp	4	24	0.28436151426316675	1.0477281080124454	0.36360357822711575	0.0024532521939195327
	5	2exp	5	22	0.0023564180798524566	1.096354218003602	0.36611409731492317	0.002638896260873838
	5	2exp	5	23	0.014095498386074297	1.0542429819139671	0.3658472657325999	0.0026733583254520063
	5	2exp	5	24	0.10344349245430014	0.9930322166276717	0.36585631939151675	0.0026780848372520197
	5	2exp	6	23	0.001907618266440582	1.1245258473748982	0.3658472657325999	0.0026733583254520063
	5	2exp	6	24	0.013999554350287116	1.055096730166901	0.36585631939151675	0.0026780848372520197
	5	2exp	7	23	0.0008501374180168543	1.0345938018044318	0.36320913384069453	0.004492720091901924
	5	2exp	7	24	0.00627048936017556	0.965859325179643	0.36320894644556917	0.00450950589040314
	5	2exp	8	24	0.0028900228198774783	0.8597907057252748	0.36729359620598506	0.0018381531363170784
	6	2exp	4	21	0.0017492037948302114	1.136085150440137	0.3635098142494066	0.00254872288036719
	6	2exp	4	22	0.007693232324739351	1.1299322893503128	0.3637387097549225	0.0024713130537800288
	6	2exp	4	23	0.0487553217655161	1.0815276449899727	0.3634785737909503	0.00248381472362165
	6	2exp	4	24	0.3520640620771339	1.0239984649716725	0.36347442596374985	0.002491852260360862
	6	2exp	5	22	0.002762165198765923	1.075171263178555	0.36597654641746885	0.002686169849930133
	6	2exp	5	23	0.016198704923012557	1.036858505287832	0.3656826901783287	0.002732481728664393
	6	2exp	5	24	0.11863933265159428	0.9769072077051965	0.36569348170502874	0.002737461710582295
	6	2exp	8	24	0.003181770790495954	0.8460516348795574	0.3672209886688483	0.0017497528137807134
	7	2exp	4	21	0.0019377894541588042	1.1224335295386212	0.3634037059989066	0.0025765734649248946
	7	2exp	4	22	0.009001691093253853	1.1102983599232088	0.3636345077560548	0.0024988368922647898
	7	2exp	4	23	0.05572977120008241	1.0657982167359612	0.3633490073649373	0.00251871750364832
	7	2exp	4	24	0.40142236269125653	1.0094205768637785	0.3633428730382084	0.0025270473798144084
	7	2exp	5	21	0.0006063348913558878	1.082874593982284	0.36568322172268586	0.0028771464957274657
	7	2exp	5	22	0.0031723934465478845	1.0567084006490175	0.36588144894100905	0.002718156695511122
	7	2exp	5	23	0.018011054615236312	1.0236017029555544	0.3655577835893685	0.00277935821254807
	7	2exp	5	24	0.13167641635406432	0.9646413901848437	0.3655691322959537	0.0027848318089413186
	7	2exp	6	22	0.0010769238465679239	1.000812950213969	0.3594544965440739	0.014734570667297815
	7	2exp	7	23	0.003648679422331143	0.8264905768991845	0.36712557191903106	0.001703464598897648
	7	2exp	7	24	0.02674984391652824	0.7724360933190152	0.3671239429690064	0.001704983111401822
	7	2exp	8	24	0.0036201977029785303	0.8276100999846592	0.3671239429690064	0.001704983111401822
	8	2exp	4	21	0.002113100276882398	1.1108857524932472	0.3632773900937938	0.002610215528913771
	8	2exp	4	22	0.010261829783606282	1.0939210216247124	0.36350323753903874	0.002531462638599995
	8	2exp	4	23	0.062229242447658616	1.0528205074401293	0.36319361511845577	0.0025564821464968317
	8	2exp	4	24	0.4472497622279483	0.997409127507108	0.3631850985338076	0.002565297399014315
	8	2exp	5	21	0.0006532044300088928	1.0722377820314783	0.36556104041055587	0.002897997353619006
	8	2exp	5	23	0.019762359428775574	1.0120025311049508	0.3654083525501302	0.0028150584885884068
	8	2exp	5	24	0.14417144584589636	0.953976017740111	0.3654195006550196	0.002821118096824166
	8	2exp	6	22	0.0011691149384240116	0.9890789055228115	0.3595185993418213	0.014586058102794418
	8	2exp	7	22	0.0006559592444508261	0.846377839638622	0.36706857889569405	0.0013242348335207408
	9	2exp	4	21	0.001997887186649901	1.1183612163769858	0.3630428275220986	0.002669027720600473
	9	2exp	4	22	0.009945214571436281	1.0978384813047122	0.3632714695575393	0.002587762612584768
	9	2exp	4	23	0.059828246069330404	1.057449581951399	0.3629447781872349	0.0026170094489382763
	9	2exp	4	24	0.43003855863214346	1.0017693847129487	0.36293373643337207	0.0026263220647925528
	9	2exp	6	22	0.0009739230323370214	1.015174619860677	0.35973711525275176	0.013356874866191422
	9	2exp	6	23	0.006460235198698233	0.9618844816963343	0.3575854226124063	0.01672008492181661
	9	2exp	6	24	0.04759546573279236	0.9021327299169802	0.3575258778605338	0.01684397386742256
	9	2exp	7	22	0.0006500138503385879	0.8477786071427267	0.3669530634447054	0.0013244575033526246
	9	2exp	7	23	0.003918482763604693	0.8162992585061658	0.3668362415177704	0.00131488724693761
	9	2exp	7	24	0.028575048887543916	0.7636353890389164	0.3668419201810499	0.0013214196187937015
	10	2exp	4	21	0.003865106095464777	1.0303746941792706	0.36297291786635705	0.0027155287020427725
	10	2exp	4	22	0.021466656018050465	1.0016623112416174	0.3631787805463765	0.0026384493002400617
	10	2exp	4	23	0.1226476753780974	0.972998061305152	0.362792177893699	0.002679720927436551
	10	2exp	4	24	0.8764695064270209	0.922655269413643	0.3627764834019952	0.0026903195105966978
	10	2exp	5	21	0.0010085769393642545	1.0101798531325232	0.36515405430283776	0.003081256425683236
	10	2exp	5	22	0.006150539613876799	0.9684346024344483	0.3653432141156507	0.002923405544860603
	10	2exp	5	23	0.0317880705921682	0.9525885321910609	0.3648964354696472	0.0030435677941440384
	10	2exp	5	24	0.23019757868233137	0.8989248659306774	0.3649065202608592	0.003052803148491299
	10	2exp	6	22	0.0023245860845256274	0.8908939061845799	0.35780078487062494	0.016249689007059483
	10	2exp	7	23	0.005672580562474613	0.7634507426375964	0.36675274871292085	0.0017420049623289775
	10	2exp	7	24	0.04127750007927181	0.7145975705436204	0.36674883056255275	0.0017587023056128029
	11	2exp	4	20	0.0005682037294388076	1.0921535120432557	0.3626133418257912	0.002838848454406988
	11	2exp	4	21	0.004041274947343026	1.0244318820144165	0.3626168369920009	0.002838645383527911
	11	2exp	4	22	0.02352571380595157	0.9902131638585244	0.36281779091676136	0.00275653651059238
	11	2exp	4	23	0.13873003916567755	0.9585022891662378	0.3624340687903343	0.002799360826493724
	11	2exp	4	24	1.0	0.9080048954821474	0.36241801935544654	0.002810431304559603
	11	2exp	5	21	0.0009619576265140041	1.0169406021272493	0.3647829257474094	0.0032867432217074453
	11	2exp	5	22	0.006089462569991648	0.9697652677923422	0.3649754857224948	0.0031166359858261082
	11	2exp	5	23	0.03251245206206367	0.9497720227492642	0.3644996269436002	0.0032532658728347654
	11	2exp	5	24	0.23651876807286526	0.8957378559924888	0.36450681106582733	0.003265171517980945
	11	2exp	6	22	0.002410255346704682	0.8857238062060039	0.3571685704958307	0.015887449430858333
	11	2exp	7	24	0.043129484789755305	0.7087456631003064	0.3667143375954643	0.0037018148904760717
#	ranges:	tmin	4-20	tmax	9-24	t0	4-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.3634453025670309 Eerr = 0.002586550745143245


==> anc/AIC/D6_B3_P2_n2_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	8	20	0.0009029967617358352	0.5076376840076984	0.4020600812268501	0.0014659007935426509
	4	1exp	8	21	0.003981646513862943	0.5480145171783377	0.40213069094410486	0.0014918747598652237
	4	1exp	8	22	0.02098254959455372	0.5571569531099847	0.4022355398230933	0.0014747907705365392
	4	1exp	8	23	0.13443547054162347	0.5390273975156977	0.40219339571492496	0.0014875024517898333
	4	1exp	8	24	0.580031087940671	0.5725885112944111	0.40241891872180285	0.0014820903699557615
	5	1exp	8	20	0.0008793560451664525	0.5120591997658802	0.4020522602919994	0.0014672061969939715
	5	1exp	8	21	0.0038709809634682227	0.5523510520774383	0.4021253429258209	0.001493816725611042
	5	1exp	8	22	0.020295135568375162	0.561915508885445	0.40223042590726804	0.0014764631330752343
	5	1exp	8	23	0.13063289393528543	0.5428531652564593	0.40219021670460214	0.0014892289465961504
	5	1exp	8	24	0.5708555123084513	0.5745817072455643	0.4024118770143668	0.0014844097463340136
	6	1exp	8	20	0.0008433699343805157	0.5190232297960481	0.40202578321593435	0.0014701649086229177
	6	1exp	8	21	0.00369914560960141	0.5593366024147821	0.40210206011716787	0.0014975332312857604
	6	1exp	8	22	0.01936929315880444	0.5685858295924803	0.40220713618185455	0.0014798564303372854
	6	1exp	8	23	0.1252413176079607	0.5484729833720221	0.4021690494238436	0.001492604987325735
	6	1exp	8	24	0.5537885114854134	0.5783758658394291	0.4023865777565746	0.0014885793223992382
	7	1exp	8	20	0.0008175825945475433	0.5241988567642644	0.40201099660182166	0.0014717104572051888
	7	1exp	8	21	0.0035852644965286375	0.5641473142089063	0.40208946041771115	0.001499887015638819
	7	1exp	8	22	0.018640547468438844	0.5740643732723573	0.4021941201754804	0.0014822352254558135
	7	1exp	8	23	0.1212487608067265	0.5527927310323177	0.40215783559631973	0.0014949533569198125
	7	1exp	8	24	0.5411212803565221	0.5812682950658176	0.402371912330229	0.0014911322285144125
	9	1exp	8	20	0.0011992252303906015	0.4603523475700628	0.4022137316414075	0.0015134717828724383
	9	1exp	8	21	0.00565463309186579	0.4940483949182929	0.40231528173311215	0.0015420016655210247
	9	1exp	8	22	0.03150660120971991	0.4990846723238878	0.4024225031348556	0.001525172411965064
	9	1exp	8	23	0.19556720737095515	0.4890514267052182	0.40236400721243026	0.001534585004746035
	9	1exp	8	24	1.0	0.5045043141718628	0.4025646001117266	0.0015265596655125969
	10	1exp	8	20	0.0009764522282053514	0.49460320727797147	0.40212718347915344	0.0014884111960050956
	10	1exp	8	21	0.004435739314282581	0.5313993062365251	0.40221851323023483	0.0015130066680568062
	10	1exp	8	22	0.021320200089406237	0.554876401149551	0.4023030134214381	0.0014951767510368173
	10	1exp	8	23	0.13716601030143705	0.5363463794780241	0.4022517656134941	0.00150058526591024
	10	1exp	8	24	0.6322836852434343	0.5618064537332116	0.4024499089708353	0.0014940936459039522
	11	1exp	8	20	0.0007604557820257428	0.5362711841038542	0.4018761129378918	0.0014798585704988846
	11	1exp	8	21	0.003360188450490985	0.5741219589998557	0.40197044050778213	0.0015164737581841094
	11	1exp	8	22	0.017139828652881328	0.5860549823074455	0.402044493917278	0.0015050305719695018
	11	1exp	8	23	0.11574433219506798	0.558987475534254	0.40199551310859466	0.0015113636113027091
	11	1exp	8	24	0.5556833101574545	0.5779489058037447	0.40217834640370675	0.001508705096301694
#	ranges:	tmin	8-8	tmax	12-24	t0	4-11	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.40237298743194744 Eerr = 0.001484985222816585


==> anc/AIC/D6_B3_P2_n2_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	2exp	3	20	0.002013970879184441	0.6778562351102516	0.4016413887979476	0.0016388772869291989
	4	2exp	3	21	0.007965879909326278	0.7136078361355204	0.40179370949924503	0.001651887078519088
	4	2exp	3	22	0.040270264444677885	0.7162843243167514	0.4019113085151437	0.0016287408096779933
	4	2exp	3	23	0.26935605676628793	0.6875551069832698	0.4018510429386316	0.0016328897710290058
	4	2exp	3	24	1.0	0.723818402036122	0.4021778730485033	0.0016121680449295663
	5	2exp	3	20	0.001943369667155062	0.6826142253542032	0.4016406160361925	0.0016407876582523692
	5	2exp	3	21	0.007680608881832942	0.7181664091024579	0.4017966229609089	0.001654198039601896
	5	2exp	3	22	0.038640437563680796	0.7211447958745026	0.40191470594703493	0.0016306125072553515
	5	2exp	3	23	0.2592662015491275	0.6917971954718786	0.4018568345659314	0.0016349377672501618
	5	2exp	3	24	0.9760944664875408	0.7263653397012678	0.4021796878541452	0.0016147589476773897
	6	2exp	3	20	0.0018095185542958295	0.6921292374041983	0.40162360091922483	0.0016448033717548747
	6	2exp	3	21	0.0071301841958930495	0.7274616287883361	0.40178364621237567	0.001658694930155292
	6	2exp	3	22	0.03584927358791823	0.7299655051794812	0.40190150677144754	0.001634600475688007
	6	2exp	3	23	0.24129882435609123	0.6997771108701983	0.40184608788574955	0.001639092660630276
	6	2exp	3	24	0.9200588603967581	0.7325886791196454	0.4021643428088579	0.0016193644236484476
	7	2exp	3	20	0.0017510025680532145	0.6965122104535663	0.4016120271108804	0.0016449142981908866
	7	2exp	3	21	0.006902317698898267	0.731521605591533	0.4017743536174852	0.0016593478410236995
	7	2exp	3	22	0.03441808951162769	0.7347585663840708	0.4018914218143961	0.0016348419039107155
	7	2exp	3	23	0.23250213844227618	0.703903408415444	0.40183797378771186	0.0016393495781238706
	7	2exp	3	24	0.8951578148609554	0.7354768490674811	0.4021515204180748	0.001619697636070806
	8	2exp	3	20	0.0015029713002317833	0.7168781443634139	0.4015460861434343	0.0016517521709233875
	8	2exp	3	21	0.0059050938377441875	0.7510268446958724	0.4017145574273783	0.00166678206908477
	8	2exp	3	22	0.029478048168919822	0.7529863813939649	0.4018274651971538	0.0016422712567659675
	8	2exp	3	23	0.20034336244797465	0.7204441546194393	0.4017758219068988	0.0016461197424211761
	8	2exp	3	24	0.7831441314616039	0.7495487729824889	0.4020841499036641	0.0016274708073194697
#	ranges:	tmin	3-3	tmax	8-24	t0	4-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.40207972151657423 Eerr = 0.0016176028878509255


==> anc/AIC/D6_E_P1_n1_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	11	23	0.003076065223695076	1.1622691436628623	0.33357139403619246	0.0014986167195593031
	4	1exp	11	24	0.018619688528084113	1.1035456267021395	0.3335373261927687	0.0015026330171490616
	5	1exp	11	22	0.0005755532460707368	1.2090344820271228	0.33333667568996694	0.0015153005445048685
	5	1exp	11	23	0.0033920749288051735	1.145970718318698	0.3334485316469181	0.0015092534547172958
	5	1exp	11	24	0.021735823248147698	1.0797391349420125	0.33340933381060034	0.0015121204864635678
	5	1exp	12	22	0.001193565167888555	0.7840642699630677	0.3310310721728492	0.0018318578422851846
	5	1exp	12	23	0.006199715727021698	0.7768659412615229	0.3312323003118099	0.001816189584364947
	5	1exp	12	24	0.043680156196625	0.7200620350162616	0.33118079744829065	0.001813225935461348
	6	1exp	11	22	0.0006996661607524765	1.1735305615212077	0.33318171659225126	0.001531266196194842
	6	1exp	11	23	0.004053790261227784	1.1162689678366788	0.333303077012535	0.0015252617223907572
	6	1exp	11	24	0.0272841023717671	1.0447633716295155	0.333262349538556	0.0015263230325378197
	6	1exp	12	22	0.001345465024872042	0.7601052841520541	0.3308591875038975	0.0018519080250732761
	6	1exp	12	23	0.006917589037431002	0.7569452388238087	0.3310669932868715	0.0018362497892998925
	6	1exp	12	24	0.05006082056516734	0.6973379066592019	0.33102816177391836	0.0018321166527202539
	6	1exp	13	23	0.0010900510876355033	0.8022083105849596	0.3301417906901181	0.002712442520172158
	6	1exp	13	24	0.007956061887719369	0.7315149050451598	0.33009055930336006	0.0027166245450457823
	6	1exp	14	24	0.0013589709093016298	0.7581076776954109	0.3290789958642418	0.0030508616746154522
	7	1exp	11	22	0.0008561173892846567	1.1368388895792574	0.3330235690415547	0.0015517533610228782
	7	1exp	11	23	0.00493584906884823	1.0834569014910405	0.3331478507178319	0.0015465877792341842
	7	1exp	11	24	0.034633700779718855	1.0080675228400882	0.33310920293797336	0.0015439926713314235
	7	1exp	12	22	0.001531226822441204	0.7342393717252936	0.3306791950034545	0.0018746331465778103
	7	1exp	12	23	0.007846751410227303	0.7340302735287594	0.3308908850069711	0.001859256823114326
	7	1exp	12	24	0.057711343166100104	0.6736353957662673	0.3308713817098638	0.0018522327389601705
	7	1exp	13	23	0.0012235478128176183	0.7791022871195653	0.3299868452741625	0.0027393896108900057
	7	1exp	13	24	0.009026894688982587	0.7085559449882541	0.3299728775930077	0.002741688587906682
	7	1exp	14	24	0.0015288950565140193	0.7345441656479818	0.3289636586653295	0.00308999085691489
	7	1exp	15	24	0.000575814248085669	0.5887191719369536	0.3318922608499767	0.003839182686022113
	8	1exp	11	22	0.0010944249477128816	1.0921885552802322	0.3328688032774581	0.0015717534389956501
	8	1exp	11	23	0.006267470701267761	1.0436488735210794	0.33300229113382	0.0015662274096086863
	8	1exp	11	24	0.0451892268770476	0.9671396003778704	0.3329706159670623	0.0015603647667838225
	8	1exp	12	22	0.0017692738333604117	0.7053393837382969	0.33051230381785407	0.0019017107134655408
	8	1exp	12	23	0.009059274370073464	0.7079049258570674	0.33073237047716403	0.001885070959485962
	8	1exp	12	24	0.0668676971004883	0.6490916867400668	0.3307370513559863	0.0018747068461543003
	8	1exp	13	23	0.001388886669911868	0.7537527296301163	0.32987371874210186	0.002766778919112761
	8	1exp	13	24	0.010230712511921376	0.6857948892110128	0.329902075003588	0.0027666371818251905
	8	1exp	14	24	0.001723083633604333	0.7106301243126992	0.3288896475066878	0.0031297918163936842
	8	1exp	15	24	0.0006341391592555696	0.5672784382209203	0.33182958826231074	0.003890062197873371
	9	1exp	11	22	0.0014125315122102504	1.0457968407525269	0.332671164876761	0.0016055050042176244
	9	1exp	11	23	0.008103392188924275	1.0008305591151572	0.33281058050686774	0.0015992538377209466
	9	1exp	11	24	0.05926303517315199	0.9254277474949757	0.3327871969448254	0.0015885702593151267
	9	1exp	12	22	0.0020125302564673532	0.6795746705981649	0.3303505481064053	0.0019295992198602408
	9	1exp	12	23	0.010367470667713216	0.6833805515594722	0.3305766256797675	0.0019113162211237599
	9	1exp	12	24	0.07612599205761857	0.6274793932595264	0.33060649984332885	0.001896189060292443
	9	1exp	13	23	0.0015767127108249385	0.7283848001131037	0.32973875763985655	0.00278640877284384
	9	1exp	13	24	0.011505826908036351	0.6644386405011258	0.32980947644589	0.002780917625235018
	9	1exp	14	24	0.0018994311655100688	0.6911423325368492	0.3288270859419015	0.003165412639166469
	9	1exp	15	24	0.000685085740900507	0.5501060881806636	0.3317739033795826	0.003928365608183
	10	1exp	11	22	0.0023343601441579947	0.9544596894704496	0.3323360818884197	0.0016602041921582333
	10	1exp	11	23	0.013423459060114797	0.9167103775033864	0.33248616294038386	0.0016520085125518132
	10	1exp	11	24	0.09906521606215786	0.8463827286307661	0.3324805271967796	0.0016325185530935765
	10	1exp	12	22	0.002549263032662301	0.6322923613714321	0.3301429028135966	0.0019724552327636275
	10	1exp	12	23	0.013196095659953002	0.6395172936281768	0.330383513319128	0.001950886866484312
	10	1exp	12	24	0.09568920255806447	0.5893601085498069	0.33044567348489173	0.0019293709820061588
	10	1exp	13	23	0.0019424979676554762	0.6866582720901547	0.3296705318816503	0.0027946847954194005
	10	1exp	13	24	0.013961233013399455	0.6292693998694504	0.3297891643343512	0.002779494397031013
	10	1exp	14	24	0.0022680105269392444	0.6556726180191095	0.3288302424886835	0.00319568896996537
	10	1exp	15	24	0.0007734973076897462	0.5231331571374409	0.3317333083031006	0.003962596424864105
	11	1exp	11	20	0.0006830624151022016	0.5507633682873508	0.32992943821643117	0.0020648223356318704
	11	1exp	11	21	0.004722479199424086	0.5089864403285611	0.3300044430635893	0.0020608707622358923
	11	1exp	11	22	0.027423424626628966	0.5065215556206435	0.329926828963501	0.0020589749294607795
	11	1exp	11	23	0.14075656822247648	0.5250390309413087	0.33020455941656146	0.002029434889832171
	11	1exp	11	24	1.0	0.4906939751501151	0.3303107524636511	0.001998226369645734
	11	1exp	12	21	0.0006391180600330707	0.5655404892539568	0.3300044430635893	0.0020608707622358923
	11	1exp	12	22	0.003711356939162731	0.5571737111827079	0.329926828963501	0.0020589749294607795
	11	1exp	12	23	0.01904933002780245	0.572769851935973	0.33020455941656146	0.002029434889832171
	11	1exp	12	24	0.1353352832366127	0.531585139745958	0.3303107524636511	0.001998226369645734
	11	1exp	13	23	0.002695134248263901	0.6211636201021085	0.32969219966762586	0.0028108150788011786
	11	1exp	13	24	0.018982794516574444	0.5734060182382493	0.3298655934707972	0.0027843810273997377
	11	1exp	14	24	0.0030198767228345343	0.5984100214315483	0.32893760382075676	0.003237631991399568
	11	1exp	15	24	0.0009156702865081222	0.48563667684224554	0.33166525793985074	0.003990982018882611
#	ranges:	tmin	11-20	tmax	15-24	t0	4-11	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.33077277636077745 Eerr = 0.001862039421044502


==> anc/AIC/D6_E_P1_n1_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	2exp	4	21	0.0008352696714536827	1.1031732674152823	0.3333148371328344	0.0016751710647485152
	4	2exp	4	22	0.004052630410785695	1.0868040880910363	0.3333206742153804	0.001668720729123415
	4	2exp	4	23	0.02495699902944425	1.0443111240102432	0.3334647516676731	0.0016225861217781423
	4	2exp	4	24	0.16971759477541754	0.9955181122950733	0.33343133699243105	0.0016307313345660657
	4	2exp	5	23	0.0033775625323857056	1.1095805692608833	0.3334647516676731	0.0016225861217781423
	4	2exp	5	24	0.02296877875916779	1.0540780012536068	0.33343133699243105	0.0016307313345660657
	5	2exp	5	22	0.0006562141973729797	1.135342250948853	0.33370275409579875	0.00233929703764242
	5	2exp	5	23	0.003995201043225247	1.0885881196881018	0.3338598694475992	0.0022406903359166526
	5	2exp	5	24	0.027577920696836466	1.0325627507467716	0.3337783083465215	0.002248603003504953
	6	2exp	4	21	0.0010709433194640598	1.0700345322807217	0.3329913625237102	0.001728344591363359
	6	2exp	4	22	0.005330048364368822	1.052554818380103	0.3329927856198809	0.0017271991955018216
	6	2exp	4	23	0.031591610494794364	1.0165773252346932	0.333162506452971	0.001674129529070033
	6	2exp	4	24	0.22778938166095455	0.9628197135324229	0.3331365272475276	0.001679806217515968
	6	2exp	5	22	0.0007770048731240059	1.1128143354780127	0.3334937291662049	0.0024122030104431233
	6	2exp	5	23	0.00464013079297223	1.0698820381482943	0.3336653458702036	0.0023053716559486397
	6	2exp	5	24	0.033047742571410625	1.0112759527811521	0.3335955267106225	0.0023019364082596293
	7	2exp	4	21	0.001135876796750016	1.0621858664420651	0.3328625542280996	0.0017508349247955552
	7	2exp	4	22	0.005737657840257124	1.0433434717343848	0.3328580640256706	0.0017523678307826292
	7	2exp	4	23	0.03377279536967197	1.0087227354683463	0.33303145956106794	0.0016978549546374782
	7	2exp	4	24	0.24734828419428437	0.9536668286967319	0.33301383118759736	0.001700087384216943
	7	2exp	5	22	0.0008338928257422647	1.1033932333804106	0.33335873214652995	0.0024577204824018694
	7	2exp	5	23	0.0049468844090588444	1.0618801116327046	0.33353520289103816	0.0023471249795228868
	7	2exp	5	24	0.03593413480647719	1.001424845313217	0.33348302487141485	0.0023306621113935353
	8	2exp	4	21	0.001369122716988859	1.0372838236005226	0.33270007301800464	0.0017782182821390279
	8	2exp	4	22	0.007099430062977188	1.0167230438953359	0.33268634623532334	0.0017830905524105678
	8	2exp	4	23	0.04142530190926004	0.9846949420927714	0.3328675379429926	0.0017259880906583638
	8	2exp	4	24	0.30571396602602297	0.9301276606574488	0.3328632492166734	0.0017231162782601706
	8	2exp	5	22	0.0010420640446285538	1.0736793939400293	0.3332267597964381	0.002486948083207012
	8	2exp	5	23	0.006133774106902349	1.0349985775684178	0.3334097095073546	0.0023724034259697867
	8	2exp	5	24	0.04510562065456638	0.9746814110514531	0.33338146740149605	0.00233908087760016
	9	2exp	4	21	0.0015448321630150003	1.0211844782762358	0.3325575941469212	0.0018218593408852758
	9	2exp	4	22	0.008098512020611789	1.0002648144404471	0.33253444299381635	0.001830034162237779
	9	2exp	4	23	0.047273694450418374	0.9691582189496372	0.33271923176394486	0.0017709629401590017
	9	2exp	4	24	0.3487147906698277	0.9155049433090804	0.3327266642350598	0.0017631774262769802
	9	2exp	5	22	0.0011909572647978983	1.0558721934960256	0.33309664288542784	0.002557372859938514
	9	2exp	5	23	0.0070142348272638055	1.0182321535272336	0.3332827980548789	0.002439725374034584
	9	2exp	5	24	0.051764627035884	0.958481390461571	0.3332738800314958	0.0023920424010289215
	10	2exp	4	21	0.0023819444648092688	0.9634508937370937	0.3322773166915673	0.001875525412136944
	10	2exp	4	22	0.012847049765105017	0.9425855830563324	0.33224250012689016	0.001888236114728845
	10	2exp	4	23	0.0749536583784265	0.9149328029283272	0.3324379181777588	0.0018261605294461172
	10	2exp	4	24	0.54970240877991	0.8649357558134199	0.33246234083228204	0.0018096852594743319
	10	2exp	5	22	0.0018793137719687694	0.9950522885160449	0.3328003346977896	0.0026231940989633546
	10	2exp	5	23	0.011069917416798657	0.9611959465706928	0.3329996166033356	0.0024996187272112694
	10	2exp	5	24	0.08163280139833363	0.9048903176527613	0.33301779680006055	0.0024293704648303783
	11	2exp	4	20	0.0006582296488385416	0.9302857510459527	0.3317748858853917	0.0020283303317874366
	11	2exp	4	21	0.004348266682957164	0.8832028742883964	0.331883356492729	0.0019907827850297395
	11	2exp	4	22	0.024232096643789457	0.863265099647444	0.33181225826530125	0.0020102710314381877
	11	2exp	4	23	0.1387288461495787	0.8425032445114956	0.33203954020994414	0.001936174495920495
	11	2exp	4	24	1.0	0.7984492866872966	0.3320976257934575	0.0019059280631048274
	11	2exp	5	21	0.0006149268909836569	0.9400072505513041	0.3323318027806692	0.002793181228949343
	11	2exp	5	22	0.0034505848986187333	0.9140340142216796	0.3323060603846312	0.002865150934522575
	11	2exp	5	23	0.019954309436141425	0.8875442159153086	0.33255003455219434	0.002709162762192283
	11	2exp	5	24	0.1455863232588548	0.8368270189975267	0.33262430197342696	0.0025895530879112847
#	ranges:	tmin	4-5	tmax	9-24	t0	4-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.33263389143005273 Eerr = 0.001817260616634605


==> anc/AIC/D6_E_P1_n2_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	10	19	0.0006534911743796679	1.3239126053932766	0.3910203170948922	0.00211822076884707
	4	1exp	10	22	0.008703980882083096	1.5613999965740013	0.3905981134107068	0.0021412279293434367
	4	1exp	10	23	0.06224928943540727	1.4463128234639873	0.3906138908245474	0.002147848915336056
	4	1exp	10	24	0.37033347265904176	1.3739680851306926	0.3905098255206327	0.0021390618537038514
	4	1exp	11	23	0.008458205634624292	1.5661739036512967	0.3907525133460494	0.002844061656563498
	4	1exp	11	24	0.05046656763152494	1.4785952897164987	0.39070310071570596	0.0028422425102844723
	4	1exp	12	23	0.0035575629655322525	1.5023826768911808	0.38762582808624846	0.0035080866314995056
	4	1exp	12	24	0.021528944792667207	1.4104636956585823	0.3875658492074746	0.0034936817475069693
	5	1exp	10	19	0.0005805764084264564	1.3502031854251224	0.39108780929304576	0.0021100291179641972
	5	1exp	10	22	0.007064932884741825	1.5961728261157753	0.3906675233377964	0.0021329245760342065
	5	1exp	10	23	0.05081853600521744	1.4775260466276416	0.3906814164454291	0.002139294476540242
	5	1exp	10	24	0.29962616810040954	1.4042349831164538	0.3905754948854244	0.0021301111872776726
	5	1exp	11	23	0.006917404298888494	1.5996899791930907	0.39085443229595374	0.002830401469710192
	5	1exp	11	24	0.040933146802562104	1.510806200462992	0.3908040282785289	0.0028281622801953166
	5	1exp	12	23	0.003000754850622285	1.533330290765699	0.3877093986896599	0.003487619042507784
	5	1exp	12	24	0.017962629208830492	1.4406478380782923	0.3876521600963302	0.0034725595960443433
	5	1exp	13	24	0.0033287476424228362	1.514469876946285	0.38516197046667033	0.004392773227346805
	6	1exp	10	23	0.0425466777894068	1.5048582613749162	0.3907383131767575	0.0021332014564300855
	6	1exp	10	24	0.24887073988774758	1.4307495469061626	0.39063154618793333	0.0021237791882313378
	6	1exp	11	24	0.034107457633895784	1.5388714482744255	0.39089768346612547	0.0028177375096425064
	6	1exp	12	23	0.002562698851654522	1.5620217329098025	0.38779623369325084	0.0034747853044450184
	6	1exp	12	24	0.015191852969942275	1.4685701962940076	0.3877413666125958	0.003458756114078249
	6	1exp	13	24	0.0028695650929949435	1.5414581800647824	0.38519090875086986	0.004367813585500788
	7	1exp	10	23	0.03521495280365958	1.533955336175517	0.3907823558252936	0.002127825842138923
	7	1exp	10	24	0.20432797373925887	1.4589220079771836	0.3906735674006367	0.00211792452336144
	7	1exp	11	24	0.028089060726194312	1.568738503163073	0.3909701739735484	0.0028022837166404246
	7	1exp	12	23	0.002155180076841759	1.593510216490763	0.38787780728651156	0.003454884807936817
	7	1exp	12	24	0.012661856584691272	1.4989310695799423	0.38782299552921556	0.0034379292244908965
	7	1exp	13	24	0.0024575732715953827	1.5696374700012619	0.3851883275503846	0.0043355467559775705
	8	1exp	10	23	0.027743419257525437	1.5706433546010619	0.3908162843167211	0.0021125093451730415
	8	1exp	10	24	0.15967940067874486	1.4941446305445136	0.3907059080556607	0.002102548497824948
	8	1exp	12	24	0.010130105172758625	1.5361114620984582	0.3878945609531891	0.003408563778231808
	9	1exp	9	17	0.0005857696720507372	1.016752272720312	0.389964965309596	0.0022259696961952867
	9	1exp	9	18	0.001059751808770388	1.216476830014328	0.3905948453451595	0.002136256632052726
	9	1exp	9	19	0.0027617035846673045	1.3032665485935104	0.39123406543314593	0.0020700625023844254
	9	1exp	9	22	0.023724242666958405	1.5947204692961892	0.39083884026016075	0.002093589023292403
	9	1exp	9	23	0.17364857143125456	1.4821638458086113	0.3908454696651517	0.002098958806350516
	9	1exp	9	24	1.0	1.4165900258828263	0.3907325224608842	0.0020888068370807584
	9	1exp	10	23	0.023500778598282007	1.5961764493323507	0.3908454696651517	0.002098958806350516
	9	1exp	10	24	0.1353352832366127	1.5177750277315996	0.3907325224608842	0.0020888068370807584
	9	1exp	12	24	0.00830611793217745	1.569198021593903	0.38800294280633973	0.0033737716559016687
	10	1exp	9	18	0.0007590807169208956	1.2906283630977504	0.3927187185526573	0.0017489328860258485
	10	1exp	9	19	0.0020121352376756396	1.3665968015160306	0.393114841419292	0.001708100060484787
	10	1exp	9	23	0.1011445690978095	1.5593756574999837	0.3929245406107097	0.0017325501217663412
	10	1exp	9	24	0.5874033065401061	1.4875291766990855	0.39284521756335095	0.0017258065322871185
	10	1exp	10	24	0.11461766657514419	1.541511217443934	0.39115139924109465	0.002699825751084092
	11	1exp	10	24	0.11739573855766988	1.5380899806935386	0.3913770448569567	0.0021306867137651174
	11	1exp	11	24	0.03626975967345459	1.529414791672697	0.38810184976320794	0.0033544503630000525
#	ranges:	tmin	9-20	tmax	13-24	t0	4-11	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.3909806677017706 Eerr = 0.0020198173872993637


==> anc/AIC/D6_E_P1_n2_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	2exp	4	17	0.0008635236887595398	1.2156461979072186	0.3888231365466069	0.002861139528027733
	4	2exp	4	18	0.0006627842485174173	1.491770983152158	0.38996101893009044	0.002471081990708259
	4	2exp	4	19	0.0018694725468359488	1.5251790476269516	0.3903902039954783	0.0023313286878857177
	4	2exp	4	23	0.19043131819674447	1.5635327699977974	0.3903239408295561	0.0024063334274319593
	4	2exp	4	24	1.0	1.5146183179063841	0.3902028435865809	0.002399944307965751
	4	2exp	7	24	0.017914947013523697	1.5538246329395875	0.3882185202209803	0.004346234529354716
	5	2exp	4	17	0.0007808473814268097	1.2339446732153037	0.38887529821823286	0.0028633608911158626
	5	2exp	4	18	0.0005998846727558023	1.508389665742393	0.3900245843045209	0.0024629507130020127
	5	2exp	4	19	0.0016239076758223499	1.5468438076737243	0.39046079369359865	0.0023205356941211146
	5	2exp	4	23	0.15308776751455386	1.5892127928625817	0.3903985674590667	0.0023966120090146946
	5	2exp	4	24	0.7901104631220303	1.540794153079625	0.39027653773466237	0.0023902756487775697
	5	2exp	5	24	0.1489418544756417	1.5924428410324087	0.39171228399763425	0.003085358331151552
	6	2exp	4	17	0.0007107170514458469	1.2510547322018786	0.3889554470977858	0.0028587541009114682
	6	2exp	4	18	0.0005531715229180719	1.521901216277685	0.3901157260729132	0.0024519319278787075
	6	2exp	4	19	0.001450492539251281	1.5642179937144305	0.3905584087943067	0.002308646379418039
	6	2exp	4	24	0.6609669447395661	1.5606240343885158	0.3903854178563773	0.002378017033449436
	7	2exp	4	17	0.0006239984227986487	1.274714105149412	0.38899144685813597	0.0028550739275319393
	7	2exp	4	19	0.0012168771230457378	1.5912357382040667	0.3906224450815232	0.002289003072636162
	7	2exp	4	24	0.5001741762003451	1.591595972219703	0.39046626742811835	0.002356719988318651
	9	2exp	9	24	0.0013797404981777284	1.5719114928387488	0.38115564638899646	0.01567916835889499
#	ranges:	tmin	4-20	tmax	9-24	t0	4-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.39035773302445226 Eerr = 0.0023945482897153327


==> anc/AIC/D6_E_P3_n1_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	11	20	0.0015255140872428208	1.077884499750209	0.35050689782385164	0.0014455041088881995
	4	1exp	11	21	0.00447492780188077	1.1548642981155435	0.35005633407677017	0.001432166984355615
	4	1exp	11	22	0.01934170138785713	1.1473724090683282	0.35012379293216195	0.001438134876664123
	4	1exp	11	23	0.09759585906276348	1.115329440605518	0.3500244178115718	0.0014436121343065628
	4	1exp	11	24	0.6505150865062177	1.0453918797943687	0.35006519334248337	0.0014464145022348863
	4	1exp	12	21	0.0010772822377357102	1.155193396776618	0.34932074650917666	0.001543797866926863
	4	1exp	12	22	0.004086155725828795	1.173041420159822	0.3494897289815673	0.0015472806830736376
	5	1exp	11	20	0.001504672184706454	1.0809414781137963	0.3504806841916474	0.0014456139166373972
	5	1exp	11	21	0.004480689345291559	1.154606960441947	0.35004035052114657	0.001432469332293619
	5	1exp	11	22	0.018944709395439147	1.151143091553436	0.3501096690125373	0.001437775422671978
	5	1exp	11	23	0.09623658060417947	1.1176670278938325	0.35001025636939925	0.0014429966893408093
	5	1exp	11	24	0.6410427673173468	1.0476485437134764	0.35005102559165097	0.0014453727193760113
	5	1exp	12	21	0.0010846570094754095	1.1536773092888333	0.3492980064035995	0.0015459886118866823
	5	1exp	12	22	0.004015402925884928	1.1765348022027027	0.3494704779818803	0.0015485856561398678
	5	1exp	12	23	0.02121051922086305	1.1306026291339135	0.3493496824714305	0.0015488999471458312
	5	1exp	12	24	0.14086108315838655	1.0541729216032187	0.34939361201397856	0.0015565428799483312
	5	1exp	13	22	0.0006288048355121686	1.2748324569665077	0.35005510246376204	0.0019431507312185092
	5	1exp	13	23	0.00311165834368051	1.227531178992474	0.34976799049134777	0.0019051993354340703
	6	1exp	11	20	0.001485571772698837	1.0837804396104909	0.3504551790654052	0.0014466790520009545
	6	1exp	11	21	0.004517052323651776	1.1529904136387237	0.35002578031760584	0.0014339045327611858
	6	1exp	11	22	0.01871328399054343	1.1533778296411132	0.3500971089645784	0.0014387191298711854
	6	1exp	11	23	0.09566971420086083	1.118651654362367	0.34999728361687543	0.0014437605541192638
	6	1exp	11	24	0.6365858371899351	1.0487219140764534	0.3500381977010903	0.0014456734997766716
	6	1exp	12	21	0.00109828804835494	1.1509020134917636	0.34927670089461477	0.0015498429582388546
	6	1exp	12	22	0.003974640402098781	1.178575485876633	0.3494529708815862	0.0015518208766238082
	6	1exp	12	23	0.021110149961624032	1.1314650441567684	0.34933232526103075	0.001551984905473306
	6	1exp	12	24	0.14007551052581174	1.0551050117352176	0.3493762261562724	0.0015591994763739846
	6	1exp	13	22	0.0006210634732254341	1.2775852665500527	0.35003600074213553	0.0019472462507139044
	6	1exp	13	23	0.003091525889590717	1.2288293848183955	0.3497477828192368	0.001908879794461426
	6	1exp	13	24	0.020885244773683285	1.1334125073754502	0.34983041037285034	0.0019197575030021302
	6	1exp	14	23	0.0009011666291352172	1.1948615131093927	0.34847013431974	0.002190857508622044
	7	1exp	11	20	0.0014665931525664072	1.0866376846148311	0.3504373482822351	0.0014481200080634588
	7	1exp	11	21	0.004550982263407684	1.1514937233570308	0.35001783127807207	0.0014355552446618475
	7	1exp	11	22	0.018441264977563532	1.1560401623799832	0.3500919805735452	0.00143966969021546
	7	1exp	11	23	0.0947675501085409	1.120230776047679	0.34999094467092184	0.0014445318731392536
	7	1exp	11	24	0.631116451511814	1.05004943265704	0.35003123453607593	0.0014462813537746916
	7	1exp	12	21	0.0011131455278651629	1.1479159759936808	0.3492612477279739	0.0015537981821352785
	7	1exp	12	22	0.0039329443902797415	1.180684670885892	0.34944181597236784	0.001554749092028283
	7	1exp	12	23	0.020972670633788937	1.1326530030433346	0.3493207169883762	0.0015547556695499857
	7	1exp	12	24	0.13929227939234975	1.0560395422642965	0.3493638649581603	0.001561801042066889
	7	1exp	13	22	0.0006141924410084208	1.280057485915555	0.3500255226997978	0.0019509628521909774
	7	1exp	13	23	0.0030689506432741392	1.2302952030712262	0.34973502312513816	0.0019119270512343498
	7	1exp	13	24	0.020741945525457585	1.134664309935284	0.34981631859463397	0.0019227551063279518
	7	1exp	14	23	0.0008999962378830559	1.1951503120695461	0.34844400084652644	0.002194996078214561
	7	1exp	14	24	0.0056344272663178836	1.1087832409641278	0.348630761595844	0.002190006530711688
	7	1exp	15	24	0.0017207348609102294	1.0511245031597514	0.3505010573371551	0.002788879590186878
	8	1exp	11	20	0.0014389497991781654	1.0908662593617573	0.3504263901838831	0.0014492491138032994
	8	1exp	11	21	0.004583249747694018	1.150080682021008	0.35001728184430464	0.0014369890038855877
	8	1exp	11	22	0.018321698600280316	1.1572228427659348	0.35009456111315534	0.0014407862442890737
	8	1exp	11	23	0.09455186877438665	1.1206105247791025	0.3499912491177071	0.0014455097132896049
	8	1exp	11	24	0.6295944349338425	1.0504209000773495	0.35003173360445505	0.001446853231476582
	8	1exp	12	21	0.0011280564834637427	1.1449589961559044	0.34925270750983556	0.001557347494425945
	8	1exp	12	22	0.0039231848186696795	1.1811815861667418	0.34943816977386366	0.001557735233182348
	8	1exp	12	23	0.02098837443299803	1.132516913184343	0.34931543156709	0.0015577579871284158
	8	1exp	12	24	0.13943637140318807	1.0558672217137501	0.3493584431953359	0.0015644271228207997
	8	1exp	13	22	0.0006121613724323354	1.2807935687330787	0.35002251629163333	0.001955110631308336
	8	1exp	13	23	0.0030677743205545856	1.2303718773716645	0.34972792752010323	0.0019153631566924097
	8	1exp	13	24	0.02073279206205862	1.1347445643839613	0.3498087965430921	0.0019257467475488875
	8	1exp	14	23	0.0009046020976542614	1.194015958129469	0.34842125439968097	0.002200468309220211
	8	1exp	14	24	0.005646736755816744	1.1083467791110775	0.34861196553488555	0.0021938272212874157
	8	1exp	15	24	0.001700405264004481	1.0537655767275418	0.35048102578882695	0.0027998496505483523
	9	1exp	11	20	0.0013976142468609817	1.097343341094742	0.35041442548004736	0.001449862794359072
	9	1exp	11	21	0.0045806211073346715	1.1501954213259602	0.35001498822846155	0.0014377328219819711
	9	1exp	11	22	0.018037699460494404	1.1600632229775891	0.35009614388449073	0.0014409123700624667
	9	1exp	11	23	0.09329795684862849	1.1228355832719108	0.34998982846595017	0.0014455123543233286
	9	1exp	11	24	0.6216358082344801	1.0523780468565211	0.3500299817921216	0.0014467017640882116
	9	1exp	12	21	0.001134529143530859	1.143687554482766	0.349243937767271	0.0015596805936267018
	9	1exp	12	22	0.0038800734997509662	1.183391522365182	0.349434585249818	0.0015592840716998093
	9	1exp	12	23	0.020779380409216983	1.1343364618142198	0.3493096777146125	0.0015593732052486236
	9	1exp	12	24	0.13817242869172086	1.0573848866734186	0.34935209428664565	0.0015658474123348982
	9	1exp	13	22	0.0006054956114359569	1.2832265938592513	0.3500199186241634	0.0019571323532352274
	9	1exp	13	23	0.0030352665214635646	1.2325024943784737	0.349720483752191	0.0019166722011895855
	9	1exp	13	24	0.02052217672660561	1.136601021008213	0.3498000340770405	0.0019268603341745735
	9	1exp	14	23	0.000898825201469165	1.195439646347276	0.3484023232647676	0.0022024960055949147
	9	1exp	14	24	0.005604468719872682	1.1098494886610215	0.34859382971774316	0.002195142770821861
	9	1exp	15	24	0.0016727607339478369	1.0574080695354244	0.3504671788246769	0.002808952002398549
	10	1exp	11	20	0.0013347693072853623	1.107567385584013	0.35039973477458425	0.0014528487169243598
	10	1exp	11	21	0.004584138669906604	1.1500418957418683	0.35001240642616305	0.001441329637202602
	10	1exp	11	22	0.017767376130286665	1.162808679004316	0.3500985374959037	0.0014445062652179582
	10	1exp	11	23	0.09203065071802857	1.125115004495718	0.3499881293093975	0.0014488193648014786
	10	1exp	11	24	0.6141714682992594	1.054236546926969	0.35002798746430197	0.00144985503265982
	10	1exp	12	21	0.0011402209828565908	1.1425754711743215	0.3492362867122174	0.0015620973269785978
	10	1exp	12	22	0.003825252023662387	1.1862374709738654	0.3494348294241898	0.00156121525058797
	10	1exp	12	23	0.020507495686447403	1.1367311356294465	0.3493062294903698	0.0015612707072144225
	10	1exp	12	24	0.1366402335763459	1.059243378174816	0.34934792578201546	0.0015675889978024316
	10	1exp	13	22	0.0005994953934836774	1.2854397104424506	0.3500316022774076	0.0019623813341467667
	10	1exp	13	23	0.0030029602627176947	1.234642630426211	0.3497250046396749	0.0019207355005171616
	10	1exp	13	24	0.02034144877508041	1.1382092895550124	0.34980302643378325	0.0019306632673237942
	10	1exp	14	23	0.0008989032638424224	1.1954203473325442	0.34838027355862994	0.0022108110471234193
	10	1exp	14	24	0.005599303236121034	1.1100339081275343	0.3485749275201189	0.00220219370963334
	10	1exp	15	24	0.00165342183374896	1.0599921620895856	0.35045804377382955	0.0028278806949495225
	11	1exp	11	20	0.0021907731714269477	0.9974571512623462	0.3496222198009794	0.0015759826388184641
	11	1exp	11	21	0.008284214198231978	1.0316919816913903	0.34923097950256965	0.0015596989533251454
	11	1exp	11	22	0.027979427467022967	1.0802440366746673	0.34943913329024756	0.0015584500084571942
	11	1exp	11	23	0.14957148560829076	1.044172877561005	0.3493046138684618	0.0015595845255047887
	11	1exp	11	24	1.0	0.9792394506975878	0.34934562440461636	0.0015659856033174034
	11	1exp	12	21	0.001121146474910493	1.146324424101545	0.34923097950256965	0.0015596989533251454
	11	1exp	12	22	0.003786603741047814	1.1882684403421342	0.34943913329024756	0.0015584500084571942
	11	1exp	12	23	0.020242299368918967	1.1390976846120056	0.3493046138684618	0.0015595845255047887
	11	1exp	12	24	0.1353352832366127	1.0608427382557202	0.34934562440461636	0.0015659856033174034
	11	1exp	13	22	0.0005924282526592117	1.2880749365288657	0.35003757105986494	0.0019694096074757477
	11	1exp	13	23	0.0029570719977634373	1.237722423939305	0.3497198777780901	0.001927352027090791
	11	1exp	13	24	0.020084763093968065	1.1405182247176164	0.34979650155337094	0.0019372814596774958
	11	1exp	14	23	0.000899420914559308	1.195292413229005	0.34834750863714065	0.002217143320248026
	11	1exp	14	24	0.005606464490136677	1.109778280662626	0.3485442082650343	0.002207915287283138
	11	1exp	15	24	0.0016456633650485124	1.0610373653687761	0.35043713108095315	0.0028390757653994777
#	ranges:	tmin	11-20	tmax	15-24	t0	4-11	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.3498200650678895 Eerr = 0.0014392461879367603


==> anc/AIC/D6_E_P3_n1_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	2exp	6	20	0.0008437608024567366	1.075070934679918	0.3508305996302235	0.009239921479858733
	4	2exp	6	21	0.0015260367353476967	1.2089023643960448	0.3503194712385456	0.014153895701551646
	4	2exp	6	22	0.004639540906153622	1.2494177079157331	0.3502886784797437	0.0174821642059685
	5	2exp	6	20	0.0009946009461358964	1.0476588425905042	0.35089403748350645	0.0016562837217870023
	5	2exp	6	21	0.0034009861978112387	1.0856113732877988	0.35037852610790743	0.0017170068102902605
	5	2exp	6	22	0.01833104135129024	1.0531347860810192	0.3503800079963823	0.001709465001605335
	5	2exp	6	23	0.09787448097633497	1.0262471363654293	0.3502525167378259	0.001733867096928851
	5	2exp	6	24	0.6384172976433894	0.9776934041299067	0.35031667327377736	0.001730832891715177
	5	2exp	7	21	0.0008055313560218299	1.0827987539725332	0.34960950340655095	0.0019396448891391455
	5	2exp	7	22	0.0037065186060857578	1.0723763567936366	0.3497752441451082	0.0018901303784747102
	5	2exp	7	23	0.01973234895518497	1.0426114294520044	0.3496387040215172	0.0019149331826259143
	5	2exp	7	24	0.13195514904312003	0.9864103052322842	0.34969189497784164	0.001894950134743996
	5	2exp	8	23	0.0024232464535756232	1.1377586497266936	0.34974028232928533	0.00878769166916039
	5	2exp	8	24	0.016450295622399063	1.0685994180139184	0.3498283415897061	0.008830655671701479
	6	2exp	6	20	0.0016726601879912322	0.9610206813511236	0.3496977620483149	0.002452517104467207
	6	2exp	6	21	0.00641156802140192	0.9880670018419367	0.34898826180330245	0.002741284871928697
	6	2exp	6	22	0.028097825957757925	0.992121024116932	0.3493799753150274	0.0023388638227713776
	6	2exp	6	23	0.1529204438509223	0.96674954170477	0.34919488284128164	0.002443020181238624
	6	2exp	6	24	0.995091984518739	0.922213024309461	0.34931096275740653	0.002326930202191687
	6	2exp	7	21	0.0008677113741672372	1.0704059186620982	0.34898826180330245	0.002741284871928697
	6	2exp	7	22	0.003802627234326217	1.0684380259720807	0.3493799753150274	0.0023388638227713776
	6	2exp	7	23	0.020695531581233096	1.0358030803979679	0.34919488284128164	0.002443020181238624
	6	2exp	7	24	0.13467105557132655	0.9836938925967584	0.34931096275740653	0.002326930202191687
	6	2exp	8	23	0.002895620224471634	1.1103600070997535	0.3494031576467562	0.0025814857822731288
	6	2exp	8	24	0.019374901580610455	1.0452229826568231	0.34955169225379895	0.0024079190618298395
	6	2exp	9	23	0.0007170256791613294	1.1021971664013006	0.3470012979604662	0.010296396621571955
	6	2exp	9	24	0.0045073401891895515	1.04228186970304	0.34772323387143883	0.010192562111329921
	7	2exp	6	20	0.0016691240390023	0.9613734021402347	0.3496562154339428	0.0024775098357013546
	7	2exp	6	21	0.006507726144926842	0.985776810061796	0.34895776990543637	0.002769614411754756
	7	2exp	6	22	0.02779439744672878	0.9936721292029286	0.34936750801508215	0.0023447524851205855
	7	2exp	6	23	0.15197141427413505	0.9675795913253026	0.3491794000775854	0.0024508799070241637
	7	2exp	6	24	0.9888513035959514	0.9229994255064673	0.349293853273689	0.002335137332256266
	7	2exp	7	21	0.0008850160095280013	1.0671148197315872	0.34875620859737877	0.004796188464250364
	7	2exp	7	22	0.003768772073209075	1.0698138670358575	0.3493044927073333	0.0032674557525710166
	7	2exp	7	23	0.020738948161952653	1.0355036982899912	0.3489477641789263	0.0040465306592055925
	7	2exp	7	24	0.13400555236416617	0.9843544185957179	0.3493097502752317	0.0031746893578310066
	7	2exp	8	23	0.0028067114235272904	1.115157828927683	0.3489477641789263	0.0040465306592055925
	7	2exp	8	24	0.018135679384483162	1.054665448495412	0.3493097502752317	0.0031746893578310066
	8	2exp	6	20	0.0016760926648272164	0.9606790140509941	0.3496349455904625	0.0024961987683515836
	8	2exp	6	21	0.006673017101601616	0.9819180426753972	0.3489550366625529	0.0027836369343594855
	8	2exp	6	22	0.027953993249961707	0.9928541876458078	0.3493801079075494	0.0023423777265716753
	8	2exp	6	23	0.15338737384499346	0.9663430396361352	0.3491899443677852	0.0024490575034815734
	8	2exp	6	24	1.0	0.9215980118914633	0.34930107513566544	0.002335734205592877
	8	2exp	7	21	0.0009095054524468268	1.062565610027002	0.34869112089994503	0.00499353410314492
	8	2exp	7	22	0.003793572153735957	1.0688048120213318	0.34928627348634234	0.003308276008053951
	8	2exp	7	23	0.020990709638803548	1.033779918918509	0.34891254793575055	0.004123489836560962
	8	2exp	7	24	0.13551127412505365	0.9828646044507204	0.34928410832308077	0.0032179657550564207
	8	2exp	8	22	0.000773782071365574	1.0895007301158885	0.34604715123985347	0.01358308757995538
	8	2exp	8	24	0.0284320770513285	0.9904316275262597	0.34605347015523436	0.014128501148640466
	8	2exp	9	24	0.0038478632007467382	1.0666186757975107	0.34605347015523436	0.014128501148640466
	8	2exp	10	24	0.0006765552220655879	1.1118800966245008	0.34776045368784914	0.006343777365613926
	9	2exp	6	20	0.0016078511125834504	0.9676067998868169	0.34961950048582646	0.002497896474142317
	9	2exp	6	21	0.006548608540005924	0.9848133513345936	0.34896206977269734	0.002773444089655143
	9	2exp	6	22	0.026942747927963015	0.9981178866504414	0.34939864283016375	0.0023245621263283892
	9	2exp	6	23	0.1478299343040257	0.9712635804804166	0.3492065187694772	0.0024301415355209594
	9	2exp	6	24	0.9640425411292651	0.9261754938343557	0.34931372037490954	0.002321489182710417
	9	2exp	7	21	0.0008926078375850458	1.0656912200525481	0.3486945992934823	0.005051641295181582
	9	2exp	7	22	0.0036551960177872477	1.0745214849711675	0.349315712391638	0.0032925636733839424
	9	2exp	7	23	0.020221755424851707	1.0391114782894495	0.34893631540683784	0.004096265234106922
	9	2exp	7	24	0.13063783241212168	0.987748069021088	0.34930155605565044	0.0032133353840354205
	9	2exp	8	22	0.0007577663652980752	1.0929865900275308	0.34599283483990034	0.013822318265243723
	9	2exp	8	24	0.027888459909762124	0.9931894848797508	0.34595376535312744	0.014582418724887726
	9	2exp	9	23	0.0008510634043808335	1.0736346702604354	0.34813558263367234	0.004817858835539147
	9	2exp	9	24	0.005429808410991511	1.0136362344949923	0.34857993964969	0.0034387470601053975
	9	2exp	10	24	0.0007348446592220781	1.0981059207029085	0.34857993964969	0.0034387470601053975
	10	2exp	6	20	0.0015634703762069763	0.9722719039131621	0.3495829687281416	0.0025169855522722316
	10	2exp	6	21	0.006629496219122896	0.9829247012080644	0.34895158513599095	0.00277940583898861
	10	2exp	6	22	0.026734320728778148	0.9992273162285518	0.3494067644100979	0.002316629774477799
	10	2exp	6	23	0.146888337022232	0.9721155584106957	0.3492097729064581	0.0024222539822545573
	10	2exp	6	24	0.9579707670317245	0.9269652638986533	0.3493142757753579	0.002317215054244113
	10	2exp	7	21	0.0009029630535925652	1.0637688359493214	0.3486988578812385	0.005094024837977138
	10	2exp	7	22	0.003624778999782505	1.0758070851142958	0.3493480463747261	0.0032596951521128162
	10	2exp	7	23	0.02006114729957854	1.0402506285452575	0.3489649405121086	0.0040341025735618095
	10	2exp	7	24	0.1298158254280782	0.9885896874189076	0.34932035549095797	0.0031918109940165533
	10	2exp	8	22	0.0007533538779732265	1.093959929703958	0.34609465315919696	0.01320204917771385
	10	2exp	8	24	0.02780843840746747	0.9935999799484555	0.34599255480036667	0.014217755039904268
	10	2exp	10	24	0.000771910320488087	1.0899043791649619	0.3490637540082376	0.0030306405871995947
	11	2exp	6	20	0.0014979965250049307	0.9794018014629824	0.3495442308398442	0.0025279225751318854
	11	2exp	6	21	0.006655058374016374	0.9823326385927293	0.34893961345304436	0.0027758106353202075
	11	2exp	6	22	0.0268627170088789	0.9985428619530597	0.3494137549983626	0.0022993392078398257
	11	2exp	6	23	0.14726349321429405	0.9717754561397739	0.34920751679441936	0.002408791500641349
	11	2exp	6	24	0.9626663218039437	0.9263540651257751	0.34930899614040983	0.0023073669343818127
	11	2exp	7	21	0.0009054958964587098	1.0633019845964657	0.34871458172172526	0.005059662436290591
	11	2exp	7	22	0.003640367635406251	1.0751468767426524	0.3493914406556109	0.0031932864309065787
	11	2exp	7	23	0.020072078036516033	1.0401728110325235	0.34900008054847664	0.003926395687553693
	11	2exp	7	24	0.1304803478287583	0.9879089000055498	0.34933862436308116	0.003142390714536482
	11	2exp	8	22	0.0007547186829268241	1.0936582631127547	0.34627357690773913	0.012715807734328018
	11	2exp	9	23	0.0008309395145156513	1.0776229412121134	0.3481318938745686	0.004756404465802184
	11	2exp	9	24	0.005331691221804814	1.0164416744405305	0.34856907715336266	0.0034259114795682504
	11	2exp	10	24	0.0007632138376355908	1.091792733675397	0.34904362222060215	0.0030546631723909136
#	ranges:	tmin	6-20	tmax	11-24	t0	4-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.34935007302659127 Eerr = 0.002274359601119793


==> anc/AIC/D6_E_P3_n2_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	11	18	0.0007235205230595317	0.8902282040781777	0.4218093015406804	0.007220011559512239
	4	1exp	11	19	0.0013742906407503447	1.1185586617391476	0.421140362377651	0.007280278492734018
	4	1exp	11	20	0.006832607074228276	1.0823257860689672	0.4203600000309609	0.007234267989000472
	4	1exp	11	21	0.03054182345582333	1.074615068435512	0.42023189071066946	0.007235519705178698
	4	1exp	11	22	0.077782157684929	1.1705927778371699	0.42107200095897235	0.007201910398547645
	4	1exp	11	23	0.15567272929648818	1.29073607214092	0.4204436219459185	0.007246946659492318
	4	1exp	11	24	0.8516444456078374	1.2376928038386987	0.4204806028430648	0.007294119540030222
	4	1exp	12	20	0.0013006241103439178	1.132332028293622	0.4258180495773312	0.01007569994384262
	4	1exp	12	21	0.005720015859034306	1.1218223931937183	0.42553395033838143	0.010048249357132503
	4	1exp	12	22	0.015165017746636103	1.2146362071883419	0.4266773905552227	0.010030147382186267
	4	1exp	12	23	0.031092437538576042	1.3373104952117585	0.4262368966490337	0.01013738357189286
	4	1exp	12	24	0.16236803269407862	1.283717796997225	0.4259117143441177	0.010229482256868174
	4	1exp	13	21	0.0008207443293001602	1.2474289947776478	0.42912070839518446	0.015244905983356765
	4	1exp	13	22	0.0021670785193212846	1.3375094202906648	0.4301285568404619	0.015176152216595165
	4	1exp	13	23	0.004371839113295564	1.4633977154037123	0.42911907173770725	0.015215130284075123
	4	1exp	13	24	0.022945434322118558	1.3925551583300753	0.4289894699133333	0.015432717150695595
	5	1exp	11	18	0.0007184217740646231	0.8922488001890001	0.4218245287692343	0.007209687270729865
	5	1exp	11	19	0.001356032980272823	1.1219022090901212	0.4211553563978123	0.007269374059773438
	5	1exp	11	20	0.006745359709466068	1.0851816731745516	0.4203695139542037	0.007222971915568617
	5	1exp	11	21	0.030113345698714808	1.0774407790263316	0.4202344902492055	0.007224455424373983
	5	1exp	11	22	0.07645436516771117	1.1737233305887291	0.421070821908648	0.007189277933541943
	5	1exp	11	23	0.15248300763478143	1.2941865304707558	0.4204410100673636	0.00723407523797431
	5	1exp	11	24	0.8337246122022626	1.2409644924129293	0.42047551156317214	0.007281030128279969
	5	1exp	12	20	0.0012828916934870512	1.1357639204649075	0.4258123867132212	0.010060876414145272
	5	1exp	12	21	0.005631003000766837	1.1253077262543265	0.4255157313842701	0.010033904026422008
	5	1exp	12	22	0.01488103853707543	1.2184169052380598	0.4266533801159402	0.010013834757177167
	5	1exp	12	23	0.03040653682560314	1.3413663154296167	0.4262118218265384	0.010120960213245423
	5	1exp	12	24	0.1586859458390702	1.2875408802911765	0.4258832149586784	0.010212642662710675
	5	1exp	13	21	0.0008075026576269368	1.251495320007478	0.42907866453027627	0.015222094857485992
	5	1exp	13	22	0.0021248838725989	1.3418789321385955	0.43007365268196174	0.01514948258521136
	5	1exp	13	23	0.004272147724384042	1.4680111333160197	0.4290590045776055	0.015187138385042414
	5	1exp	13	24	0.022404681261970875	1.396891350069443	0.42892183809307177	0.015404698389273
	5	1exp	14	22	0.0008578860999156178	1.2363640715763662	0.41046168012559914	0.019070545305094253
	6	1exp	11	18	0.0007123257835449654	0.8946835023939222	0.42183744046285093	0.007197238671010707
	6	1exp	11	19	0.0013358604762476805	1.1256491779008844	0.4211680111225196	0.007256617396274985
	6	1exp	11	20	0.006642548724993506	1.08859480296744	0.42037466038664406	0.007209398273767139
	6	1exp	11	21	0.029569388914624628	1.0810865358776753	0.42023069117982237	0.007210574528810136
	6	1exp	11	22	0.07500998096394629	1.1771911205666798	0.42106131773548433	0.007175288713327222
	6	1exp	11	23	0.14962315109510943	1.2973420900735277	0.42042974459516413	0.007221659515710392
	6	1exp	11	24	0.8166279697710707	1.2441521103882804	0.4204618837356129	0.007267868478568088
	6	1exp	12	20	0.0012612387459097118	1.1400194944094273	0.4257948994337173	0.010043030273468888
	6	1exp	12	21	0.005515500037143171	1.1299133400347592	0.42548174741052314	0.010015774824859184
	6	1exp	12	22	0.014555254638922665	1.2228440550657222	0.4266100130505934	0.00999593751681469
	6	1exp	12	23	0.029732356649320297	1.345442990010314	0.42616495392282605	0.010105308318577349
	6	1exp	12	24	0.1548830465658382	1.2915836755818326	0.42583179907485125	0.010195863105864345
	6	1exp	13	21	0.0007902858582728154	1.2568832250936495	0.42901145506823085	0.01519170124040607
	6	1exp	13	22	0.002076153251416422	1.3470345698246349	0.42998848745901663	0.015119854380320426
	6	1exp	13	23	0.004172990660876336	1.4727078767398138	0.42896501646249274	0.015159490321800336
	6	1exp	13	24	0.021840771947645284	1.4015261548141495	0.4288187232696058	0.0153753110020903
	6	1exp	14	22	0.0008486579083767861	1.2390678639907404	0.410306274890237	0.019032898947897614
	6	1exp	14	23	0.001706483065865658	1.390608395848015	0.4092051898275413	0.0190470192803093
	6	1exp	14	24	0.009730895557933382	1.3033732828916114	0.4083297317451746	0.019227364220491313
	7	1exp	11	18	0.0007066087459127802	0.8969858611406794	0.4218467592595628	0.007185500105555529
	7	1exp	11	19	0.001313293665911635	1.1299085291882573	0.4211789860811089	0.007241909002953874
	7	1exp	11	20	0.006529362565718326	1.0924140055711968	0.42037680769696883	0.00719442467711949
	7	1exp	11	21	0.028979243603722282	1.0851185022793666	0.42022375206462415	0.007195492530700255
	7	1exp	11	22	0.07349456972255457	1.1809019682098902	0.4210486554528156	0.0071606387695406755
	7	1exp	11	23	0.1465177906128933	1.3008375814338664	0.42041670208622	0.007207702493850404
	7	1exp	11	24	0.8004217637808636	1.2472359313611725	0.42044617513414356	0.007254389093590061
	7	1exp	12	20	0.0012390774044395223	1.1444513183264013	0.42578343878641767	0.010025291339940326
	7	1exp	12	21	0.005397387360586969	1.1347238517646712	0.42545307263327514	0.009997865885168242
	7	1exp	12	22	0.014236219690520949	1.2272765895498403	0.42657403340320776	0.009978783001710028
	7	1exp	12	23	0.029059192810725876	1.3496068120373936	0.42612793858603876	0.010089458884079344
	7	1exp	12	24	0.15152410895681123	1.2952379333334658	0.42579254134894995	0.010180423521952751
	7	1exp	13	21	0.000772832620276948	1.2624662834473523	0.4289543308220687	0.015165351119219045
	7	1exp	13	22	0.002028840763991912	1.3521572821327772	0.4299168862514594	0.015094766045350396
	7	1exp	13	23	0.004074887763500692	1.4774658287407476	0.42888766407335477	0.015135783161280723
	7	1exp	13	24	0.021344055573986876	1.4057089225198995	0.4287340280983056	0.015352572562332517
	7	1exp	14	22	0.0008420471562245345	1.241022902152203	0.4101291527569464	0.019005160113091047
	7	1exp	14	23	0.001693000577336504	1.3923710895896038	0.4090151062506896	0.01902030833699106
	7	1exp	14	24	0.009673091111446042	1.3045648858022307	0.4081290691526871	0.019199618491005058
	8	1exp	11	18	0.0007020234585727168	0.8988459445892693	0.4218455251752187	0.007175519009802336
	8	1exp	11	19	0.0013004868764731386	1.1323584081504605	0.4211769692302761	0.0072327361957666494
	8	1exp	11	20	0.006454702320021422	1.0949696533930005	0.4203614513651473	0.0071838665295291815
	8	1exp	11	21	0.028505454805365187	1.0884153763355924	0.4201963188104213	0.007183580841165497
	8	1exp	11	22	0.07256503089896303	1.1832162199245406	0.4210129890145394	0.00715054264518287
	8	1exp	11	23	0.1450959449746088	1.302462855706228	0.42037637149003493	0.007199145484103677
	8	1exp	11	24	0.7911155987866526	1.2490351150216539	0.4204044092607237	0.007244854784760419
	8	1exp	12	20	0.001222205070531127	1.1478789212890403	0.4257445869085139	0.010011366438517563
	8	1exp	12	21	0.005291137693352525	1.1391420132588925	0.42539046783667317	0.009981850434053523
	8	1exp	12	22	0.013994372545768883	1.2307034119054547	0.42649809037839637	0.009964907066340078
	8	1exp	12	23	0.02862870264174903	1.3523204625233676	0.4260435092319417	0.010077443325025399
	8	1exp	12	24	0.14899225226256152	1.2980463401603959	0.42570377263959164	0.010166923918529596
	8	1exp	13	21	0.0007568597824647546	1.2676874044848205	0.42885328593009486	0.015140309467264674
	8	1exp	13	22	0.001991980837373988	1.3562317351097952	0.4297955413581941	0.015073242750187536
	8	1exp	13	23	0.004010123790228241	1.4806700472189869	0.42875492574300367	0.015116582439316486
	8	1exp	13	24	0.02096104687321006	1.4090011896130066	0.42859272964533496	0.015331574212100978
	8	1exp	14	22	0.000836499811480913	1.242675332809959	0.40993393881125617	0.018977713278087168
	8	1exp	14	23	0.0016856028166920426	1.3933442428398437	0.40880632978757464	0.01899495717512755
	8	1exp	14	24	0.009628600200564837	1.3054868980540664	0.407906548291604	0.01917003775635007
	9	1exp	11	18	0.0006950721186669632	0.9016891480722179	0.4218405017901738	0.007162284489396007
	9	1exp	11	19	0.0012803864077511181	1.136252608471968	0.4211697867316283	0.00721960608421736
	9	1exp	11	20	0.006345380997193265	1.0987656002478794	0.4203387582782289	0.007170499296078236
	9	1exp	11	21	0.02795806825853105	1.092293304361041	0.42015915159381945	0.007171771568535737
	9	1exp	11	22	0.07109734162021296	1.1869313455483046	0.42096971612193507	0.007137469408841091
	9	1exp	11	23	0.14171123612080852	1.306396818104806	0.4203259326271204	0.007185358755396438
	9	1exp	11	24	0.7747476088420309	1.2522515441562565	0.4203514381382052	0.007232223250946132
	9	1exp	12	20	0.0012022869987014869	1.151986693016743	0.42571991281340077	0.009999079591675274
	9	1exp	12	21	0.005185267185656335	1.143633550324785	0.42533987058609396	0.009971604425834503
	9	1exp	12	22	0.013700873735260619	1.2349425480442375	0.4264411738611767	0.009953511501871532
	9	1exp	12	23	0.027950055538404395	1.3566823928465703	0.425981549125351	0.010065930550517462
	9	1exp	12	24	0.1458674952831047	1.3015789507086093	0.4256414854129744	0.010156990711694883
	9	1exp	13	21	0.0007400393600617795	1.2733060630609463	0.42872416874427255	0.01511816463789688
	9	1exp	13	22	0.0019452144324706786	1.3615111396150217	0.429646181415879	0.015049163046796215
	9	1exp	13	23	0.00390559743407866	1.4859523167293762	0.4285879439419073	0.01509030212989654
	9	1exp	13	24	0.020464163861566187	1.4133631082190663	0.4284168215739957	0.015307461646709118
	9	1exp	14	22	0.0008333903539839549	1.2436063704180291	0.4096456715667789	0.01895335109170675
	9	1exp	14	23	0.0016792721979334351	1.3941804140630307	0.4084816000897004	0.018965983068670388
	9	1exp	14	24	0.009627156618072284	1.3055168856055055	0.40757097106848195	0.01914119846931162
	10	1exp	11	18	0.0006895541053784171	0.9039664176259739	0.4218132001729138	0.007145952297347788
	10	1exp	11	19	0.001261235253579076	1.1400201866525657	0.42113420557755094	0.007200959047101742
	10	1exp	11	20	0.006231763084080957	1.10278067900121	0.4202768493068296	0.007150740049875623
	10	1exp	11	21	0.027307052378565302	1.0970054699206222	0.42007365147190984	0.007152896752488608
	10	1exp	11	22	0.06924608281121768	1.191728321773363	0.420869104136587	0.007116870075156031
	10	1exp	11	23	0.13794179443986965	1.3108900884260049	0.4202085103120042	0.007165186791604892
	10	1exp	11	24	0.754056024170877	1.2564162583779217	0.42022912860292827	0.007212061943360892
	10	1exp	12	20	0.0011778831932366721	1.1571133559624853	0.4256332422477405	0.009979740175074395
	10	1exp	12	21	0.005040237437319508	1.1499375901700366	0.4252086264512416	0.009952589889703089
	10	1exp	12	22	0.01327542627422091	1.2412515339306327	0.42629266989760123	0.009931974687289817
	10	1exp	12	23	0.02705783391119714	1.3625810500739963	0.4258151451120504	0.01004510489428938
	10	1exp	12	24	0.1412509905748691	1.3069389940661091	0.42547121497889545	0.010136411878185468
	10	1exp	13	21	0.0007174797076985476	1.2810457402548967	0.42849897055949976	0.015083415882362117
	10	1exp	13	22	0.0018793920030439413	1.3691608945373988	0.4293885849053326	0.01501053091750666
	10	1exp	13	23	0.0037710794693749552	1.4929622110887881	0.42830223997953365	0.015051903662289865
	10	1exp	13	24	0.019756490241739613	1.4197618709308475	0.42811587210818014	0.015269100351115419
	10	1exp	14	22	0.0008181551849382081	1.2482188987630505	0.4093101045273757	0.018896115295513296
	10	1exp	14	23	0.0016476460183285813	1.398405496356884	0.4081183638286612	0.0189069168771854
	10	1exp	14	24	0.0094591280358534	1.3090384284604744	0.4071910729383968	0.019078219402353838
	11	1exp	11	18	0.00084472213185169	0.8459771117335502	0.4259318280928233	0.009908215313514473
	11	1exp	11	19	0.0017896488603551621	1.052538228527017	0.4266249477683959	0.010001731610062466
	11	1exp	11	20	0.008524489125117506	1.033162056137015	0.42546904738115277	0.00996760397481341
	11	1exp	11	21	0.035963461991350705	1.0419337737903516	0.42498283573736423	0.009938830638479912
	11	1exp	11	22	0.09380258176754347	1.1365418122746196	0.42604185159877384	0.009911370173473547
	11	1exp	11	23	0.1907806728142413	1.2568413148262394	0.42552592307107434	0.010023979257212233
	11	1exp	11	24	1.0	1.2129872412824467	0.4251782124697895	0.01011770301951166
	11	1exp	12	20	0.0011536641501952026	1.162307313154142	0.42546904738115277	0.00996760397481341
	11	1exp	12	21	0.004867125314768603	1.1577041931003906	0.42498283573736423	0.009938830638479912
	11	1exp	12	22	0.012694798971836016	1.2501959935020812	0.42604185159877384	0.009911370173473547
	11	1exp	12	23	0.02581935639138688	1.3710996161740796	0.42552592307107434	0.010023979257212233
	11	1exp	12	24	0.1353352832366127	1.314069511389317	0.4251782124697895	0.01011770301951166
	11	1exp	13	21	0.0006907809995879122	1.2905261963363122	0.4281635265528457	0.015054962792168312
	11	1exp	13	22	0.0017919386227048216	1.3797498409054727	0.4290217668939026	0.014971691819479408
	11	1exp	13	23	0.0035900358218579403	1.502802033326845	0.42789866266306825	0.015013196930371233
	11	1exp	13	24	0.018875874785302144	1.428052310366497	0.4276943173915109	0.015232628845458198
	11	1exp	14	22	0.0007982556162638598	1.2543746897523935	0.40884791474243326	0.018838880033198575
	11	1exp	14	23	0.0016082252120087966	1.4037869175886581	0.4076077737029239	0.018848269070729517
	11	1exp	14	24	0.009270293534906689	1.3130714606406253	0.4066706172904931	0.01901820827806299
#	ranges:	tmin	11-20	tmax	15-24	t0	4-11	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.4219348113951744 Eerr = 0.0076060555786788345


==> anc/AIC/D6_E_P3_n2_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	2exp	3	18	0.0010622677492669328	0.9884966880107618	0.42168463971702275	0.004562755734228878
	4	2exp	3	19	0.0021467910601949843	1.1030943262860047	0.42159184378983233	0.004622881998634808
	4	2exp	3	20	0.00938964084827512	1.0994703249197904	0.4211751328366522	0.004669920228458219
	4	2exp	3	21	0.03453430786570115	1.1179601525323437	0.42118376962811893	0.004712935845963891
	4	2exp	3	22	0.09495601997397189	1.1684965463885073	0.42131842481528614	0.004623475513421096
	4	2exp	3	23	0.2160675495705509	1.2344492658643695	0.4211562144572499	0.0046568274210528025
	4	2exp	3	24	1.0	1.2187241265352597	0.42094516851132835	0.004718641956159262
	4	2exp	4	20	0.0014340625829331957	1.1607318710898773	0.4193025889660547	0.006238896899811682
	4	2exp	4	21	0.005382608745902109	1.1736615103213532	0.41915021173607186	0.006307479116032777
	4	2exp	4	22	0.013597776196250713	1.234466027084587	0.420109600733472	0.005949457350403104
	4	2exp	4	23	0.030649332159388677	1.3015321891971174	0.42005209051698783	0.005997769777123681
	4	2exp	4	24	0.14280225902809426	1.2804637346402532	0.41975590274059954	0.006109320125347265
	4	2exp	5	21	0.0007284568791785305	1.2574944753443071	0.41915021173607186	0.006307479116032777
	4	2exp	5	22	0.0018402588929076569	1.3167637622235595	0.420109600733472	0.005949457350403104
	4	2exp	5	23	0.0041479360488038885	1.3828779510219373	0.42005209051698783	0.005997769777123681
	4	2exp	5	24	0.01932618417239527	1.3557851307955622	0.41975590274059954	0.006109320125347265
	4	2exp	6	22	0.0013006532501567646	1.174681120384276	0.4253645609491242	0.005424273784129988
	4	2exp	6	23	0.002674930950230457	1.2668947885400341	0.4252108282962698	0.005505460819473071
	4	2exp	6	24	0.013384803806037003	1.2364393077438331	0.42509655282389636	0.005578449953644066
	4	2exp	7	24	0.0020877179298047673	1.2999417215016011	0.42308012514168414	0.007655615440963405
	5	2exp	3	18	0.001033510072112532	0.9927190208217093	0.421737530474798	0.004548015306291321
	5	2exp	3	19	0.0020656313862243178	1.1085997921924475	0.4216524262948472	0.004606484075159821
	5	2exp	3	20	0.009026800468536475	1.1047248665128586	0.4212345503920214	0.004653443400139341
	5	2exp	3	21	0.03304815148310072	1.123458605906675	0.4212427378163079	0.004696863986788385
	5	2exp	3	22	0.09053018774373447	1.174111896441525	0.4213790506083761	0.004607445356880474
	5	2exp	3	23	0.20506593782291743	1.240255878414403	0.421222187638221	0.004640219231223083
	5	2exp	3	24	0.9468153340747301	1.224476885039289	0.4210116572626059	0.004701736958237868
	5	2exp	4	20	0.0013913878186838076	1.1650475430453069	0.4192936842389674	0.006238092508788286
	5	2exp	4	21	0.005207734890658487	1.1780652642277258	0.4191328289478204	0.006309881225511124
	5	2exp	4	22	0.01306343116441675	1.239477208571069	0.42009096703860627	0.005950924852978498
	5	2exp	4	23	0.029320013228668597	1.3067487238666275	0.4200279661059778	0.006001017055873473
	5	2exp	4	24	0.13641350535961724	1.2855493030731975	0.41972709369798705	0.006114404599324999
	5	2exp	5	20	0.0007502164532872546	1.0420043062729405	0.42599533689384855	0.005442947061624289
	5	2exp	5	21	0.0028137739433266697	1.0644439797805207	0.42590028376329564	0.005545372730693825
	5	2exp	5	22	0.00817702167147409	1.1179075327459103	0.42658203924784427	0.0051486028857211505
	5	2exp	5	23	0.01676471468613288	1.2082947649646323	0.4264205423680829	0.005247081358235837
	5	2exp	5	24	0.08200206955015196	1.1857517642005706	0.4263161821829891	0.005328343537775923
	5	2exp	6	22	0.001106639543940868	1.1977580707991895	0.42658203924784427	0.0051486028857211505
	5	2exp	6	23	0.00226885741042879	1.2888477492956076	0.4264205423680829	0.005247081358235837
	5	2exp	6	24	0.01109777330855823	1.259861249463106	0.4263161821829891	0.005328343537775923
	5	2exp	7	24	0.0020445576228016304	1.3027270715122108	0.4234849137577687	0.007872797463299266
	6	2exp	3	18	0.0010509756655307319	0.9901408527806581	0.4217731019429851	0.004544877807629152
	6	2exp	3	19	0.002097844378068593	1.1063891643099917	0.42169339612174345	0.004600948540358395
	6	2exp	3	20	0.009186350026664937	1.1023887722037247	0.42127297984932477	0.004647922510897593
	6	2exp	3	21	0.03360197344701863	1.121381210285059	0.42127837560922665	0.0046915401547806745
	6	2exp	3	22	0.09231905620844716	1.1718098707535278	0.4214143738920271	0.004601480449882513
	6	2exp	3	23	0.21038600584164865	1.2374100571750053	0.42126027810338407	0.004633294450096877
	6	2exp	3	24	0.9724434704489329	1.2216655300354824	0.4210496296657809	0.004694329303590877
	6	2exp	4	20	0.001409819279125321	1.1631675651035307	0.4193653906838554	0.0062296480686752365
	6	2exp	4	21	0.005270130502288356	1.1764772474103822	0.4192012995593805	0.006303239555600303
	6	2exp	4	22	0.013278520377875332	1.2374358450693568	0.4201596578698956	0.005944510277190972
	6	2exp	4	23	0.029981277850864293	1.3041248665713605	0.4201032352323623	0.005993367595419257
	6	2exp	4	24	0.13959851690907407	1.2829848794061964	0.41980346514319605	0.0061062064576694955
	6	2exp	5	20	0.0007338318824417539	1.0454015077944563	0.42598675526872337	0.005451646369850949
	6	2exp	5	21	0.002738394886951658	1.0683232200001949	0.4258838156263104	0.005558875867993172
	6	2exp	5	22	0.007945254001553022	1.1217412948802215	0.4265653860029058	0.005160432007176318
	6	2exp	5	23	0.016311075819660955	1.2117237632337519	0.42639858146650705	0.005264174325709671
	6	2exp	5	24	0.07959091984225439	1.189262878477294	0.4262903767665772	0.005347077762411341
	6	2exp	6	22	0.0013063140258542745	1.174060718647037	0.42299213950323017	0.011858662768637139
	6	2exp	6	23	0.00270932475104128	1.2651913395441068	0.42239328051644737	0.013738759101994994
	6	2exp	6	24	0.013837059111784424	1.232285505672535	0.4216961328077182	0.015091573329067028
	6	2exp	7	24	0.0018726423140550976	1.3144378727173707	0.4216961328077182	0.015091573329067028
	7	2exp	3	18	0.0009970097814900156	0.9982506429558069	0.4217747699199511	0.00451978097173337
	7	2exp	3	19	0.001961609919418175	1.1159812796457853	0.42169255022188246	0.004573958801172432
	7	2exp	3	20	0.008572844251964161	1.1116046558412038	0.4212660761020837	0.00462101257805732
	7	2exp	3	21	0.03111479113756394	1.130993896958103	0.4212649416679032	0.004664997751652281
	7	2exp	3	22	0.0849047087139651	1.1816594032239527	0.42139586681520047	0.004574599591072374
	7	2exp	3	23	0.19257214512169007	1.2472404019665289	0.4212373893044833	0.0046062174665659344
	7	2exp	3	24	0.8870978964775337	1.231334645976659	0.4210239978730088	0.004666862930852337
	7	2exp	4	20	0.0013095316492721548	1.1737092753455722	0.4194082810707479	0.006179864177373535
	7	2exp	4	21	0.004854980515039521	1.1874172523615985	0.41923936516849536	0.006254431700105109
	7	2exp	4	22	0.012164567890374615	1.2483883782734961	0.42019140880109285	0.005898073458158885
	7	2exp	4	23	0.027330349500858976	1.3150160815332437	0.42013642539900636	0.0059447618907550025
	7	2exp	4	24	0.12676760296020081	1.293697663207582	0.41983683949727296	0.006056044094850452
	7	2exp	5	20	0.0007064117934638417	1.0512602178053638	0.4260535030713404	0.0054120850806473565
	7	2exp	5	21	0.0026164820289792034	1.0748291146577253	0.4259517045027355	0.005520410679449707
	7	2exp	5	22	0.007597056062341874	1.127716489204846	0.4266303987311245	0.005124086289864417
	7	2exp	5	23	0.01557495448866068	1.2174962923092774	0.42647435753859014	0.005221268136371166
	7	2exp	5	24	0.07587885731176326	1.1948819288544499	0.4263687185797792	0.0053030932634081165
	7	2exp	6	22	0.001266947889363081	1.1784319585324263	0.4228822947553616	0.012175602961598544
	7	2exp	6	23	0.002630669819383693	1.2691194644170176	0.4222379568457445	0.014257298369520957
	7	2exp	6	24	0.013446479109358605	1.2358646481930635	0.4215083857532854	0.015764683324265776
	7	2exp	7	24	0.0019895754760444443	1.3063617591612497	0.4284033050405788	0.011997489521576622
	8	2exp	3	18	0.0009841443936967349	1.0002487895693473	0.4217248017324609	0.004514331193181382
	8	2exp	3	19	0.0019266870577040608	1.118547500503359	0.4216296459022812	0.004568186727505193
	8	2exp	3	20	0.008430105297446045	1.113843362444148	0.4211930200641599	0.0046167016457718
	8	2exp	3	21	0.030460090418817785	1.1336521456450064	0.42117965900681104	0.004662070786181519
	8	2exp	3	22	0.08313059341698767	1.1841437288385868	0.4213001025739354	0.00457155440324692
	8	2exp	3	23	0.1892019686849514	1.2492021576879866	0.4211293069181489	0.004604534678750252
	8	2exp	3	24	0.8725769749181824	1.2330719586821106	0.42091038116598356	0.004665998038914607
	8	2exp	4	20	0.0012849924234435905	1.1764116655557362	0.4193587453931141	0.006159754392030391
	8	2exp	4	21	0.004742689995284722	1.1905373329038706	0.41917660386032596	0.006236593872890279
	8	2exp	4	22	0.011892653570437289	1.2512142023261046	0.4201157214884416	0.005882123465076916
	8	2exp	4	23	0.02681361441120596	1.3172617320141993	0.42004899694971215	0.005928633290347984
	8	2exp	4	24	0.12448232710491232	1.2957189695780993	0.41974602557549673	0.006039739675067117
	8	2exp	5	20	0.0007120157646720182	1.0500445703829384	0.4260280060925184	0.005382899240060212
	8	2exp	5	21	0.0026278852687072283	1.0742078626661262	0.4259186685258788	0.00549191041777665
	8	2exp	5	22	0.007671357164385097	1.1264187915775512	0.42658594956637846	0.005096727134936364
	8	2exp	5	23	0.015837406112979582	1.2154074829479917	0.4264231814350091	0.005187581360740024
	8	2exp	5	24	0.07735915187326586	1.192608893336204	0.42631518443188826	0.005267720394886072
	8	2exp	6	22	0.0012634458381469422	1.1788273858091112	0.42298915422769773	0.0119762794450818
	8	2exp	6	23	0.0026333799001408004	1.268982176909443	0.42239726654131926	0.013918685531715599
	8	2exp	6	24	0.013467013463374434	1.2356739041086149	0.42168837279762644	0.015355092797614229
	8	2exp	7	23	0.0005566596617362589	1.2959193895847207	0.42743373942015944	0.003066817175601878
	8	2exp	7	24	0.0030702226735169814	1.2485179186677469	0.4272555046002504	0.0030827664976589802
	9	2exp	3	18	0.0009255063664480112	1.0096998075586447	0.4216314188267066	0.004501650132752711
	9	2exp	3	19	0.001785944542508133	1.1293838643317353	0.4215140543149536	0.004557235999721577
	9	2exp	3	20	0.007803225274135181	1.1241463114871675	0.4210634900634384	0.004608102440524864
	9	2exp	3	21	0.0279209465373621	1.1445321627474503	0.42103344276677485	0.004655978412562949
	9	2exp	3	22	0.07573840824747181	1.195099891155692	0.42113831320427036	0.004566079036315758
	9	2exp	3	23	0.17138652541413227	1.2601903436496784	0.4209473811759277	0.004602229925985909
	9	2exp	3	24	0.7891193665866942	1.2436544087594343	0.4207195871665061	0.004665357477453773
	9	2exp	4	20	0.0011943601131894981	1.1868605584618963	0.4192062578488457	0.0061451985266971
	9	2exp	4	21	0.004370101546316466	1.2014464313448305	0.41900187431744496	0.006226758641248253
	9	2exp	4	22	0.010870953341591954	1.262442509982681	0.41992323975728363	0.005874291258492597
	9	2exp	4	23	0.024371689611928326	1.328495562846941	0.4198307140040738	0.0059251503696025965
	9	2exp	4	24	0.11298780878757585	1.3064838394456202	0.41951864068291345	0.006037899057600123
	9	2exp	6	22	0.0011692678225426402	1.1898938172637168	0.4229624698706549	0.01163314540977298
	9	2exp	6	23	0.0024169829199823835	1.280415259465269	0.4223970054635102	0.013372518995332117
	9	2exp	6	24	0.012326991961057686	1.246730394329869	0.42171252171219076	0.014684275513492846
	9	2exp	7	24	0.0029567791874697534	1.253537855666194	0.42709696076943116	0.0030814035357886217
	10	2exp	3	18	0.0009762244287125629	1.0014918850182486	0.42149692135793193	0.004534062690338544
	10	2exp	3	19	0.0018999582186894801	1.1205432264714184	0.42134671434546045	0.004594745140803068
	10	2exp	3	20	0.008312974795492147	1.1157089277948833	0.42087382080192665	0.004650897149470793
	10	2exp	3	21	0.029674299146909215	1.1369191448096996	0.42081956438812007	0.0047035683114321
	10	2exp	3	22	0.08131476912249856	1.1867419787045335	0.4209045885385079	0.0046141699398975266
	10	2exp	3	23	0.18648597203947812	1.2508087179731853	0.420684643833117	0.004656021843306523
	10	2exp	3	24	0.8641933992716653	1.23408819953287	0.4204441303626178	0.004722643131312855
	10	2exp	4	20	0.0012826021677654392	1.1766776461717487	0.41894008230148216	0.0062222152478000475
	10	2exp	4	21	0.0046912448605093285	1.1919915340198468	0.4186982308738182	0.006314496446240827
	10	2exp	4	22	0.011757225562810725	1.2526458109950236	0.4196009995704108	0.005958423600346535
	10	2exp	4	23	0.02672903963949672	1.3176333976177805	0.41946612941090916	0.00602015462449827
	10	2exp	4	24	0.12480103456559975	1.2954348594864085	0.4191376231733691	0.006139512711449
	10	2exp	6	22	0.0012184511178099148	1.1840077149259143	0.42258841787462015	0.011841521003927687
	10	2exp	6	23	0.0025495391707404495	1.2732962474113079	0.42194929906766715	0.013619398215508957
	10	2exp	6	24	0.013058686645458771	1.239522615676311	0.4212422206488215	0.014956466251110903
	10	2exp	7	23	0.0005584934327163056	1.2954495571997413	0.4271074242111147	0.003082464293477243
	10	2exp	7	24	0.0030998228248635034	1.247238603263887	0.42692060563746664	0.0030991991688884167
	11	2exp	3	18	0.000992333147268505	0.9989739808006062	0.42131675848407235	0.004565976044973672
	11	2exp	3	19	0.0019300431353329454	1.1182988754980892	0.4211316759458313	0.004634739681303734
	11	2exp	3	20	0.008421525458524953	1.1139791331168178	0.4206309477823697	0.004697612631582492
	11	2exp	3	21	0.029767971562719382	1.136525180665028	0.42054777949428507	0.004757263210032473
	11	2exp	3	22	0.08192165008732744	1.185867197330729	0.42060980464585795	0.004669147417652729
	11	2exp	3	23	0.18958590927315333	1.2489769124652763	0.42035490677632553	0.004719119061189939
	11	2exp	3	24	0.883572980185223	1.2317537462343988	0.42009923936876986	0.004790244562348996
	11	2exp	4	20	0.0013169562341924553	1.1729016128998497	0.4185762904704185	0.006327479906292316
	11	2exp	4	21	0.004785442385993331	1.1893408010363316	0.4182848383282318	0.00643683205504895
	11	2exp	4	22	0.011988751648820272	1.2502082041845584	0.41916997692718583	0.006075407199335242
	11	2exp	4	23	0.027529265850249753	1.3141629211213133	0.41898058452438497	0.006154315590124113
	11	2exp	4	24	0.12940459186403044	1.2914100682020266	0.4186312832003855	0.00628258400208106
	11	2exp	6	22	0.001199188009440677	1.1862842588727824	0.42188584102237564	0.012623347194612614
	11	2exp	6	23	0.002531436255031173	1.2742463532889194	0.4210707479588914	0.014739284754355618
	11	2exp	6	24	0.013032702279557797	1.2397715902955446	0.4202953639960299	0.01626047328107849
	11	2exp	7	24	0.0029747057143410384	1.2527319155348804	0.42673666331503196	0.003109000247082566
#	ranges:	tmin	3-20	tmax	8-24	t0	4-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.42093192724594325 Eerr = 0.0046968608482877644


==> anc/AIC/D6_T1_P0_n1_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	9	22	0.0025090658135208705	0.8235649742361262	0.2948547159032678	0.0009415379873374448
	4	1exp	9	23	0.018385123350291226	0.7659344295044967	0.2948435797325638	0.0009433000058224737
	4	1exp	9	24	0.1320636123870113	0.7186398816033377	0.29483988499441466	0.0009483726209178804
	4	1exp	10	22	0.001050472148217302	0.7039738504137689	0.2942195136714727	0.001048146786999889
	4	1exp	10	23	0.007735363895352023	0.6503508157444763	0.29421212001927877	0.001049536414526331
	4	1exp	10	24	0.052982535875966755	0.6147314975821334	0.2942230486808095	0.0010558285659122667
	4	1exp	11	23	0.0010521829951212573	0.7037026302714765	0.2942680829939099	0.0012235843559669343
	4	1exp	11	24	0.007292778654689345	0.6594151072906048	0.29432803268312807	0.0012402522020616463
	5	1exp	9	21	0.0006300491937911594	0.7891733679690301	0.2946593909733682	0.0009489050360615285
	5	1exp	9	22	0.002827609185332467	0.8051771210441744	0.2947589838115153	0.0009420395534395693
	5	1exp	9	23	0.02080715948406445	0.7482550995864692	0.29475135308057904	0.0009422112176528013
	5	1exp	9	24	0.1515444651554434	0.7002938332385518	0.29474615305620006	0.0009460531413895853
	5	1exp	10	22	0.001300165324213502	0.668431900283038	0.29408815007869477	0.0010527627764338931
	5	1exp	10	23	0.009594527827046248	0.6172138327101798	0.2940857689126998	0.001052478977576204
	5	1exp	10	24	0.06729458995598722	0.5805718548737542	0.29408959715913446	0.0010591066464259455
	5	1exp	11	23	0.0013031319798089015	0.6680520413921593	0.2941315826991788	0.0012311986752046164
	5	1exp	11	24	0.009212469056410965	0.6234653741403084	0.2941769957915533	0.0012498755647893456
	5	1exp	12	23	0.0007852270765985732	0.4572482116417612	0.2930219958431022	0.0013933619188123945
	5	1exp	12	24	0.00548519031086804	0.42850517347058725	0.293078090158956	0.0014192586011926623
	6	1exp	9	21	0.0006815221293714327	0.7760848978933028	0.2945774874097478	0.0009521185387767542
	6	1exp	9	22	0.0030725879475336864	0.7923942529858361	0.29468292769405763	0.0009439204842512929
	6	1exp	9	23	0.02266979907029049	0.7360070327591915	0.29468015915037193	0.0009420850170048844
	6	1exp	9	24	0.16662327487084808	0.6876463207293182	0.2946760619353799	0.0009446760202959985
	6	1exp	10	22	0.001614300412033417	0.6323635248551525	0.29396290608969833	0.0010580215578182611
	6	1exp	10	23	0.01190657608881115	0.5839987647020537	0.2939676279631838	0.0010557849262920896
	6	1exp	10	24	0.08512277425023898	0.5469983161805914	0.2939674283590897	0.0010623282495783445
	6	1exp	11	23	0.0016159867392704875	0.6321895127306086	0.29400734291689107	0.001237150850638677
	6	1exp	11	24	0.01161266019265584	0.587844143332389	0.2940402319333056	0.0012568642319386667
	6	1exp	12	23	0.0009338392977068833	0.4257334080433779	0.29289729621683513	0.0014023000743179556
	6	1exp	13	24	0.0009030433938048232	0.43183045493033284	0.2930579843764434	0.0017716456234548052
	7	1exp	9	21	0.0007584150907488701	0.7582678767753113	0.2944712765763171	0.0009523415220476362
	7	1exp	9	22	0.003508647011084404	0.7719772822020201	0.2945835034723017	0.0009426392686254179
	7	1exp	9	23	0.025878707233095863	0.7170946163600286	0.2945878142874506	0.0009373363729883432
	7	1exp	9	24	0.19102073353041635	0.6694267807841879	0.29458753109180386	0.0009385334981018865
	7	1exp	10	21	0.0006603641469758119	0.48873576160414506	0.29357746052581424	0.00106426753351115
	7	1exp	10	22	0.0021341873453986047	0.5858328151341223	0.293826936341363	0.0010556110978125627
	7	1exp	10	23	0.015662534608434434	0.5418171231839214	0.29384181614733634	0.0010500865076137423
	7	1exp	10	24	0.1138036177556001	0.5055155026991405	0.2938397157472037	0.0010561181308820283
	7	1exp	11	23	0.00212415881577157	0.5866178263244989	0.2938738665174866	0.0012372527958983692
	7	1exp	11	24	0.015475335531453102	0.543666973854547	0.2938948388390203	0.0012565207623280168
	8	1exp	9	21	0.0007959140729190049	0.7502244796851251	0.2943774190524155	0.0009630674426302317
	8	1exp	9	22	0.00380580859866878	0.7594699003553255	0.29449237136958273	0.0009528785747320719
	8	1exp	9	23	0.02791052222136608	0.7062970103247797	0.29450859012357306	0.0009424952476677981
	8	1exp	9	24	0.20518315612183405	0.6598906407734287	0.29451490833541794	0.0009420990900115833
	8	1exp	10	21	0.0008449636118874231	0.4439171901744047	0.2934117988840981	0.001078863574916838
	8	1exp	10	22	0.002803563233726077	0.5403652731575312	0.29366802044150264	0.0010701057195371285
	8	1exp	10	23	0.020288231310325852	0.5020064386192387	0.29370085175351457	0.0010588582820188189
	8	1exp	10	24	0.14910860531492715	0.4669154136271639	0.29369867435472896	0.0010642037024481564
	8	1exp	11	23	0.0027556614640930487	0.5432375534843142	0.2937485790532524	0.0012429179685379658
	8	1exp	11	24	0.02028436347833315	0.502035771279903	0.29375710743067984	0.001261077835195788
	9	1exp	9	22	0.029752527242604642	0.44310288505184814	0.2934978042449507	0.0010833013505829065
	9	1exp	9	23	0.2133693759176217	0.41572257250326133	0.29354216519451637	0.00106692492678908
	9	1exp	10	22	0.004026566701382935	0.4800281254728355	0.2934978042449507	0.0010833013505829065
	9	1exp	10	23	0.02887640492383062	0.4477012319265891	0.29354216519451637	0.00106692492678908
	9	1exp	10	24	0.2131372300346722	0.4158780856905198	0.293542562484558	0.001071938775621718
	9	1exp	11	23	0.003923560605124465	0.4843472118977633	0.29359351919762494	0.0012492327765685483
	9	1exp	11	24	0.028951929357243333	0.4472993821983365	0.293590738952769	0.0012651644438478964
	10	1exp	9	20	0.0006173418584755589	0.5009845769937725	0.29421476759870685	0.0009937205168974725
	10	1exp	9	21	0.004521333609864021	0.460712638965886	0.2942345435877064	0.0009809314646996637
	10	1exp	9	22	0.02031247971258788	0.5018226721888241	0.294355647245794	0.0009661407116291437
	10	1exp	9	23	0.14863541309578637	0.4673694878733709	0.29437954761046836	0.0009491628544075985
	10	1exp	9	24	1.0	0.448710340209303	0.2944168233057749	0.0009481607096776647
	10	1exp	10	22	0.006143868312698317	0.40960471140272187	0.29329138847607744	0.001295615294796158
	10	1exp	11	22	0.0008314821582674764	0.4468415033484239	0.29329138847607744	0.001295615294796158
	10	1exp	11	23	0.005887906284878379	0.41669706092383957	0.2933736752208631	0.0012654699643797173
	11	1exp	9	21	0.0015325934134568936	0.6410202481056593	0.2940410621351347	0.0010100862300225371
	11	1exp	9	22	0.007891468764207436	0.6472770089014582	0.29416160878657976	0.0009920746310499837
	11	1exp	9	23	0.05761995882368756	0.6027448307877412	0.29419123151523763	0.0009721923796834199
	11	1exp	9	24	0.34932642716051976	0.588943469881749	0.29424812363096153	0.0009695670711351537
#	ranges:	tmin	9-20	tmax	13-24	t0	4-11	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.29424361991534387 Eerr = 0.000948637451425592


==> anc/AIC/D6_T1_P0_n1_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	5	2exp	4	21	0.0013240328962315934	0.6954905735637607	0.2927670322388913	0.0014438756208156784
	5	2exp	4	22	0.004864641475464121	0.7393585733464282	0.29301449254624784	0.0014162024531060092
	5	2exp	4	23	0.03581520763894228	0.6962928244046828	0.29302607592357416	0.0014183139701282694
	5	2exp	4	24	0.23809841580388555	0.6693530561167398	0.29305550018694065	0.0014290878799081666
	5	2exp	5	22	0.0012463003402320507	0.703557622691583	0.2938107490370449	0.0015681949167008
	5	2exp	5	23	0.009197253706281711	0.6597445844656927	0.29381376567838674	0.0015628481923723675
	5	2exp	5	24	0.05636997577860353	0.6429323450145036	0.2938481606024941	0.006945280838376827
	5	2exp	6	23	0.0012447129353386213	0.7037275567634056	0.29381376567838674	0.0015628481923723675
	5	2exp	6	24	0.007628846638038306	0.68311561657791	0.2938481606024941	0.006945280838376827
	6	2exp	4	21	0.0016561555244683256	0.6656483516980971	0.29259088697638674	0.0014687834840862836
	6	2exp	4	22	0.005946493856523651	0.7142574783713569	0.29286094520280936	0.0014350723940017018
	6	2exp	4	23	0.04342328095792865	0.6736312800174332	0.29288725718842057	0.0014312847069503866
	6	2exp	4	24	0.2970594049256332	0.6447699410715619	0.29290620167360665	0.0014438150541301398
	6	2exp	5	22	0.001424190138603111	0.6857677702206113	0.2936541822484059	0.0016108221564517888
	6	2exp	5	23	0.010474228011764633	0.6434929800124083	0.29366958296453805	0.001597799885223171
	6	2exp	5	24	0.07282693732068934	0.6127971411913629	0.2936847576095361	0.0015974127445127864
	6	2exp	6	22	0.0007517303328962076	0.5403198891782002	0.2920468554375993	0.006384313266049538
	6	2exp	6	23	0.0055787424586459565	0.5037197626493687	0.29212762452060476	0.00227181600098585
	6	2exp	6	24	0.03532557656871585	0.4915317943451657	0.2922804882135106	0.006079634094631856
	6	2exp	7	23	0.0007550006907449677	0.5396997456957521	0.29212762452060476	0.00227181600098585
	6	2exp	7	24	0.004780796910423808	0.5243005806348434	0.2922804882135106	0.006079634094631856
	7	2exp	4	21	0.0019031924262986582	0.6471105205984528	0.29241283040379407	0.0014898220431571576
	7	2exp	4	22	0.0068200242754807286	0.6971248217158804	0.2927027865294678	0.001450178546943649
	7	2exp	4	23	0.048956115357342705	0.659522036843062	0.2927507843005604	0.0014369212005776566
	7	2exp	4	24	0.3433668755622397	0.6286735690483041	0.2927603520823581	0.0014504330060133856
	7	2exp	5	22	0.0016246453649590917	0.6682096066685904	0.2935342263772214	0.0016487262486887713
	7	2exp	5	23	0.011836753668792853	0.6282065245686235	0.29356814575908047	0.0016232700917466752
	7	2exp	5	24	0.08422869216712936	0.5956854093822046	0.2935760662181842	0.001626369231561585
	7	2exp	6	22	0.0010094630091686196	0.4982061556652608	0.29174529791850845	0.0024565727209795865
	7	2exp	6	23	0.007130692054351366	0.47099377506578655	0.29190040662679123	0.002320600537780037
	7	2exp	6	24	0.04794389307264535	0.453353771516565	0.2920202801608277	0.0022684698280330466
	7	2exp	7	23	0.0009876545631019654	0.5013262685555112	0.292163106165133	0.00242607794312211
	7	2exp	7	24	0.006721022137635002	0.47888284776634016	0.29231141921460346	0.002333814945396265
	7	2exp	8	24	0.000909591434636377	0.513088765463936	0.29231141921460346	0.002333814945396265
	8	2exp	4	21	0.002278958682675803	0.6230857312688691	0.2922615462624763	0.0015073278447317552
	8	2exp	4	22	0.008356238230943785	0.6717316564471518	0.2925625665410887	0.0014623129342703366
	8	2exp	4	23	0.058137714750810136	0.639299649016955	0.29264291337846715	0.0014369942446380247
	8	2exp	4	24	0.4179790702166085	0.6068255827790794	0.2926457724870607	0.001450204505248295
	8	2exp	6	22	0.0012606583282101108	0.4664610768296387	0.2915214581864221	0.0025247686144258216
	8	2exp	6	23	0.008594885604634074	0.4460925701079097	0.29175824395619065	0.0023240528162698764
	8	2exp	6	24	0.05988274458353438	0.4255591514751649	0.2918485994398852	0.0022934571747626905
	8	2exp	8	24	0.0012354798276282993	0.46934316943020926	0.29248261837013384	0.002130109275059985
	9	2exp	4	21	0.0030377614475763847	0.5847654302389308	0.29207343623238646	0.0015303451022589286
	9	2exp	4	22	0.011604869721938051	0.6306795989244934	0.29237972017741454	0.0014815020575506814
	9	2exp	4	23	0.07882282279690164	0.6034892965528341	0.292486743550987	0.0014452194576521818
	9	2exp	4	24	0.5789402540607826	0.5706291467702925	0.29248630574667794	0.0014576488717202474
	9	2exp	5	21	0.0006668135930715856	0.5574437639733915	0.2929298458530378	0.0017745218817599034
	9	2exp	5	22	0.0026607736276815456	0.602432624939717	0.29321786824094537	0.0016888327778721748
	9	2exp	5	23	0.01877597365562214	0.5705354436963579	0.2933035914304341	0.0016306232826543178
	9	2exp	5	24	0.1384295311689708	0.537235318718839	0.2933036695250105	0.001641949950681733
	9	2exp	6	23	0.011228691135851888	0.4104519191671974	0.2915764006803339	0.0023152682777510094
	9	2exp	7	23	0.0015509996291267324	0.4368517085650233	0.29181653984059586	0.002415177452799304
	9	2exp	7	24	0.011275620421746338	0.40989582597825525	0.2918738543283049	0.0024058133104767855
	9	2exp	8	24	0.0016322985493206653	0.42955320436950795	0.2922205340138888	0.0021851061952074427
	10	2exp	4	20	0.000568559333049872	0.580215886935194	0.2917630397604247	0.001583858426402395
	10	2exp	4	21	0.004163633912922694	0.5427297833744651	0.2917953583008659	0.0015588326066365908
	10	2exp	4	22	0.016899727056630395	0.5836955167159209	0.2920925438844031	0.0015031076782576103
	10	2exp	4	23	0.11022019637170859	0.5640448770521348	0.2922441469751717	0.001451869314331549
	10	2exp	4	24	0.8128344407856686	0.5329260173433734	0.29224523054164214	0.001461659924380904
	10	2exp	5	21	0.0008801756562398071	0.5177850552994995	0.2926410746452783	0.0018067926881923963
	10	2exp	5	22	0.003737731096486067	0.5571177115186264	0.2929233704507277	0.001713089999345718
	10	2exp	5	23	0.025763857610886412	0.5309861203788603	0.29304986231176794	0.0016347461615005224
	10	2exp	5	24	0.18919593902698126	0.5004798132423406	0.2930507583365879	0.0016493407216058797
	11	2exp	4	20	0.0007511142233455527	0.5404370212590384	0.2915914440940637	0.0016022593896467374
	11	2exp	4	21	0.0055449267619216485	0.5045304256353108	0.2915917243185915	0.001585952784872763
	11	2exp	4	22	0.022033151561207283	0.5505391745930991	0.29190985880955905	0.0015210047974585157
	11	2exp	4	23	0.1385995346406804	0.5370909265707546	0.2920945467985044	0.0014655069696274483
	11	2exp	4	24	1.0	0.509900702894288	0.29210437128525685	0.0014705498631365952
	11	2exp	5	21	0.001188103064622739	0.47492909044575793	0.292454198332494	0.0018170550116927836
	11	2exp	5	22	0.004993094048276827	0.5185074450218469	0.29275984225328167	0.001713620420490256
	11	2exp	5	23	0.03381530420488956	0.4969935147365008	0.2929143074797677	0.001630319763997078
	11	2exp	5	24	0.2401136518664429	0.47244108756875053	0.2929203493593023	0.0016446215442699177
#	ranges:	tmin	4-20	tmax	9-24	t0	4-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.29255579283328725 Eerr = 0.0014772990189573538


==> anc/AIC/D6_T1_P0_n2_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	8	21	0.0018830194511515633	0.967649602887539	0.3460899133453825	0.0013273241813646964
	4	1exp	8	22	0.005501824135290438	1.0310741857215795	0.3462838209770986	0.0013404806047988477
	4	1exp	8	23	0.022574584559938295	1.0407699069054486	0.34639845902556987	0.0013427073922506977
	4	1exp	8	24	0.049580580202019685	1.127374971173177	0.34649264727991175	0.0013507082913525954
	4	1exp	9	22	0.001377457132236076	1.0157476702580237	0.3451968991097161	0.00170686431353165
	4	1exp	9	23	0.005575688297359628	1.02916903244697	0.3453241098751379	0.0016953902587958977
	4	1exp	9	24	0.013395251932743255	1.1103598249967264	0.3453391131446924	0.0017062643489561963
	4	1exp	10	22	0.00779701064390425	0.4781430981348918	0.34197177800993067	0.002013219944996315
	4	1exp	10	23	0.03728994471099349	0.5082885056539853	0.3420130343263375	0.0020231038721604893
	4	1exp	10	24	0.0609452606190633	0.687517557695149	0.3422124058447023	0.002014276245810141
	4	1exp	11	22	0.0011458293916251396	0.5066309570875669	0.3412851074359757	0.002651448535297953
	4	1exp	11	23	0.00550037895168343	0.5362970013488423	0.3413111009974612	0.002669230678215041
	4	1exp	11	24	0.008691435758420211	0.7323478235419882	0.3416700750303868	0.0026353033408451965
	4	1exp	12	23	0.0007856109418592241	0.5752531985953402	0.342046191530078	0.0035463891138283465
	4	1exp	12	24	0.0012430246872200976	0.7841752208225045	0.34241349150257827	0.003465986628805385
	5	1exp	8	21	0.001980669737812817	0.9598713783586303	0.34610387309779617	0.0013246620746525516
	5	1exp	8	22	0.0055655647875132615	1.0294286470665004	0.34629492996700684	0.0013381886871376926
	5	1exp	8	23	0.023788400276811436	1.0337867892964963	0.3464043288805633	0.0013402428844750509
	5	1exp	8	24	0.050644679741941076	1.1247206015915225	0.34654026831761114	0.001346109633763743
	5	1exp	9	22	0.0014218966236881942	1.0108626719005969	0.34519739026486196	0.0017003505597076622
	5	1exp	9	23	0.00601093056866436	1.0184313464266699	0.3453167744343298	0.0016888306409442336
	5	1exp	9	24	0.014165515992636303	1.1029051251133108	0.3453639004164493	0.001699933803313245
	5	1exp	10	22	0.008179220206250493	0.47016703025045703	0.3419732352924801	0.002007928476923956
	5	1exp	10	23	0.040589000521370946	0.49524644484332186	0.34201059332224965	0.002017549296144987
	5	1exp	10	24	0.061423500077592785	0.6864009284165925	0.3422765902842007	0.002006687359478756
	5	1exp	11	22	0.0011906881190115342	0.499648655816954	0.34133131702880737	0.002639274457506431
	5	1exp	11	23	0.005937351013255122	0.5235559869537505	0.3413476816253857	0.0026558199424403218
	5	1exp	11	24	0.008737002440467732	0.7315433596342346	0.34175129100874324	0.0026244920270146045
	5	1exp	12	23	0.0008444758237749647	0.5621160307754309	0.3420488055025657	0.003526437229572628
	5	1exp	12	24	0.001260784701490894	0.781810782030994	0.3425464633334639	0.0034486365204330557
	6	1exp	8	21	0.0021236269556715003	0.9491497758819442	0.34610171418527963	0.0013276754363526285
	6	1exp	8	22	0.005734836795320767	1.025148529392497	0.34628746772367297	0.001341538102763044
	6	1exp	8	23	0.025687087516544603	1.0235480751848802	0.3463911426134423	0.0013438785446326068
	6	1exp	8	24	0.0562517507175032	1.1115952292246405	0.34657537084568585	0.0013461168671631408
	6	1exp	9	22	0.0015006086041652181	1.0025735748206719	0.3451722265576581	0.0017017996911533465
	6	1exp	9	23	0.006656347043081412	1.0038611651740486	0.3452844287312792	0.0016903611154183637
	6	1exp	9	24	0.01633236143359375	1.0839267326210198	0.3453693439778247	0.00170157427998851
	6	1exp	10	22	0.008647159780431143	0.46089468005362	0.3419600655179606	0.0020063588938311508
	6	1exp	10	23	0.04476880202868515	0.4801673053413615	0.3419929559553593	0.0020162254419959923
	6	1exp	10	24	0.06634132707201033	0.6753979944064237	0.3423375495053573	0.002001946269874149
	6	1exp	11	22	0.001247059156248868	0.49123834433436114	0.34136410802170036	0.00263333838301554
	6	1exp	11	23	0.006492164208860235	0.5086671758164819	0.3413713714411837	0.002649247279582713
	6	1exp	11	24	0.009442503105750124	0.7195965990381185	0.34181092324670825	0.002622622259582781
	6	1exp	12	23	0.0009181001910920352	0.5469177730832652	0.34202538871839266	0.003508406036666145
	6	1exp	12	24	0.0013776227832734238	0.7670399342214405	0.34266222619356823	0.00343587347570323
	7	1exp	8	21	0.0023452236194972005	0.9338797293516226	0.34606532438805426	0.0013297861961701688
	7	1exp	8	22	0.006160343634464214	1.0149237767798438	0.34623832558269885	0.0013443793971924063
	7	1exp	8	23	0.028830226380463158	1.008156617918832	0.34633687527227897	0.001346691688768019
	7	1exp	8	24	0.07320487627681148	1.078667120464009	0.3465611815370408	0.001343577648325115
	7	1exp	9	21	0.0005929567302419494	0.9075388080770386	0.34498758094048865	0.0016889874347157554
	7	1exp	9	22	0.0017127856339692394	0.9822273734553252	0.3450746495100428	0.001701891797754487
	7	1exp	9	23	0.007962545358048894	0.9782643258462463	0.34517857697435134	0.0016907977523056242
	7	1exp	9	24	0.02268553240242216	1.0401162154751908	0.3453033130187422	0.0017019841226074835
	7	1exp	10	22	0.009351954831985107	0.4478356006460937	0.341901769065567	0.0020033064064356432
	7	1exp	10	23	0.05048066803625778	0.4616936225287438	0.341928952785817	0.002013652961054686
	7	1exp	10	24	0.08441002688561293	0.6409875431080405	0.3423450093490628	0.0019962572603957965
	7	1exp	11	22	0.001334759782244163	0.47888139290846676	0.34135959505716973	0.002628935106770095
	7	1exp	11	23	0.007252415567046725	0.4902107338714205	0.34135379052804343	0.0026439188816599346
	7	1exp	11	24	0.012073300302695324	0.6817850108176623	0.3417937644916785	0.002626285074945591
	7	1exp	12	23	0.0010241735727244698	0.5270387238904123	0.34199280717822617	0.0034905761613678366
	7	1exp	12	24	0.0017933613428004287	0.7230845490364127	0.3427300412601222	0.0034281794232811098
	8	1exp	8	20	0.0008498807257923301	0.8475430433675349	0.3448470762091788	0.0016891286388117477
	8	1exp	8	21	0.004956452884827175	0.8187551780850553	0.3449275597926033	0.0016948213124492143
	8	1exp	8	22	0.013853344564172235	0.899153187143667	0.34499275622533493	0.0017083299710791604
	8	1exp	8	23	0.067969422058534	0.8938054759776165	0.34508619408722174	0.0016972628657564996
	8	1exp	8	24	0.48353464627315657	0.8426845035878596	0.34508394712122975	0.0017174136461867587
	8	1exp	9	21	0.0006707829550170117	0.8869847762588099	0.3449275597926033	0.0016948213124492143
	8	1exp	9	22	0.0018748463103666383	0.9683188169239493	0.34499275622533493	0.0017083299710791604
	8	1exp	9	23	0.009198660985720569	0.9576487242617321	0.34508619408722174	0.0016972628657564996
	8	1exp	9	24	0.06543929830809297	0.8988634704937171	0.34508394712122975	0.0017174136461867587
	8	1exp	10	22	0.010053914219523296	0.43577282750084323	0.34184774844568516	0.002002668021542544
	8	1exp	10	23	0.05700235057122281	0.4430009989520196	0.34186762361495054	0.0020128287373107822
	8	1exp	10	24	0.3751695702983676	0.4278886981481794	0.341906688251907	0.002047378956723515
	8	1exp	11	22	0.0014217109955480308	0.4674068955545208	0.3413605663526269	0.002622410785084386
	8	1exp	11	23	0.008121434706511771	0.47134869528397977	0.3413398358498805	0.0026354534281866145
	8	1exp	11	24	0.05277226287094133	0.4548635799995425	0.3414545529253861	0.0026330650517681965
	8	1exp	12	23	0.0011375002062607906	0.5079574445623489	0.34190697633230827	0.0034664235814330577
	8	1exp	12	24	0.007383346888524594	0.48722865908752283	0.3420128022273058	0.003466968354433429
	8	1exp	13	24	0.0011327798390383431	0.5087135185316704	0.3407079255233366	0.004374936679167217
	9	1exp	8	20	0.0006012759614887861	0.9052167129278452	0.3459630601237427	0.0013581403613971063
	9	1exp	8	21	0.0036043104891058677	0.8677643863043867	0.34602501219103043	0.0013543456601318687
	9	1exp	8	22	0.00876760423747436	0.9645050580323511	0.3461288855709781	0.0013765618677846789
	9	1exp	8	23	0.047057041597720985	0.942831797522359	0.3462060799819024	0.0013750255445689808
	9	1exp	8	24	0.33372037502034396	0.8890369445591656	0.34620157519805655	0.0013772710067794542
	9	1exp	10	22	0.010925053816257468	0.4219233885535491	0.34182862571300154	0.0019982987655709117
	9	1exp	10	23	0.06479485028397193	0.42328813369079255	0.3418460178366943	0.002008243067608894
	9	1exp	11	22	0.0015335791410834884	0.45363539761509175	0.3413932210085556	0.0026014300906857285
	9	1exp	11	23	0.009172858075942054	0.4510583472985024	0.34136197410959707	0.0026123590392008824
	9	1exp	11	24	0.06768149799301572	0.41658248457607217	0.3413668579858354	0.0026196112468797185
	9	1exp	12	23	0.0012788927173752534	0.4866553380486111	0.34188473312301637	0.0034308489870194902
	9	1exp	12	24	0.009440107736736463	0.4462719342303128	0.3418895120527774	0.0034356143126971265
	9	1exp	13	24	0.0014677464726317601	0.46161287010062574	0.34051309310158634	0.004350258013347972
	10	1exp	8	19	0.0006293101620403894	0.6155872797597132	0.3456362197484474	0.0013296174361620199
	10	1exp	8	20	0.0043330068505421275	0.5760562124152605	0.3456159287765758	0.001330252197597389
	10	1exp	8	21	0.027776139128111374	0.5536033309024713	0.3456673074486215	0.0013268290480165275
	10	1exp	8	22	0.04778170524354789	0.7222794525027402	0.3458404662469817	0.0013418349747426313
	10	1exp	8	23	0.2780164638368849	0.7059891551856191	0.3459009680653065	0.0013467504770945107
	10	1exp	8	24	1.0	0.7518554649102378	0.3458146587779175	0.0013340329920609433
	10	1exp	9	22	0.030022274867367967	0.5416399071594499	0.3441388279328491	0.0016620036866783192
	10	1exp	9	23	0.18087687359489804	0.5321117792656211	0.34417592844384215	0.0016598695867404763
	10	1exp	9	24	0.6473244563810145	0.5933001801711377	0.34409275639651127	0.001653965228244506
	10	1exp	10	22	0.011263152070212463	0.4168437465899052	0.3413436953569828	0.002572180617682267
	10	1exp	10	23	0.07092430554680385	0.4093824321524604	0.3413209272687223	0.002583918240101809
	10	1exp	10	24	0.3003339056972916	0.459672017651897	0.3410492581696566	0.0025375807187814985
	10	1exp	11	22	0.0015243018755592443	0.4547386326435329	0.3413436953569828	0.002572180617682267
	10	1exp	11	23	0.00959856097953676	0.4434976348318322	0.3413209272687223	0.002583918240101809
	10	1exp	11	24	0.040645774193101086	0.4950314036251199	0.3410492581696566	0.0025375807187814985
	10	1exp	12	23	0.0013197894870309054	0.4809321370738204	0.3416915347265788	0.003386432072100297
	10	1exp	12	24	0.005627632815963975	0.5324850172510508	0.34149819804394543	0.003373729187087321
	10	1exp	13	24	0.0008698824139417539	0.556726587476506	0.3401645627238483	0.0042573139645427525
	11	1exp	8	21	0.002680544203481581	0.9133198712853504	0.34589059942329664	0.0013201404055405825
	11	1exp	8	22	0.006389301880942166	1.0097105696645354	0.34602054539329197	0.0013293638815374122
	11	1exp	8	23	0.0371288149302142	0.974427419647669	0.34607867803235826	0.0013310700689724883
	11	1exp	8	24	0.08226919149347582	1.0640752880760482	0.34610868368147096	0.001326681267464129
	11	1exp	9	21	0.0008737380840745801	0.8429289369123388	0.34459273469887586	0.0017136632793873059
	11	1exp	9	22	0.002455281722093187	0.9268242291053174	0.34460173396600735	0.0017290696859109185
	11	1exp	9	23	0.01457814361717492	0.8918679433878298	0.3446427199176477	0.0017230918208871483
	11	1exp	9	24	0.027102528189585206	1.0163962644801499	0.34480271915141114	0.0017105237938495833
	11	1exp	10	22	0.010960140890518682	0.42138897697541033	0.3416519064747597	0.0019808414166357447
	11	1exp	10	23	0.0727162963713965	0.40554361225816743	0.34164247981598533	0.0019895867634858663
	11	1exp	10	24	0.1257570575483514	0.5840352953163032	0.3418355199829865	0.0019945011882642073
	11	1exp	11	22	0.0014883906834491224	0.4590733709515554	0.3414663564342744	0.003304069416516636
	11	1exp	11	23	0.009872505577507499	0.4388075531886033	0.3414664086844982	0.0033150895021914943
	11	1exp	11	24	0.0171568151330762	0.6277236184208159	0.3415244681389037	0.0032942532539973275
	11	1exp	12	23	0.001336098338587017	0.47869914893302185	0.3414664086844982	0.0033150895021914943
	11	1exp	12	24	0.0023219224354730705	0.6800339199558839	0.3415244681389037	0.0032942532539973275
#	ranges:	tmin	8-20	tmax	12-24	t0	4-11	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.3441848956254762 Eerr = 0.0015193905848382323


==> anc/AIC/D6_T1_P0_n2_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	2exp	3	20	0.0010260499103953115	0.5998671029835059	0.34232321258272175	0.001866899073487807
	4	2exp	3	21	0.004136472249197948	0.6381095440861906	0.34229824219010496	0.0018653404021938343
	4	2exp	3	22	0.01078938761440125	0.7230772518603368	0.3424395780029454	0.0018574092920649714
	4	2exp	3	23	0.05208327792797971	0.7302084141540148	0.3425464409059243	0.001846585341889884
	4	2exp	3	24	0.1197068402266039	0.8147025166178643	0.3426509235280985	0.0018592706542353993
	4	2exp	4	21	0.0006667508695814406	0.6573411300350543	0.3415544520814187	0.0023414647064720104
	4	2exp	4	22	0.0016767915838880392	0.7509796834462409	0.3417940198583549	0.0022975057546596577
	4	2exp	4	23	0.007802922596706046	0.7612025068411431	0.34200057070833234	0.0022742885346631507
	4	2exp	4	24	0.01824048959587128	0.8467862041540357	0.34206264428074046	0.002278477156837857
	4	2exp	5	23	0.0010560107396985782	0.8087776635187145	0.34200057070833234	0.0022742885346631507
	4	2exp	5	24	0.002468581825831727	0.8965971573395674	0.34206264428074046	0.002278477156837857
	5	2exp	4	21	0.0007247593784654537	0.6462180312718254	0.34157885248150915	0.0023392116601860975
	5	2exp	4	22	0.0017672326948218106	0.7444130987101023	0.3418025584195617	0.002296676329176441
	5	2exp	4	23	0.008557277026258298	0.7503456033426523	0.34200011772188044	0.0022740357853476274
	5	2exp	4	24	0.018174848417197475	0.8471867755942313	0.3421077092662495	0.0022661694372047864
	5	2exp	5	23	0.0016005997007631362	0.7567926614441649	0.34341036101175454	0.0028615879001509747
	5	2exp	5	24	0.003481245104646681	0.8561564288310978	0.3435208300380388	0.0027818670258017457
	6	2exp	3	20	0.001134241460688813	0.5865007403486157	0.3423473088403762	0.0018692882481123147
	6	2exp	3	21	0.005037476836031662	0.6134767918244148	0.3423448553428733	0.001867650176890453
	6	2exp	3	22	0.012425673050649646	0.7064652851728479	0.342452980221558	0.0018632977696336533
	6	2exp	3	23	0.06522277759443934	0.7052123228909968	0.3425459071994812	0.0018531487489498644
	6	2exp	3	24	0.13011985341669238	0.8059224935232313	0.34272902310069314	0.0018633310550831774
	6	2exp	4	21	0.0008200550785871463	0.6297471247362717	0.34158147759317653	0.0023437176929378746
	6	2exp	4	22	0.0019461765153061957	0.7323566221457539	0.34178909204698077	0.0023018131493233777
	6	2exp	4	23	0.00985546176108371	0.7337286904153961	0.34197700833094796	0.0022806296447125786
	6	2exp	4	24	0.019816287759080092	0.8375794944352525	0.342148680091733	0.0022562213516426058
	6	2exp	5	23	0.0017999297047891659	0.7421215065383189	0.3433429071490613	0.0028883463702163493
	6	2exp	5	24	0.003873523011297316	0.8435947331505966	0.3435859615285367	0.0027586103252551517
	6	2exp	6	23	0.000599725274116103	0.6714671024863696	0.33821855064033285	0.006535512610367229
	6	2exp	6	24	0.001019055552192736	0.8132304243018832	0.33985207262238376	0.005112804769492146
	7	2exp	3	20	0.0012568989539020062	0.5728096165182741	0.3422969622442882	0.0018746185871573165
	7	2exp	3	21	0.005862516748136305	0.594517584119738	0.34230392376091784	0.001872913424912313
	7	2exp	3	22	0.014075873429315369	0.6917949924802368	0.3423869135267516	0.0018715056425384624
	7	2exp	3	23	0.07718311092864927	0.6865043334231619	0.34247089349825216	0.001861857811370172
	7	2exp	3	24	0.1607291856772216	0.7836840833036703	0.34269538856358983	0.0018694281879258028
	7	2exp	4	21	0.0009585773035557876	0.6089366310327904	0.34153360068876215	0.0023405864217276593
	7	2exp	4	22	0.0022118566785600253	0.7163609218355762	0.3417164977095645	0.002300771402187195
	7	2exp	4	23	0.011712183158007887	0.7134223609368695	0.34189163154481805	0.002281697376325046
	7	2exp	4	24	0.024332757698029953	0.8147662408440062	0.342135370915982	0.002238173220505351
	7	2exp	5	23	0.0021304521141285305	0.7210481807749505	0.3432439559399372	0.0028909239773519655
	7	2exp	5	24	0.005030904596470102	0.8128376300419227	0.3436396837155616	0.0027118451868642034
	7	2exp	6	23	0.0007107231754085006	0.6488255911948931	0.33811189900371974	0.006598607664437414
	7	2exp	6	24	0.0013434242936086944	0.7786872332736603	0.3399198628143294	0.005060991989240371
	8	2exp	3	20	0.001360404118344203	0.562258381613463	0.34224380829598466	0.0018841236883792567
	8	2exp	3	21	0.006864951923251272	0.5747863284404782	0.3422621326817242	0.0018832267676183916
	8	2exp	3	22	0.015848078962742495	0.6778436907837805	0.3423137093837216	0.001884514869174771
	8	2exp	3	23	0.09161484068847961	0.6674584876382813	0.3423836998009196	0.0018763289381542652
	8	2exp	3	24	0.6408554059422509	0.6380964008241751	0.34238635779893883	0.0018866096029716457
	8	2exp	4	21	0.0011479371925949783	0.584900410324478	0.3414442746706848	0.0023555202806677185
	8	2exp	4	22	0.002535070752669355	0.6993122645717874	0.34160091344155763	0.0023157581343097805
	8	2exp	4	23	0.01415401463456648	0.6911436894053439	0.34175684180226656	0.002299508259566948
	8	2exp	4	24	0.09839344412288502	0.6595272762755475	0.3417767052063901	0.002310378388551333
	8	2exp	5	23	0.002542107127836815	0.6989657935677215	0.3430818006040815	0.0029136130632885847
	8	2exp	5	24	0.017799668912016925	0.6641811537499547	0.34310782013795615	0.0029252737879139758
	8	2exp	6	23	0.0008319310066578523	0.6278300573120841	0.33795342759343727	0.006744827845881313
	8	2exp	6	24	0.005696464390662654	0.5981092454381548	0.338163404126359	0.006596468387783192
	8	2exp	7	24	0.0008681813946248866	0.6221432359631535	0.3364747773578538	0.007951787962748197
	9	2exp	3	20	0.0018173815300479075	0.5236430557556512	0.342225952173874	0.001888291541017896
	9	2exp	3	21	0.009339561134235268	0.5363075500229537	0.34224863723431453	0.001887853441951487
	9	2exp	3	22	0.021969884090889465	0.6394173003480903	0.3422603323680526	0.0018917246791407404
	9	2exp	3	23	0.13556013006584583	0.6239227063713452	0.34231513986724754	0.001885195487152784
	9	2exp	3	24	1.0	0.5912594089020042	0.3423138757526421	0.001888696718606846
	9	2exp	4	21	0.0016061403347304006	0.5401180893757832	0.34137760424366453	0.002363645496010086
	9	2exp	4	22	0.0036075223143482863	0.6552123082951111	0.3414918783494054	0.0023262389129806564
	9	2exp	4	23	0.021553251379254592	0.6416697626252437	0.3416209327381068	0.0023131257981505956
	9	2exp	4	24	0.1588208109883159	0.6063270079734383	0.341622467167433	0.0023180383632492273
	9	2exp	5	22	0.0006865016364001467	0.6534488444856741	0.3429138071840889	0.0028632648386836875
	9	2exp	5	23	0.0038276966317331855	0.6478070553636713	0.34291448146335785	0.0029163412674379475
	9	2exp	5	24	0.0281273809096077	0.6103501355347952	0.34288256387526367	0.002904696834717307
	9	2exp	6	23	0.001211467237777194	0.5777183260447454	0.33795598946936545	0.006711107964117401
	9	2exp	6	24	0.008934169446209655	0.5418545592946535	0.3379260218249652	0.006726065000329606
	9	2exp	7	24	0.001361059223729286	0.562194190128673	0.33605521075105005	0.008360295054367195
	10	2exp	3	20	0.0018083834499612534	0.5243048451883345	0.3422190552966635	0.0019012530238270839
	10	2exp	3	21	0.01051984668082305	0.5214320038017582	0.3422450821388419	0.0019030588492130152
	10	2exp	3	22	0.023058013971461035	0.6337301502133836	0.34223452908214197	0.001906619268380499
	10	2exp	3	23	0.1485726975893396	0.6137383643378714	0.3422771326586675	0.0019022704581055502
	10	2exp	3	24	0.5803083810795712	0.6485431589254805	0.3423508274838804	0.0019071951933512883
	10	2exp	4	21	0.0019166352781096027	0.5165531298910128	0.3412569340437233	0.0024113452650072376
	10	2exp	4	22	0.003956965043734348	0.6436552919023965	0.3413678546596097	0.0023647016581265297
	10	2exp	4	23	0.02466574231779909	0.6258005098023541	0.3414807654885038	0.0023542880186922946
	10	2exp	4	24	0.10430086574468546	0.6530488890060656	0.3413947075127058	0.0023978353299245964
	10	2exp	5	22	0.0007005083655044013	0.6507558179516165	0.3426732192268267	0.002978914087028656
	10	2exp	5	23	0.004120090095311732	0.6386055790793412	0.34265779531224266	0.003037314630400918
	10	2exp	5	24	0.016009115093013154	0.6766542835543181	0.3423285766185461	0.0031640728834999884
	10	2exp	6	23	0.0014188509442471398	0.5566496418272681	0.33726906095831855	0.007187017248189746
	10	2exp	6	24	0.006139576481206908	0.5887454875966601	0.3367103168937554	0.007070092605248528
	10	2exp	7	24	0.000869573002611077	0.6219296870618235	0.33552247344625197	0.008121931765255169
	11	2exp	3	20	0.0016629867188430636	0.5354805932848294	0.34213776917837674	0.001894038252672512
	11	2exp	3	21	0.010618901853692495	0.520260507086377	0.3421565055706067	0.0018982222482107475
	11	2exp	3	22	0.02396931062714266	0.6291700441573276	0.3421388257488471	0.001897207147088349
	11	2exp	3	23	0.1600469361883562	0.6054725044621296	0.34216852774441486	0.0018961720194367966
	11	2exp	3	24	0.3248346579326538	0.7096214058419579	0.3423628108344913	0.0018694944790463132
	11	2exp	4	21	0.0021069333780883164	0.5039314864734848	0.34101135866281707	0.002464713223558421
	11	2exp	4	22	0.004372391689418306	0.6311761883508156	0.34115158689288794	0.002399408266662144
	11	2exp	4	23	0.028231667554784082	0.6099147473791461	0.34124597152728775	0.002392746849851912
	11	2exp	4	24	0.05889014201779474	0.7165606616689086	0.34139621132234266	0.002390435591326583
	11	2exp	5	22	0.0007401867988550656	0.6434096476406921	0.3423823025641629	0.003079925590512287
	11	2exp	5	23	0.004556343181365892	0.6260249119571102	0.34235623454353675	0.0031420642432133735
	11	2exp	5	24	0.009198559189610232	0.7418438590100892	0.3423918112582776	0.0031471840478757055
	11	2exp	6	23	0.0016391135300415154	0.537408546442242	0.3366694132052609	0.007635423824154448
	11	2exp	6	24	0.0029168871783340666	0.681775331338419	0.3373801307496879	0.006902170642713492
#	ranges:	tmin	3-20	tmax	8-24	t0	4-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.3422491319394251 Eerr = 0.0018895142744436014


==> anc/AIC/D6_T1_P0_n3_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	7	1exp	8	20	0.0009313388733713055	0.4971419053899353	0.43613901900112045	0.0027344177025738843
	7	1exp	8	21	0.006284869470146235	0.4728575814826074	0.43622441604233425	0.0027226947280978666
	7	1exp	8	22	0.021837256688963944	0.5468716884975484	0.43624406612944283	0.0026874212326488535
	7	1exp	8	23	0.1530618979564151	0.5174502602139109	0.4362878463973535	0.0027035912067793306
	7	1exp	8	24	0.24821145275545192	0.674679792253896	0.43651051777462613	0.0026706348299242364
	7	1exp	9	21	0.0008541479408221635	0.5115617033956897	0.43641660465978305	0.0036865018142114474
	7	1exp	9	22	0.002958363978800061	0.5887819918953257	0.4362822088804198	0.0036530100787379293
	7	1exp	9	23	0.02073826403000221	0.5542484078907046	0.43634046281167027	0.003664949787139761
	7	1exp	9	24	0.03370710954961563	0.7192014096024302	0.43667855935358457	0.0035916613276003075
	7	1exp	10	23	0.0028099237867702485	0.5967018449474332	0.4362756176263362	0.004555119703483696
	7	1exp	10	24	0.00457819150543756	0.7700593286647801	0.4364752014376476	0.004581557025100756
	7	1exp	11	24	0.0007281016017973021	0.804466773939293	0.43873452882198966	0.006046220102360921
	8	1exp	8	20	0.0008794802803422261	0.5066905815812833	0.4354600335405316	0.003707449368743437
	8	1exp	8	21	0.005832232035480289	0.48435685730314765	0.4355885453482495	0.003703315590082805
	8	1exp	8	22	0.019379677550298714	0.5639277692768025	0.4354991692330654	0.003687853998525468
	8	1exp	8	23	0.13532012151903308	0.5338768148087828	0.43556003683526395	0.0036946551005186197
	8	1exp	8	24	0.8106212793439039	0.526739798473899	0.43562166818037007	0.003831386686107815
	8	1exp	9	21	0.0007893067744233718	0.5247199287450767	0.4355885453482495	0.003703315590082805
	8	1exp	9	22	0.0026227541503038984	0.6073068284519412	0.4354991692330654	0.003687853998525468
	8	1exp	9	23	0.018313586973391208	0.57201087300941	0.43556003683526395	0.0036946551005186197
	8	1exp	9	24	0.10970566043763258	0.5618557850388255	0.43562166818037007	0.003831386686107815
	8	1exp	10	23	0.002489273061334879	0.6153428659040693	0.4353237631608973	0.004582121660073586
	8	1exp	10	24	0.014885392778031963	0.6016198530520567	0.43546181418120733	0.004613692994944387
	8	1exp	11	24	0.002402585111416842	0.6207960100873	0.43786687165976695	0.006207822574899383
	9	1exp	8	20	0.0009404384464195901	0.4955214055154869	0.4353226114451229	0.0028791854094619004
	9	1exp	8	21	0.006227763998333912	0.47426184513673836	0.4354082553754162	0.0028738348908553413
	9	1exp	8	22	0.020063315637610435	0.5589751854417607	0.4353605652027655	0.0028631479032128846
	9	1exp	8	23	0.14014355802689643	0.529206938837534	0.4354126709977677	0.0028728059162032938
	9	1exp	8	24	1.0	0.5004955092510252	0.4354275014427644	0.002873940334008802
	9	1exp	9	21	0.0008519922396738236	0.511982868924783	0.4348826988639544	0.004736286979854908
	9	1exp	9	22	0.0027287622248231653	0.6012109606322874	0.43502458858223775	0.004690275266069935
	9	1exp	9	23	0.019063123118151573	0.5662805158559466	0.43507098710884895	0.004707104148277713
	9	1exp	9	24	0.13601451345300586	0.5331943675175835	0.4350892794099108	0.004713050529069557
	9	1exp	10	23	0.0025799131665694623	0.6098405555371733	0.43507098710884895	0.004707104148277713
	9	1exp	10	24	0.018407562702452616	0.5712796794831253	0.4350892794099108	0.004713050529069557
	9	1exp	11	24	0.0029834194124621943	0.5874845009921001	0.43755294458186994	0.006247245070491524
	10	1exp	8	20	0.0011646623121006042	0.45988136147471737	0.43437544633419994	0.0027425140567821473
	10	1exp	8	21	0.007461870772628429	0.44644818406190523	0.4344773505764522	0.002732872690603113
	10	1exp	8	22	0.023276720214169565	0.5377522320461843	0.4345452669301789	0.002701237249636305
	10	1exp	8	23	0.1616138265595605	0.5102012866893474	0.4345849425953069	0.0027145347452018913
	10	1exp	8	24	0.7752424326005231	0.5323179445368822	0.4344570557093973	0.002698367493577112
	10	1exp	9	21	0.0010159481183092567	0.4826495116323561	0.43422147667666455	0.0037173204647946373
	10	1exp	9	22	0.003181506372035594	0.5775945486863989	0.43420526300226553	0.003692159245297203
	10	1exp	9	23	0.022062272864676425	0.5454071876336152	0.434269535295519	0.0037014866988412587
	10	1exp	9	24	0.10631593467157602	0.5660405568052956	0.43406052321260913	0.0036674292051664197
	10	1exp	10	22	0.0006012159650875035	0.570086736512968	0.43858439311702163	0.006750095720847311
	10	1exp	10	23	0.004000075722277743	0.5423701633046453	0.4383518689630287	0.006689117600685908
	10	1exp	10	24	0.02023086753053255	0.5577871170517505	0.43847989218530453	0.006690543078135889
	10	1exp	11	24	0.002737950187367014	0.6006938183634236	0.43847989218530453	0.006690543078135889
	10	1exp	12	24	0.0011931821421946936	0.45584925762623524	0.4476028086066138	0.009335017593931525
	11	1exp	8	20	0.0007390205930381813	0.5356914742209464	0.43519980199762126	0.0027911906152506914
	11	1exp	8	21	0.004849555982326652	0.5127434157334847	0.43526745485173785	0.002793180917472328
	11	1exp	8	22	0.015698313695445255	0.5940237220483066	0.4353354041869732	0.0027539568679429203
	11	1exp	8	23	0.10976024077506602	0.5617894660486382	0.4353536906749281	0.0027707000123426344
	11	1exp	8	24	0.20158926297477175	0.7006858846581439	0.4350055045548735	0.0027788928458407536
	11	1exp	9	21	0.0006571246955342526	0.5552668060271674	0.4353280939717779	0.0040799738751116
	11	1exp	9	22	0.002133283963616656	0.6390856605561996	0.4351172706465967	0.004059902824729424
	11	1exp	9	23	0.014906647640439315	0.6014160127384789	0.43515777752353163	0.004076679413356007
	11	1exp	9	24	0.027349943206743613	0.7470673200880518	0.43485796067203675	0.004177894756682005
	11	1exp	10	23	0.00217135445755699	0.6363643394098676	0.4339870410212826	0.004984316772186939
	11	1exp	10	24	0.0041659552642594674	0.7835391069292956	0.4333734753127316	0.005036326947654938
	11	1exp	11	23	0.0016157170185189965	0.40532342008799777	0.4473787335436252	0.009208457357147105
	11	1exp	11	24	0.002438076438720116	0.6185399952891122	0.44574990935521563	0.009554496438324369
#	ranges:	tmin	8-20	tmax	12-24	t0	7-11	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.4353314480747147 Eerr = 0.002889553824312345


==> anc/AIC/D6_T1_P0_n3_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	2exp	4	20	0.0014133098087409557	0.5142382785524086	0.4356720414947861	0.003131225732656113
	4	2exp	4	21	0.009655837608902198	0.49040528260373284	0.4357914872290181	0.0030858188819636767
	4	2exp	4	22	0.03725428944885565	0.5409793992949937	0.4357879215845281	0.0030490063310679534
	4	2exp	4	23	0.2599294816079763	0.5159049312826532	0.43581221917902135	0.00305038632782659
	4	2exp	4	24	0.37789356060552176	0.6678877461420135	0.4355499399583793	0.003017718754954495
	5	2exp	4	20	0.0014920778732960133	0.5064903701753838	0.4349903723966861	0.0032661932471151726
	5	2exp	4	21	0.01008333489644992	0.4846290979622373	0.4351320163486785	0.0032144096565350482
	5	2exp	4	22	0.03728133083544634	0.540888699748676	0.43511831770669285	0.0031767219956407252
	5	2exp	4	23	0.25984875307693717	0.5159414756151491	0.43514621020354466	0.0031771448952508745
	5	2exp	4	24	0.3764743827334051	0.6683058090187748	0.43493362198023855	0.0031357242249948954
	6	2exp	4	20	0.0015708916935696104	0.4991369813891988	0.4344466447579482	0.0034146540483125823
	6	2exp	4	21	0.010514818013581383	0.47904223784741023	0.4345988149698794	0.003362106209980002
	6	2exp	4	22	0.03722716131387313	0.5410704559805991	0.4345860378480998	0.003314283273796634
	6	2exp	4	23	0.2596643540176638	0.5160249923064054	0.43462136106677024	0.0033130079024745575
	6	2exp	4	24	0.37202650238418233	0.6696263545379573	0.4344551147391641	0.0032695068860611573
	7	2exp	4	20	0.0014816264758921098	0.5074945472853757	0.433442091142328	0.0036186423609604838
	7	2exp	4	21	0.009785777820676037	0.4886229595639622	0.4336215794459493	0.0035571235390864965
	7	2exp	4	22	0.03243661266496839	0.5582893100269928	0.4335783193003271	0.003502665620491027
	7	2exp	4	23	0.2263801283865027	0.5321631429662269	0.433619645391231	0.0034979305212325075
	7	2exp	4	24	0.3068924000776082	0.6910116764155652	0.43354229187900445	0.003444181021427132
	8	2exp	4	20	0.0014619686979085304	0.5094026192723194	0.43240732634313417	0.0037771407032825156
	8	2exp	4	21	0.009451388721325648	0.4932587466931765	0.43259707120121454	0.003714134894442347
	8	2exp	4	22	0.030516896484827905	0.5659152215268565	0.4326024038389999	0.0036579250794701434
	8	2exp	4	23	0.17661154593379647	0.5613705435881199	0.43265112563697117	0.00508237663702015
	8	2exp	4	24	1.0	0.5597607785070218	0.4325709848884727	0.005373369893641623
	10	2exp	4	20	0.001312090972049262	0.524854322710722	0.4314198347029896	0.005100041913782632
	11	2exp	4	20	0.001304184329742932	0.5257177821237187	0.4314657629916021	0.004582282404206513
	11	2exp	4	21	0.008274296577354836	0.5109931164870832	0.43173035749083793	0.00448331310691953
	11	2exp	4	22	0.02800468238073228	0.5766538201834824	0.43181711405988343	0.004393232197804113
	11	2exp	4	23	0.19800530493870733	0.547918642657645	0.431872325726089	0.0043819055065825105
	11	2exp	4	24	0.37015813738679615	0.6701857747636699	0.43127343823126885	0.0045501797395612106
#	ranges:	tmin	4-4	tmax	9-24	t0	4-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.43371242079490474 Eerr = 0.003624381822424511


==> anc/AIC/E5_A2_P1_n1_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	11	30	0.0037130200218834265	1.0544792055040173	0.26507601576400286	0.00048352673828293047
	4	1exp	11	31	0.02703298046399818	1.0005369260886143	0.2650843487878217	0.00048556073664871605
	4	1exp	11	32	0.06460451988535465	1.0633874041483713	0.26505694241627115	0.0004879075451518644
	5	1exp	11	30	0.00373231964410662	1.0539031653585096	0.2650741064760444	0.0004837284000994592
	5	1exp	11	31	0.027247106779422676	0.9997064289315735	0.265081526904023	0.00048559419766945345
	5	1exp	11	32	0.06372924609622334	1.0647514837486853	0.2650538472755951	0.00048806249894695194
	5	1exp	12	29	0.0006644457450780066	0.9013700586238199	0.264701304942012	0.0004972464042610518
	5	1exp	12	30	0.0045371440294240456	0.8576306672226262	0.26469014185196715	0.0005010247355104772
	5	1exp	12	31	0.03060645937287467	0.8201052599768401	0.26472249137035775	0.0005011855802314242
	5	1exp	12	32	0.07973999927896937	0.8866723246504513	0.2646866784370054	0.0005073287511750281
	6	1exp	11	30	0.0038431852117528417	1.0506507680103945	0.2650694545391764	0.00048427206274627573
	6	1exp	11	31	0.028163274310628063	0.9962252228762585	0.2650753822705039	0.00048576477831888836
	6	1exp	11	32	0.06456660079011095	1.0634461155633297	0.2650466172228354	0.0004884139735553962
	6	1exp	12	29	0.0006931857817857279	0.8960769561781875	0.264696740740631	0.0004973357859911902
	6	1exp	12	30	0.004729697926058156	0.8527408329456933	0.2646849674089949	0.0005010856959565245
	6	1exp	12	31	0.03232490924794976	0.8140355888804739	0.26471500737301157	0.0005007674738730847
	6	1exp	12	32	0.08346704498250758	0.8818638456846982	0.2646775101663741	0.0005069681133043763
	6	1exp	13	30	0.0007094257071162256	0.8931822395699933	0.26463240918819914	0.0005121780222661099
	6	1exp	13	31	0.004913705737641233	0.8482505914393124	0.2646564117427999	0.0005137639273619018
	6	1exp	13	32	0.013517570460606676	0.910907562475844	0.26460586970931926	0.0005172824856275935
	7	1exp	11	29	0.0005665689650238019	1.1023899863794306	0.26507177574337526	0.00048283357239318147
	7	1exp	11	30	0.00400109941394856	1.0461765822498328	0.26506025036993286	0.0004850952445211318
	7	1exp	11	31	0.029416255942937505	0.9916432602444367	0.2650643595705592	0.0004862994833227092
	7	1exp	11	32	0.06789072094889183	1.058425904946508	0.26503385749968106	0.0004892296990129927
	7	1exp	12	29	0.0007338495307484629	0.8889512109316634	0.26468720870323725	0.0004976776674821239
	7	1exp	12	30	0.005003970143779741	0.846109034232263	0.26467507980156235	0.0005015182511765871
	7	1exp	12	31	0.03471904943304084	0.8060966561948315	0.264701827090488	0.0005008775596708517
	7	1exp	12	32	0.09140690607374052	0.8722986718621981	0.26466205188545666	0.0005071774758059051
	7	1exp	13	30	0.0007544323128672515	0.8854935166414536	0.2646208142746505	0.0005128499009836623
	7	1exp	13	31	0.005299633084887581	0.8393553915523647	0.2646417301161882	0.0005142349527972331
	7	1exp	13	32	0.014904895031356408	0.9000520813885712	0.2645886639047322	0.0005178463052230465
	7	1exp	14	31	0.003387345746120793	0.6977639710152144	0.2644822501389277	0.0005232670499812086
	7	1exp	14	32	0.011849417742452805	0.7446917278087379	0.2644256075027629	0.0005256151377168345
	8	1exp	11	29	0.0006201313624135918	1.091762631248812	0.265063737115113	0.0004833585939240711
	8	1exp	11	30	0.004369377177203438	1.0363931045021204	0.2650515449443961	0.000485623974120324
	8	1exp	11	31	0.032178263677480355	0.9821965509004961	0.26505423720424276	0.0004866163157378329
	8	1exp	11	32	0.07455236741502462	1.049065662031361	0.2650219636675656	0.0004898787857372587
	8	1exp	12	29	0.0008131679033903802	0.8761220105765175	0.26467912674237026	0.0004978937507083343
	8	1exp	12	30	0.0055331795981447066	0.8342818581470152	0.2646662408792954	0.0005017447292627773
	8	1exp	12	31	0.03881749862412195	0.7936985862957586	0.26469027191521666	0.0005006926469112241
	8	1exp	12	32	0.10408020180411401	0.8586312256794917	0.2646480934317538	0.0005071284479424402
	8	1exp	13	30	0.000845807775607747	0.8712026972346492	0.2646083788082753	0.0005130429093914118
	8	1exp	13	31	0.006006101142815314	0.824633247926505	0.2646265733523917	0.0005141824712655691
	8	1exp	13	32	0.017333090898371477	0.8832823304341263	0.26457057175603427	0.0005178196615401436
	8	1exp	14	30	0.0005680858493252127	0.7156854860791998	0.2644315136702954	0.0005229253509122469
	8	1exp	14	31	0.0037561186204177733	0.6848465343327524	0.26446722811872125	0.0005232048320736467
	8	1exp	14	32	0.013335037391707213	0.7307957006391345	0.2644081992877811	0.0005256368219732036
	8	1exp	15	31	0.0005965378573735011	0.7091694654277819	0.26454324345131525	0.0005414214057974094
	8	1exp	15	32	0.0020584433837990946	0.7600260448575268	0.2644758633873014	0.0005438028372495253
	8	1exp	16	31	0.0006365886283160437	0.4648271492197297	0.2641735737377426	0.0005568253989854016
	9	1exp	11	29	0.0006230742330003786	1.0912056506222927	0.26505835079015594	0.0004836021857981028
	9	1exp	11	30	0.0043893308705360845	1.0358868469900708	0.26504593347077277	0.0004858691204344597
	9	1exp	11	31	0.03234588744648693	0.9816496348496851	0.2650478470330329	0.00048678628451638366
	9	1exp	11	32	0.07348161088879893	1.0505123234163802	0.26501361764972897	0.0004904385455477273
	9	1exp	12	29	0.0008476995662053766	0.8709234260236794	0.26467121839449986	0.000497430166400803
	9	1exp	12	30	0.005776159836351079	0.8292258051040144	0.2646580145754895	0.0005012802693695436
	9	1exp	12	31	0.040840369817757724	0.7880541520613065	0.2646798721718442	0.0005000720620306326
	9	1exp	12	32	0.10947763077207813	0.8533092814620244	0.2646348273148652	0.0005064965259462229
	9	1exp	13	30	0.0008863476580824709	0.8653505539775094	0.26459906152784424	0.0005129446625315819
	9	1exp	13	31	0.006337638453395336	0.8183120237319953	0.26461531891594353	0.0005140279225595918
	9	1exp	13	32	0.018351253665078338	0.8769400583667253	0.26455611051901684	0.0005176424228521933
	9	1exp	14	30	0.0005859272298796523	0.7115624127065606	0.26442301848652133	0.0005228555833223255
	9	1exp	14	31	0.003920365260903058	0.6794966986033663	0.26445643836260996	0.0005231267455949959
	9	1exp	14	32	0.013826194468789663	0.7265404087323407	0.26439462913182465	0.0005256138062231795
	9	1exp	15	31	0.0006206661994475067	0.7038827039564807	0.2645312308018681	0.000541397580045173
	9	1exp	15	32	0.002127467441384613	0.7559032674298682	0.26446098212376007	0.0005437929790812727
	9	1exp	16	31	0.0006404661256453897	0.4639596376421412	0.26416420650422917	0.000557027199877491
	9	1exp	16	32	0.002607466955497146	0.5125038909527417	0.26408797740962425	0.0005611247418708991
	10	1exp	11	29	0.0006670774924872183	1.083177350148786	0.26505153317938934	0.00048355343831671925
	10	1exp	11	30	0.004709228915712255	1.0280704705141335	0.26503927057133186	0.0004857491060155219
	10	1exp	11	31	0.034723587441277994	0.9741830744962238	0.26503975081919134	0.0004865531509408999
	10	1exp	11	32	0.07966061938491743	1.042438306401022	0.26500337297705784	0.0004906019099786264
	10	1exp	12	29	0.0009306630154964109	0.8592520555053894	0.2646645960461269	0.0004973097486924835
	10	1exp	12	30	0.006378628403289722	0.8175535678419114	0.2646514350177629	0.0005010194067378636
	10	1exp	12	31	0.04552402705604484	0.7759909070384337	0.26467032521830935	0.0004996498433667642
	10	1exp	12	32	0.1254907697958218	0.8389396009122929	0.26462255045923705	0.0005060270269358774
	10	1exp	13	30	0.0009924978380209633	0.851211107728725	0.26458899320695384	0.000512740369501689
	10	1exp	13	31	0.007157496805088511	0.8039997771144398	0.26460245806927263	0.000513774638350161
	10	1exp	13	32	0.021446931900778943	0.859619646319488	0.26454031329889827	0.0005172561207631701
	10	1exp	14	30	0.0006305808132103836	0.7017696500891374	0.2644137757075191	0.0005227121284519122
	10	1exp	14	31	0.00427689319755634	0.6686164449378125	0.26444428348541593	0.0005228411877673758
	10	1exp	14	32	0.015371571832955011	0.7140751292321772	0.26438008825347337	0.0005253264975399717
	10	1exp	15	31	0.0006734472343110972	0.6930005398377563	0.2645170707426718	0.0005410152727317178
	10	1exp	15	32	0.0023525474847888484	0.743332454999578	0.2644442919509583	0.0005433287233334989
	10	1exp	16	31	0.0006440902075959221	0.4631535579815331	0.2641554405602314	0.0005577323868681157
	10	1exp	16	32	0.0026530869304884916	0.5101912767477448	0.2640770863882778	0.0005613071297902901
	11	1exp	11	28	0.000982668163622469	0.8524552760089606	0.2646434157019037	0.0005000693923654157
	11	1exp	11	29	0.00723875560687538	0.8026716591727804	0.26464171984838525	0.000498412036518517
	11	1exp	11	30	0.04970712453839671	0.7662233492653581	0.26462825431546677	0.0005020476553081174
	11	1exp	11	31	0.3582592350369045	0.728515955002448	0.2646434843886494	0.000500809410277905
	11	1exp	11	32	1.0	0.7894403138108088	0.26459403686024063	0.0005073684483709708
	11	1exp	12	29	0.0009796590403370977	0.852838637871079	0.26464171984838525	0.000498412036518517
	11	1exp	12	30	0.006727127778281499	0.8112953109868497	0.26462825431546677	0.0005020476553081174
	11	1exp	12	31	0.048485115045851665	0.7689890636136951	0.2646434843886494	0.000500809410277905
	11	1exp	12	32	0.1353352832366127	0.8309898040113777	0.26459403686024063	0.0005073684483709708
	11	1exp	13	30	0.0010253004573837154	0.8471465897873709	0.2645684221591905	0.0005153027098558314
	11	1exp	13	31	0.007448698244560588	0.799308133204702	0.26457891240499476	0.0005164513424751037
	11	1exp	13	32	0.022529723808722563	0.8541469912826671	0.2645139755424905	0.0005200631188962879
	11	1exp	14	30	0.0006194561469496918	0.7041429047095987	0.2644018703505245	0.0005241007150807087
	11	1exp	14	31	0.004267327933301385	0.668896320309261	0.26442816712265566	0.0005244171053784843
	11	1exp	14	32	0.015270732606998376	0.7148494496621022	0.26436179335224425	0.0005271338611971214
	11	1exp	15	31	0.0006671377310331031	0.6942556237560726	0.2644995705623446	0.0005428465256554575
	11	1exp	15	32	0.00232113809799505	0.7450125990270435	0.2644244340553946	0.0005452614983557295
	11	1exp	16	31	0.0006501194533922946	0.46182251080249326	0.26413614134132285	0.0005599078046202028
	11	1exp	16	32	0.0026493411224407857	0.5103796588063503	0.26405586281893206	0.0005633821445222012
#	ranges:	tmin	11-20	tmax	15-32	t0	4-11	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.2647045317690782 Eerr = 0.0004922733193366537


==> anc/AIC/E5_A2_P1_n1_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	6	2exp	5	28	0.0006403178655110067	0.8083839318200642	0.26452611940150844	0.0005576214589462447
	7	2exp	4	28	0.0006704874710851062	0.9492719077644798	0.2647897415058896	0.0005270405871840544
	7	2exp	4	29	0.00493550651063763	0.908329166871879	0.26478816134732674	0.0005259052315524842
	7	2exp	4	30	0.03206219044383472	0.8812136045779034	0.26477429717087264	0.0005316642722561061
	7	2exp	4	31	0.2314975516112369	0.8478137140615228	0.264788385556874	0.0005342941277911225
	7	2exp	4	32	0.5108291133656541	0.9081696619143116	0.2647273401296906	0.0005454050644913283
	7	2exp	5	28	0.0006545779870362108	0.8062862160610558	0.26452199770343293	0.000557717947326924
	7	2exp	5	29	0.0046773654108410445	0.7726823380028895	0.26453493333023037	0.0005535869507869467
	7	2exp	5	30	0.031057898938334556	0.748381526336521	0.2645187830952223	0.0005601529021900673
	7	2exp	5	31	0.2232469529184363	0.7194968460103481	0.2645359018461757	0.0005619681109357951
	7	2exp	6	29	0.0006532295352860536	0.8064826119672175	0.26448762224125405	0.0005977502892513162
	7	2exp	6	30	0.004372815807378904	0.7788030519934482	0.26446526438331436	0.0006025923980230995
	7	2exp	6	31	0.03138659053704745	0.74746608472219	0.26448456098085044	0.0006058689040137999
	7	2exp	6	32	0.09312133798243055	0.792361447566509	0.26439624807921347	0.0006234847933931739
	8	2exp	4	28	0.0007485071300384257	0.9392650247676744	0.2647809125872751	0.000526590944546769
	8	2exp	4	29	0.005498750942526252	0.8989321528659039	0.2647787178976799	0.0005256116732366255
	8	2exp	4	30	0.03581398080852949	0.8719918650413875	0.2647642237163506	0.0005313246775760835
	8	2exp	4	31	0.26062754773799307	0.83833186840378	0.26477533553125376	0.0005337250550144071
	8	2exp	4	32	0.5814297718822526	0.8982115791541914	0.26471294085073566	0.0005449616957585823
	8	2exp	5	28	0.0007058645893315571	0.7991021507375737	0.26451668293841707	0.0005568120317368798
	8	2exp	5	29	0.005103092323675433	0.7647630935535252	0.26452618487211316	0.0005535435561112227
	8	2exp	5	30	0.033853957197361825	0.7408856370965422	0.26450947830831895	0.0005601773544303041
	8	2exp	5	31	0.24477502910341506	0.7118250985756055	0.26452465343389786	0.0005618696971503718
	8	2exp	5	32	0.7229153798602116	0.7567158838432813	0.26444558415660446	0.0005714297911378507
	8	2exp	6	29	0.0007066180799907947	0.7990005409641852	0.26448667052819763	0.0005966587475396411
	8	2exp	6	30	0.0047226451749286386	0.771806514727931	0.2644633899158323	0.0006014232566882011
	8	2exp	6	31	0.034114191300678456	0.7402197615786767	0.26448019886393953	0.0006051488291474973
	8	2exp	6	32	0.10181127938190798	0.7849266521365055	0.2643914645994808	0.000622762694417518
	8	2exp	7	30	0.0038542410707674644	0.6374349146870631	0.26401319311126753	0.0006976059780856051
	8	2exp	7	31	0.023840162127035235	0.6246244618401217	0.2641077107825085	0.0006608439829575082
	8	2exp	7	32	0.0918930360252128	0.6540535195044268	0.2639868074898385	0.0006847849072070594
	8	2exp	8	31	0.0032868111768557047	0.6526021786141749	0.2640697211009708	0.0006997283076327497
	8	2exp	8	32	0.013028807394266637	0.6795525330711841	0.26391873075407385	0.000747409816659437
	8	2exp	9	32	0.001763257338938349	0.7119121775031454	0.26391873075407385	0.000747409816659437
	9	2exp	4	28	0.0008191595089260859	0.9310651978677248	0.2647727940172723	0.0005259168340583817
	9	2exp	4	29	0.00598958137775456	0.8914973217576699	0.2647698324373376	0.0005250864896846615
	9	2exp	4	30	0.03924552840548653	0.864366934273545	0.2647551931973823	0.0005307418608515861
	9	2exp	4	31	0.2868949569484536	0.8306499662356822	0.26476418313610284	0.0005331174639024599
	9	2exp	4	32	0.6409088561590677	0.8907194974088299	0.26469929462053604	0.0005442612703632475
	9	2exp	5	31	0.030352272825614802	0.8857807767645214	0.2645211031324877	0.0013669204614426792
	9	2exp	5	32	0.7909690814537356	0.7495185475171429	0.26443250161596193	0.0005713963216837695
	9	2exp	6	29	0.0007645232213973125	0.791499390714279	0.2644821224030923	0.000596258788397899
	9	2exp	6	30	0.005124265528388579	0.7643866836205071	0.2644587407796702	0.0006008624201669034
	9	2exp	6	31	0.03716204124627121	0.7327785112462247	0.2644738010513148	0.0006049530649459539
	9	2exp	6	32	0.11064467746756117	0.7779930633435763	0.26438361037289276	0.0006225017218887347
	9	2exp	8	30	0.0005757172860149232	0.6594379284716022	0.2639469510846211	0.0007628935297805143
	9	2exp	8	31	0.003589625859047426	0.6442088327154675	0.26405126479352564	0.0007068485786479847
	9	2exp	8	32	0.014352236877225593	0.6707577193674898	0.26389540130729877	0.0007572773865677005
	9	2exp	9	31	0.000771952303719549	0.6301073236658729	0.26429121646630643	0.0006789850064271944
	9	2exp	9	32	0.00303754824404306	0.6601133363517114	0.2641685054804785	0.0007149184367743605
	10	2exp	4	28	0.0009723474497826367	0.9154802548015215	0.2647633285746033	0.0005265437742334884
	10	2exp	4	29	0.007049317009974028	0.8773313033854527	0.26475960039460456	0.0005257022611627474
	10	2exp	4	30	0.046826370209822187	0.8496495177323303	0.26474521422388997	0.0005311359288599944
	10	2exp	4	31	0.3439583327281863	0.8161376159039291	0.264751138438776	0.0005335137055644774
	10	2exp	4	32	0.7925082953048933	0.8743875192375143	0.2646848834820275	0.0005447247653150497
	10	2exp	5	28	0.0008721968755403403	0.7789505551333564	0.2645051999907984	0.0005558029505250735
	10	2exp	5	29	0.006422486362882354	0.7438577633073794	0.26450716844468697	0.0005542080972538952
	10	2exp	5	30	0.043203344962235	0.7196802435749677	0.2644909093447494	0.0005606001558000634
	10	2exp	5	31	0.3148628614804517	0.6908419616163972	0.26450277625892565	0.0005623119181627237
	10	2exp	5	32	0.9557322152677353	0.7343810367028175	0.2644208677042759	0.0005718855858611004
	10	2exp	6	29	0.0008801470300328801	0.7780863837075563	0.2644799598341828	0.0005951479111543671
	10	2exp	6	30	0.005951284483589693	0.7507848770174761	0.26445748868333735	0.0005994525947021988
	10	2exp	6	31	0.04336281393604585	0.7193598670409861	0.26446999960097944	0.0006040081150292833
	10	2exp	6	32	0.1325123783494107	0.762963721706524	0.2643800297840167	0.0006213980899695883
	10	2exp	8	30	0.0006447820154714142	0.6481083702863358	0.2639440970488441	0.0007664637944746944
	10	2exp	8	31	0.004106060185698683	0.6314073091970221	0.26404046560402755	0.0007133598332648634
	10	2exp	8	32	0.016974976924304146	0.65550003718138	0.2638836224072593	0.0007650245401044748
	10	2exp	9	31	0.0008442766952206689	0.621151572322015	0.26427588890220977	0.0006884780659447715
	10	2exp	9	32	0.0034102538135059924	0.6490908573721283	0.2641488930137571	0.0007281375113334112
	10	2exp	10	32	0.0007861116487632486	0.6282897172914073	0.2635730055796178	0.0015853510270840189
	11	2exp	4	28	0.001013519984730811	0.9117101197999887	0.2647385167669874	0.0005273860805797453
	11	2exp	4	29	0.007195525109551338	0.8755462089395945	0.2647341729066506	0.0005263115550117666
	11	2exp	4	30	0.0478714971398424	0.8478100370844874	0.26471945746429004	0.0005316601097425033
	11	2exp	4	31	0.35260710190396977	0.8141509049402967	0.26472249675103404	0.0005343175772841036
	11	2exp	4	32	0.8280285579572061	0.87101485222839	0.26465571067760507	0.0005457651754006385
	11	2exp	5	28	0.0008964811608791124	0.7763351165030228	0.2644833604463956	0.0005559168456065467
	11	2exp	5	29	0.0065966638408435	0.7414251527701035	0.26448133037516725	0.000555023235550812
	11	2exp	5	30	0.04444532425034593	0.7172157354641234	0.2644647805249392	0.0005613905368770979
	11	2exp	5	31	0.32517486454644606	0.6881564700543487	0.26447439481699225	0.0005633200660914028
	11	2exp	5	32	1.0	0.7307588355251119	0.26439246491934865	0.0005731639352161273
	11	2exp	6	29	0.0009012421788952189	0.7758306658600214	0.2644588679940325	0.0005952556523440154
	11	2exp	6	30	0.00609979507468925	0.7485441406131191	0.2644359391148475	0.0005993341823658516
	11	2exp	6	31	0.044629131542857255	0.7168568611859468	0.2644457022229386	0.0006045123338774567
	11	2exp	6	32	0.13792627637773225	0.7596267841489108	0.2643569204532334	0.0006222559690690658
	11	2exp	7	29	0.0006204854716987552	0.6519493811519417	0.26400727151828524	0.000707186889013909
	11	2exp	7	30	0.00450595044542086	0.6225563693868443	0.2639881254896618	0.0007011314040234507
	11	2exp	7	31	0.02953894127407907	0.6051392079092889	0.26406154990335934	0.0006709131827752558
	11	2exp	7	32	0.11997651520136815	0.6308647570497654	0.2639367825875553	0.000696328266392228
	11	2exp	9	31	0.0008416976569144218	0.6214575129568323	0.26425474096036194	0.0006956964870912847
	11	2exp	9	32	0.0034211502212316536	0.648787038715955	0.26412298603997236	0.0007396250088524864
	11	2exp	10	32	0.0008205880547579936	0.6239974778843081	0.26346208382050396	0.001844361657961609
#	ranges:	tmin	4-20	tmax	9-32	t0	4-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.2645505129259201 Eerr = 0.0005439178379500397


==> anc/AIC/E5_A2_P1_n2_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	11	29	0.003161007361068458	0.48911235796125907	0.3256764490775589	0.0015078774960964668
	4	1exp	11	30	0.009700053838949705	0.5558705839680094	0.32558486293939665	0.001515519018028071
	4	1exp	11	31	0.06955728101079457	0.5310751383276556	0.32561427554326094	0.0015161616959296865
	4	1exp	11	32	0.2879452695704012	0.5609649102604114	0.32541942549298947	0.0014924659924020075
	5	1exp	11	29	0.002964386770764141	0.4962479772460881	0.32567547364821126	0.0015046484329239865
	5	1exp	11	30	0.00926843458825441	0.560661840722139	0.32559170167076545	0.0015131521711661759
	5	1exp	11	31	0.06666898903399614	0.5353162070814083	0.3256196247114529	0.0015136976585431038
	5	1exp	11	32	0.27398153482601995	0.5656991686310416	0.3254267817509068	0.0014909253876755765
	5	1exp	12	30	0.004279421429354414	0.455453795910948	0.3243589892016402	0.0017305106433222908
	5	1exp	12	31	0.030998557023541234	0.4335748766129621	0.32437937011839924	0.0017322710466938656
	5	1exp	12	32	0.13032627444942738	0.46828608739812455	0.32417945522796926	0.0017084168213943455
	6	1exp	11	29	0.002807749078266863	0.502279873446447	0.3256763619061114	0.0015049548316425872
	6	1exp	11	30	0.009015608440498044	0.5635731197059284	0.32560013135617377	0.0015144247199478595
	6	1exp	11	31	0.06507944266850388	0.5377293265073702	0.32562606755108864	0.0015149601756070075
	6	1exp	11	32	0.26641372021407805	0.5683668137097214	0.32543417601784186	0.0014929894609836017
	6	1exp	12	30	0.004117721087412963	0.4597335674882173	0.32437600067775196	0.001730721966482191
	6	1exp	12	31	0.02990677424912987	0.4373491542469639	0.3243950055001088	0.0017323474957136242
	6	1exp	12	32	0.12554853208532776	0.47202095899351026	0.3241952814545645	0.0017090448544490931
	6	1exp	13	30	0.0005642216576449781	0.48531883273890186	0.3245649350598476	0.002284043212220599
	6	1exp	13	31	0.004096203861573654	0.4603157029118365	0.32458016100910847	0.002292532221197241
	6	1exp	13	32	0.017042223208089617	0.49654821060507304	0.32425167570230196	0.002273240639764031
	7	1exp	11	29	0.0026967605650556844	0.5067611912924606	0.3256797981403788	0.0015087387319366828
	7	1exp	11	30	0.008957528547633433	0.5642534343575033	0.3256114673023798	0.0015190681036761585
	7	1exp	11	31	0.06489507386508489	0.5380130266233543	0.325635037705064	0.001519660732483292
	7	1exp	11	32	0.2683030926464451	0.5676937808961601	0.32544531101148677	0.0014986432159253469
	7	1exp	12	30	0.003994172920900059	0.46311838381922543	0.3244015771156049	0.0017342217056522224
	7	1exp	12	31	0.029090841340115484	0.44026090416189995	0.3244188181900986	0.0017357741454318899
	7	1exp	12	32	0.12363450555640396	0.473557230636632	0.3242203707328746	0.0017131923759109815
	7	1exp	13	31	0.003988889569252269	0.4632654549860638	0.3246142804341978	0.002295867710338674
	7	1exp	13	32	0.016791800264112946	0.4981064521952276	0.3242914681694661	0.002277654179018094
	7	1exp	14	31	0.0006438118201275845	0.4697942098759949	0.32534965914674263	0.002664947806396143
	7	1exp	14	32	0.002546908413849503	0.5131135274097676	0.32486161963141197	0.002616122985415594
	8	1exp	11	29	0.002499702824521813	0.5151922365533279	0.3256751021760146	0.0015081493991607991
	8	1exp	11	30	0.00876832933766397	0.5665005992395571	0.32561785586304604	0.001519511375217556
	8	1exp	11	31	0.06386727071243323	0.5396094948854185	0.3256371981733636	0.001520322286181096
	8	1exp	11	32	0.2709920745062865	0.566744038905659	0.32545214255105204	0.0015000686478384311
	8	1exp	12	29	0.0011124095471439892	0.4054557126802878	0.3244740714796618	0.0017230592626747453
	8	1exp	12	30	0.0038544972922083297	0.4670734876868536	0.3244216421595328	0.001732494313003681
	8	1exp	12	31	0.028191183098534613	0.4435676537495342	0.32443554474887304	0.0017342184943958804
	8	1exp	12	32	0.12310179733009508	0.4739890349943975	0.32424171333514473	0.0017121820159045561
	8	1exp	13	31	0.00386930059017424	0.4666475798824009	0.32463922785334276	0.002293069785490206
	8	1exp	13	32	0.01673015309960638	0.49849361236195083	0.32432643023320545	0.0022752428150176656
	8	1exp	14	31	0.0006201723312363388	0.47419527877119527	0.3253588116425611	0.002661313749631425
	8	1exp	14	32	0.0025283950316918784	0.5139241396648859	0.3248868626748584	0.002613680913440208
	9	1exp	11	29	0.002242864892856376	0.5272386627656177	0.32566154168785855	0.001504778949353359
	9	1exp	11	30	0.008513541452210735	0.56960462902452	0.3256182516568777	0.0015172476791643621
	9	1exp	11	31	0.06237070544626224	0.5419806282456762	0.325631990172933	0.0015183467593490178
	9	1exp	11	32	0.2795953929798838	0.5637674714814676	0.3254561061883935	0.0014993157162185072
	9	1exp	12	29	0.0009926601745339186	0.41885516213156726	0.324471673501264	0.001716810006811948
	9	1exp	12	30	0.0037093190762804763	0.47133929569040234	0.3244347408304643	0.0017276998651714205
	9	1exp	12	31	0.027249775500582767	0.4471428106350123	0.32444400265963563	0.0017297550540419807
	9	1exp	12	32	0.1255487165904035	0.4720208120344522	0.3242600389151286	0.001708899400093894
	9	1exp	13	31	0.0037446697790841726	0.4702853941105921	0.3246572660849644	0.0022856725501221964
	9	1exp	13	32	0.01707880012966644	0.4963225313393646	0.32436140860273094	0.0022684502123164977
	9	1exp	14	31	0.0005942185759288485	0.4792247103479946	0.3253523790820867	0.002652179564502676
	9	1exp	14	32	0.0025686700829764715	0.5121681884520893	0.3249075050123027	0.002606496597175463
	10	1exp	11	29	0.0019611282426541137	0.5421535602179206	0.32562623164549476	0.0014963208669666367
	10	1exp	11	30	0.00826234387357612	0.5727572288824179	0.3255984144855483	0.0015089902868921379
	10	1exp	11	31	0.0608362750876432	0.544471574280687	0.32560478821528493	0.0015106211257100623
	10	1exp	11	32	0.29704733488981955	0.5580009981676413	0.32544289122442405	0.0014926257057961622
	10	1exp	12	29	0.0008557645221748809	0.4363131782587349	0.3244533666983857	0.0017067286785642823
	10	1exp	12	30	0.0035236682660587278	0.4770443795087737	0.32443549470852134	0.001718629835794993
	10	1exp	12	31	0.025974633915704304	0.4521875305713796	0.32443847171520707	0.0017213705174336836
	10	1exp	12	32	0.12984288262864022	0.4686576859246068	0.32427016556580834	0.0017017942840488562
	10	1exp	13	31	0.0035752788263497975	0.47542875745644514	0.32466382432366114	0.0022732209806620263
	10	1exp	13	32	0.01768851871484796	0.492630127859636	0.32439259054935626	0.0022556420649663973
	10	1exp	14	31	0.0005604001531586631	0.48611837350754533	0.3253270000421384	0.002637738110957595
	10	1exp	14	32	0.0026458552121543105	0.5088786265466683	0.32492079742656393	0.002593248019183907
	11	1exp	11	28	0.0007343500970459202	0.4543142795561587	0.3244877325413568	0.0017046686429911097
	11	1exp	11	29	0.005327102568706698	0.43112161126116566	0.32446226272081485	0.001702017370658342
	11	1exp	11	30	0.02458898339938448	0.45795826002712536	0.3244641425266414	0.0017144231579771755
	11	1exp	11	31	0.18112052084754487	0.43537393128823265	0.3244595892250088	0.0017182645593885883
	11	1exp	11	32	1.0	0.44239492424905463	0.32431223659870656	0.0017004551621719124
	11	1exp	12	29	0.0007209449349664081	0.4564817060412342	0.32446226272081485	0.001702017370658342
	11	1exp	12	30	0.003327757032856066	0.48340038558418796	0.3244641425266414	0.0017144231579771755
	11	1exp	12	31	0.024511996988865296	0.45828834872445545	0.3244595892250088	0.0017182645593885883
	11	1exp	12	32	0.1353352832366127	0.4645146704615073	0.32431223659870656	0.0017004551621719124
	11	1exp	13	31	0.0033818495518503017	0.4816088021194151	0.3247012820561778	0.002262161503290223
	11	1exp	13	32	0.018479813454122383	0.4880234749377387	0.3244623704925102	0.0022436701212606093
	11	1exp	14	32	0.0027591860238994114	0.5042184740269222	0.32498358702041147	0.002582807865368579
#	ranges:	tmin	11-20	tmax	15-32	t0	4-11	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.32489897882934465 Eerr = 0.0015480582347577147


==> anc/AIC/E5_A2_P1_n2_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	2exp	4	28	0.001312637285998307	0.5548853578458357	0.32258182833624904	0.0017499596050595597
	4	2exp	4	29	0.009545822288314987	0.5321455341838277	0.32258422757973637	0.0017554808651807725
	4	2exp	4	30	0.02696725424110705	0.5900961600915365	0.32251658226426994	0.0017635199655739115
	4	2exp	4	31	0.18793908408248186	0.5711727484550094	0.32256321013790307	0.0017585469820981079
	4	2exp	4	32	0.8656521357295651	0.5855610852426161	0.3223421398762199	0.0017481779176660602
	4	2exp	5	29	0.001291886563115479	0.5563339675558199	0.32258422757973637	0.0017554808651807725
	4	2exp	5	30	0.0036496209908339675	0.6157525148781252	0.32251658226426994	0.0017635199655739115
	4	2exp	5	31	0.02543478917553225	0.5949716129739682	0.32256321013790307	0.0017585469820981079
	4	2exp	5	32	0.1171532769733394	0.6089835286523207	0.3223421398762199	0.0017481779176660602
	5	2exp	4	28	0.0012704117926627876	0.5578578319153066	0.3226032105214239	0.001745842752575815
	5	2exp	4	29	0.009200998517672107	0.5353448028242159	0.3226049702905874	0.001751433946080447
	5	2exp	4	30	0.02624933462468371	0.5923447170073608	0.3225499917815836	0.0017592337268915697
	5	2exp	4	31	0.18377594410199807	0.5729647939724436	0.3225953070699978	0.0017542679870877105
	5	2exp	4	32	0.8401338655117992	0.5878627694099055	0.322376328852615	0.0017437795183636673
	5	2exp	5	29	0.003671835171908006	0.46137142374976997	0.32401123766192347	0.0018227440260533863
	5	2exp	5	30	0.0056971900290429724	0.5770264494997631	0.3239741660648359	0.014334264229722856
	5	2exp	5	31	0.03937766242915752	0.5585482110887757	0.3240080012645056	0.014288959776788302
	5	2exp	5	32	0.1636540756994015	0.5822417871648047	0.32375225482625813	0.014508292226078814
	5	2exp	6	30	0.0007710308262333364	0.6032549244770249	0.3239741660648359	0.014334264229722856
	5	2exp	6	31	0.005329187098045755	0.5828329159187224	0.3240080012645056	0.014288959776788302
	5	2exp	6	32	0.022148170687604593	0.6065018616300047	0.32375225482625813	0.014508292226078814
	6	2exp	4	28	0.0012339716778782851	0.5605035701300063	0.32262632653694956	0.0017462145418013209
	6	2exp	4	29	0.008908664306322155	0.5381524282114896	0.32262712043941455	0.0017519333881790852
	6	2exp	4	30	0.025989644692746946	0.5931732556279404	0.32258605408650365	0.0017593978353007062
	6	2exp	4	31	0.18302771702579773	0.5732911715714883	0.32262927935466323	0.0017546327098111052
	6	2exp	4	32	0.8348769843014495	0.5883456042589162	0.32241254689800247	0.0017440211485279234
	6	2exp	5	29	0.0034581534232185447	0.4668220446618206	0.3240148058061079	0.0018228583106844522
	6	2exp	5	30	0.00940602583004425	0.5334284100461149	0.3239443685061491	0.0018396787901926441
	6	2exp	5	31	0.0655671200753647	0.5160585744365683	0.3239776434282727	0.0018370318329326515
	6	2exp	5	32	0.2767846924612379	0.5402029859808944	0.32372709404310224	0.0018554968384507796
	6	2exp	6	29	0.000576072212660701	0.4692666192490772	0.3246523096455124	0.00196389926717573
	6	2exp	6	30	0.001583795507969564	0.5378139144199424	0.3246157680955928	0.0020063885749214343
	6	2exp	6	31	0.011304789315401432	0.5174391979152939	0.32466698575921565	0.00198642023301507
	6	2exp	6	32	0.04418712751021806	0.5489453109422467	0.32430485718518526	0.002049725818930911
	6	2exp	7	31	0.0015299368639300856	0.5409591614568982	0.32466698575921565	0.00198642023301507
	6	2exp	7	32	0.005980077417007682	0.5728124983745182	0.32430485718518526	0.002049725818930911
	7	2exp	4	28	0.0011538979609203648	0.5666028639160517	0.32265052366437635	0.0017444505636506813
	7	2exp	4	29	0.008317072148535679	0.5441275615215428	0.32265006892876535	0.0017502896580331205
	7	2exp	4	30	0.024964412124928826	0.5965271624556915	0.3226232291484609	0.0017571154359275686
	7	2exp	4	31	0.17689531344512216	0.5760175309630077	0.3226635910281206	0.0017527428277597475
	7	2exp	4	32	0.8191123669000283	0.5898119977391909	0.3224521706627099	0.0017421754704370239
	7	2exp	5	29	0.0032806523306869156	0.471612269204076	0.3240428319099306	0.0018202103553846933
	7	2exp	5	30	0.0092620080280775	0.534770119159967	0.3239914967143677	0.0018358940641448943
	7	2exp	5	31	0.06514661781802977	0.5165947380598408	0.32402361772404425	0.001833417166608109
	7	2exp	5	32	0.2810513371330786	0.5389791918482153	0.32378508983746884	0.0018514308048042285
	7	2exp	6	30	0.00154816655402566	0.5398823529776325	0.32465186323842693	0.0020039982711540887
	7	2exp	6	31	0.011113895675515156	0.5189200919237403	0.3246986819382239	0.0019855922910541443
	7	2exp	6	32	0.044431311846039434	0.5484860668774834	0.32434574300079977	0.002048821200205655
	7	2exp	7	31	0.0016658498715043013	0.5332219835120062	0.3253530594851441	0.0026838556114881958
	7	2exp	7	32	0.00678055810881639	0.561888506928225	0.3251049117171815	0.0028210688994053414
	7	2exp	8	32	0.000917648752158977	0.5874288936067806	0.3251049117171815	0.0028210688994053414
	8	2exp	4	28	0.0010658919172521527	0.5738150286832557	0.32265638974154554	0.0017428527795343308
	8	2exp	4	29	0.007673969528013791	0.5511254977535185	0.32265461100184806	0.001748758079139928
	8	2exp	4	30	0.02418265293816216	0.5991784741489077	0.32264446782798667	0.0017549376866798237
	8	2exp	4	31	0.17294824946015333	0.5778227865195541	0.3226794220561504	0.0017516173768332447
	8	2exp	4	32	0.82725276576704	0.5890513042346726	0.322475164715268	0.0017410137551295778
	8	2exp	5	29	0.003031807006971261	0.47878349377033597	0.3240451478272818	0.0018192968386322925
	8	2exp	5	30	0.00910649695110858	0.5362425335409629	0.3240171724513697	0.0018333169517704916
	8	2exp	5	31	0.06485303095678505	0.5169711331285102	0.32404595808077136	0.0018314935997541732
	8	2exp	5	32	0.2923571383863218	0.5358240890871033	0.3238240125630184	0.001848443844063307
	8	2exp	6	30	0.0015348017860350993	0.5406705456446567	0.3246878353209311	0.0019984275447315816
	8	2exp	6	31	0.011113003890424042	0.51892706964274	0.32472622081988345	0.0019832235863472244
	8	2exp	6	32	0.04639888674333863	0.5448751482358072	0.32438947763974846	0.0020439750038808
	8	2exp	7	31	0.001649789257072222	0.5341026989459026	0.32534973222408514	0.002696660036755683
	8	2exp	7	32	0.006973762554926586	0.5594454212770015	0.3250974549892203	0.0028318581641835123
	8	2exp	8	32	0.0015089125485544294	0.5422170927555908	0.32247877619240056	0.007033142451275483
	9	2exp	4	28	0.0009413963491273694	0.5851062066661217	0.3226605578887034	0.0017382611402069973
	9	2exp	4	29	0.006780041367395124	0.5618951340742789	0.32265746438915743	0.0017441358886451084
	9	2exp	4	30	0.022928309266068377	0.6036170738002381	0.3226640911610026	0.0017497234547421052
	9	2exp	4	31	0.16573986808231972	0.5812286196547591	0.32269133529241556	0.0017478835975643081
	9	2exp	4	32	0.8356175648415384	0.5882773996214158	0.32249879742192555	0.0017374489305283416
	9	2exp	5	29	0.0027123421928678636	0.48890588234036253	0.32404717078041234	0.0018133458084437937
	9	2exp	5	30	0.008890478963502299	0.5383301148208405	0.32404421030971714	0.0018251102099300976
	9	2exp	5	31	0.06420979124330316	0.5178017945440394	0.32406727646325023	0.0018242264089696238
	9	2exp	5	32	0.30961538221864215	0.531235713641881	0.32386847519956546	0.0018393905614472897
	9	2exp	6	30	0.0015032560913770651	0.5425585238278062	0.3247145173551056	0.0019886569351886224
	9	2exp	6	31	0.010980767448922584	0.5199679927277205	0.32474143294171365	0.001977936857762103
	9	2exp	6	32	0.04909716596134594	0.5401646609805976	0.32442750920213975	0.0020334285395088576
	9	2exp	7	31	0.001627922830658536	0.5353156709120124	0.3253569984555007	0.0026932807194395524
	9	2exp	7	32	0.00733873656720489	0.5550096127975495	0.32510959652949506	0.002819690587781963
	9	2exp	8	32	0.001597824518316155	0.5370122015616818	0.32242648347563097	0.00738343586743335
	10	2exp	4	28	0.0008138167986580457	0.5983452042324867	0.3226347592716347	0.0017335436071782989
	10	2exp	4	29	0.005877906370089245	0.5743110092326906	0.3226303801994955	0.0017392782974024574
	10	2exp	4	30	0.021900396380050074	0.6074393757474402	0.32265177863111216	0.0017443843177398694
	10	2exp	4	31	0.1601304830946595	0.5839830594362702	0.32266844040088877	0.0017448204017459935
	10	2exp	4	32	0.8766548368037665	0.5845895309923959	0.3224932624452057	0.0017343914425998791
	10	2exp	5	29	0.0023651271458052033	0.5013586784759068	0.32401826533561046	0.001808351966540062
	10	2exp	5	30	0.008721598933164307	0.5399977965362466	0.32403965225815284	0.0018170565548315358
	10	2exp	5	31	0.06387050320285098	0.5182432999236084	0.32405342062063763	0.0018179264077027423
	10	2exp	5	32	0.33970240481646286	0.5238165832636918	0.3238825255113467	0.0018300379461685472
	10	2exp	6	30	0.0014750234579280856	0.5442821228934754	0.32470434212725846	0.0019783362296574044
	10	2exp	6	31	0.010855157412205885	0.5209684296168472	0.3247160240203221	0.00197392036036333
	10	2exp	6	32	0.053732587761165164	0.5326464649398345	0.3244310539766076	0.0020201501913343087
	10	2exp	8	32	0.0016968276606850574	0.5315469835783114	0.32247751366094807	0.007402485153723253
	11	2exp	4	28	0.000734713645265713	0.6076410635576343	0.32261436549168004	0.0017342759654067322
	11	2exp	4	29	0.005335324963633405	0.5827328217937876	0.32260982049527964	0.0017397599475271301
	11	2exp	4	30	0.0225552873549777	0.6049839778503957	0.32264263338241295	0.0017449018157836558
	11	2exp	4	31	0.166228661318743	0.5809930341476447	0.322646353965438	0.0017481964997007606
	11	2exp	4	32	1.0	0.5744632281685746	0.3224954283878572	0.0017373844056621558
	11	2exp	5	29	0.0021785257290876364	0.5088298971097954	0.32401023145091623	0.0018069734628914406
	11	2exp	5	30	0.009304493054720215	0.5343721597841599	0.3240516941190562	0.0018126339451246657
	11	2exp	5	31	0.06861054788494456	0.5122775802504801	0.3240516771926264	0.0018162964466231085
	11	2exp	5	32	0.4061016454083623	0.5095339007006059	0.32391182509024563	0.0018242231627963474
	11	2exp	6	30	0.0015597280902345696	0.5392059763850962	0.32469666309016487	0.0019733783001357084
	11	2exp	6	31	0.011494479255923855	0.5159922078064895	0.3246909154160751	0.0019760674170014023
	11	2exp	6	32	0.06385805433058064	0.5182595438403306	0.32444293426929155	0.0020090069566612322
	11	2exp	7	31	0.0016986401041606458	0.5314499320874714	0.3252750272221729	0.0026270412739601576
	11	2exp	7	32	0.009450280163468588	0.5330202484503935	0.32505727952974456	0.0027050844188520502
	11	2exp	8	32	0.0019089311360654699	0.5208394340348351	0.32266195610330456	0.007164835998098742
#	ranges:	tmin	4-20	tmax	9-32	t0	4-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.3228626160692498 Eerr = 0.0017030836779341418


==> anc/AIC/E5_A2_P3_n1_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	10	28	0.002477308822763756	1.2095241795974465	0.3467245384629648	0.0011655615770124834
	4	1exp	10	29	0.006488932051606497	1.2550307864183339	0.3467032931822163	0.0011578275971385462
	4	1exp	10	30	0.001315226312799955	1.5518881683428072	0.3465301834204353	0.0011712913790597945
	4	1exp	10	31	0.007645182400059114	1.5008394988003182	0.34659443800988365	0.0011627301381729918
	4	1exp	10	32	0.051251869553259374	1.4414671217088653	0.3465971620529848	0.0011674687124017147
	4	1exp	11	29	0.0014413626029094303	1.2697001685605063	0.3462454084281217	0.0012787676557230291
	4	1exp	11	31	0.0016272088970946683	1.530602422120876	0.34615868084256246	0.0013019575996994187
	4	1exp	11	32	0.010618917216563476	1.4695479411078047	0.3461757614886177	0.0013077978133195643
	5	1exp	10	28	0.0027189548998819727	1.1991825396388698	0.3467236352253182	0.0011693687100794736
	5	1exp	10	29	0.006911483817152643	1.2483901142902052	0.3467087243683845	0.0011614464693092265
	5	1exp	10	30	0.001408532410541489	1.5450342116490046	0.34653024488425216	0.001174231028471343
	5	1exp	10	31	0.00782266926772722	1.4986537714609693	0.3466040378644509	0.0011646479024269814
	5	1exp	10	32	0.05187332737438271	1.4403714273266401	0.3466088632074119	0.0011692939092793682
	5	1exp	11	28	0.0005698896141914556	1.2182591801717462	0.34629062732700455	0.0012861335886830687
	5	1exp	11	29	0.0015870091831231923	1.259004356360457	0.3462334433121198	0.0012835138457895374
	5	1exp	11	31	0.0017256767977945429	1.5247271115155576	0.34614901750528176	0.0013052713744184086
	5	1exp	11	32	0.011101385457972254	1.4653162398738788	0.34616975838592856	0.0013110108848001887
	5	1exp	12	28	0.001328381243997506	0.9386161680076218	0.3447097471291014	0.0014332228220557486
	5	1exp	12	29	0.005671711512014629	0.9479293540090508	0.34456821390477343	0.0014140898090073256
	5	1exp	12	30	0.0026897020980680116	1.2003844435522402	0.3442279709857114	0.0014044146458927055
	5	1exp	12	31	0.015826578426715157	1.1611789189029442	0.34428427474135337	0.0014017925851500935
	5	1exp	12	32	0.09776533641030467	1.1210320354456753	0.3443170144270823	0.001406652145195675
	6	1exp	10	28	0.00278698030834754	1.1964368613667924	0.3467203051178994	0.0011656179637446226
	6	1exp	10	29	0.00687183687492532	1.2489956829979267	0.3467125394750956	0.001157988747046585
	6	1exp	10	30	0.0014928839585421603	1.539218064338468	0.3465296123131077	0.001170261854853067
	6	1exp	10	31	0.00789751090477482	1.4977469334054596	0.346612438906883	0.0011601279601151401
	6	1exp	10	32	0.05130496514468648	1.441372991027212	0.34661986785526355	0.001164746315924085
	6	1exp	11	28	0.0005840964686194334	1.2153623010637777	0.3462864025963213	0.0012825403393399216
	6	1exp	11	29	0.0015810326421916117	1.2594235811863306	0.34623490792896916	0.0012805896165080446
	6	1exp	11	31	0.001752551225565414	1.5231817865744732	0.34615348602944557	0.0013012799250854297
	6	1exp	11	32	0.011010642156230118	1.4660979201322264	0.34617855698529393	0.0013070595483451694
	6	1exp	12	28	0.0013779992758068877	0.9340322235233276	0.34470255515183784	0.0014292115375128553
	6	1exp	12	29	0.0058024998734073595	0.9452472468104873	0.3445622137694398	0.0014106427839719153
	6	1exp	12	30	0.002817589375562877	1.1952231941362244	0.3442251334179797	0.0014022748254672948
	6	1exp	12	31	0.015949022264705483	1.1603676745163385	0.3442874621453101	0.0013998804957803662
	6	1exp	12	32	0.09697814740589347	1.1218404766590984	0.34432204555520257	0.0014048052649318335
	6	1exp	13	29	0.001332143623116592	0.9382626304713241	0.34534611962977446	0.0016252616231235662
	6	1exp	13	30	0.0006822955441095925	1.19708032954255	0.34505087477837953	0.001639907260864714
	6	1exp	13	31	0.0037724484826050083	1.1627962421897602	0.3450993547325282	0.001640644898311017
	6	1exp	13	32	0.022859969162537238	1.1224740132466633	0.34513196046818134	0.0016478824195916692
	7	1exp	10	28	0.0027009443268018935	1.1999209969677262	0.3467170260156284	0.0011594445362158256
	7	1exp	10	29	0.006398986011918887	1.2565000940066295	0.34671684679869225	0.0011519925557137445
	7	1exp	10	30	0.0015272653133246588	1.5369411676010383	0.34653028786506485	0.001164098853971839
	7	1exp	10	31	0.007678514810324682	1.5004251705573826	0.34662169997873443	0.001153657947367843
	7	1exp	10	32	0.04858990966385649	1.446315867815775	0.3466321801935459	0.00115826359395258
	7	1exp	11	28	0.0005649033070941417	1.2192930747772486	0.3462832956372619	0.001276875717743784
	7	1exp	11	29	0.0014723887237419841	1.267333819018395	0.34623784002813585	0.0012754670856105733
	7	1exp	11	31	0.001709300321379938	1.5256806317240161	0.346160217833191	0.0012955835353314488
	7	1exp	11	32	0.010426355530083508	1.4712908237276239	0.3461901607769475	0.0013014975263550366
	7	1exp	12	28	0.0013927122857534623	0.9327046630830604	0.34468983795960134	0.0014228279465338526
	7	1exp	12	29	0.005773121056369828	0.945844422350076	0.3445503962057444	0.0014048633580427902
	7	1exp	12	30	0.002932025087489784	1.1907996772009173	0.34422001908783995	0.0013985356566470692
	7	1exp	12	31	0.015931255351763863	1.1604850010702912	0.3442882165188782	0.0013965158976518791
	7	1exp	12	32	0.09503831227544263	1.1238610337826604	0.3443243362659543	0.001401662846251367
	7	1exp	13	29	0.0013171833434558865	0.9396743511520251	0.34532917021387316	0.0016190156087524785
	7	1exp	13	30	0.0007057066793044942	1.1931112978194964	0.3450408389983692	0.001635287458295939
	7	1exp	13	31	0.0037332839198334074	1.1639557979391384	0.3450929391410153	0.0016363964501456857
	7	1exp	13	32	0.022112565676108253	1.125973095333421	0.3451245896459145	0.0016445929773910195
	7	1exp	14	29	0.0015040021365684997	0.7179681052161713	0.3435431635224772	0.0018203627827483833
	7	1exp	14	30	0.0007828214825563057	1.0047176294813427	0.34326530884500267	0.0018189903846517381
	7	1exp	14	31	0.004137127421673804	0.985045735027347	0.34331605813139543	0.0018256215491476596
	7	1exp	14	32	0.0255835282305993	0.9501046354815917	0.3433268246408245	0.0018372868732840543
	8	1exp	10	28	0.002599837378584758	1.2041601709850602	0.34671609526391184	0.0011555463950580053
	8	1exp	10	29	0.0059327804133239735	1.2644628904964963	0.34672316569207046	0.0011478182731417554
	8	1exp	10	30	0.0016068127061634415	1.5318637904022716	0.34653278151776723	0.0011594296690798757
	8	1exp	10	31	0.00779209342937814	1.4990267503378147	0.3466308813610806	0.0011492392068743209
	8	1exp	10	32	0.04804890206284601	1.447333740906562	0.3466443777248594	0.0011538174514888892
	8	1exp	11	29	0.0013592786438725722	1.2762151427916129	0.34624520592874797	0.001271350272234138
	8	1exp	11	31	0.0017252224539951505	1.5247534434232066	0.3461713073783305	0.0012908568370795428
	8	1exp	11	32	0.010223867870014117	1.473158615352279	0.3462060713924239	0.0012969220480741348
	8	1exp	12	28	0.0013977951276656108	0.9322492936125336	0.344681345335609	0.001416435051339065
	8	1exp	12	29	0.005709188281179796	0.9471545387161975	0.34454317153179853	0.0013989616113032064
	8	1exp	12	30	0.003113714487546027	1.184119339194766	0.34422125664217873	0.0013944674161598732
	8	1exp	12	31	0.016433407683082202	1.1572183282676727	0.3442942356382589	0.001393080625045521
	8	1exp	12	32	0.09620794860345125	1.1226378455164845	0.3443319728812271	0.0013985309405188833
	8	1exp	13	29	0.0012943166764898962	0.9418634427865532	0.345317139172537	0.0016127539871675731
	8	1exp	13	30	0.000743080696444054	1.1870401254656922	0.3450358326494356	0.001630458311956119
	8	1exp	13	31	0.0038016346637507878	1.161939920703742	0.34508971966079577	0.0016323505094429317
	8	1exp	13	32	0.022019596514630802	1.126416592389292	0.34512047953791003	0.0016414915319456715
	8	1exp	14	29	0.0014498176561867759	0.7228603521423851	0.34353796867427705	0.0018176369463581714
	8	1exp	14	30	0.0008132960739838837	0.9999438120408217	0.34326523767525385	0.0018180121293479199
	8	1exp	14	31	0.004121495015536686	0.9854911140999001	0.34332174553562894	0.0018245447320091603
	8	1exp	14	32	0.024936728342844196	0.9529498538569675	0.3433315778186191	0.0018363834758185625
	8	1exp	15	31	0.000913991526001346	0.9853530517678707	0.3423827155422271	0.002109552552848432
	8	1exp	15	32	0.005301083918958538	0.955879896774058	0.34243645233249864	0.0021234376687145292
	9	1exp	10	28	0.002585694452673226	1.2047662573653894	0.3467183768469598	0.001149709050872228
	9	1exp	10	29	0.005697073860580132	1.2687302894741432	0.3467308708089118	0.001141683630424052
	9	1exp	10	30	0.0017814142861196228	1.5215482843652857	0.3465380349702099	0.0011523458509141659
	9	1exp	10	31	0.008404454243878638	1.4918217716955178	0.34664269341125675	0.0011410600782424533
	9	1exp	10	32	0.061736975018266665	1.4245461284416285	0.34664878224386436	0.0011401905879288264
	9	1exp	11	29	0.001294264376073836	1.28166088342802	0.34625375933204855	0.0012665744047966007
	9	1exp	11	31	0.0018451949653022375	1.5180305491078572	0.3461843755609929	0.0012841325207857098
	9	1exp	11	32	0.013467129093404447	1.4469179619914383	0.34619829737572694	0.0012792972081659257
	9	1exp	12	28	0.001423703911800643	0.9299535713718781	0.3446759065443928	0.0014129301428341837
	9	1exp	12	29	0.00568388834679521	0.9476770433667917	0.34453938610470247	0.0013955324916311719
	9	1exp	12	30	0.003379122591301194	1.1750304830905638	0.3442277725583114	0.0013927461593554453
	9	1exp	12	31	0.017485910767597344	1.1506836818494635	0.34430491694826626	0.0013917253816985503
	9	1exp	12	32	0.12775133024946952	1.0942804793297383	0.34431791411007806	0.0013880998671781486
	9	1exp	13	29	0.001272264619854452	0.944011494685019	0.34530405812179016	0.0016098206309755224
	9	1exp	13	30	0.0007959027147625872	1.1789610298212423	0.3450329319572519	0.0016282224423091567
	9	1exp	13	31	0.003979632693563682	1.1568556564722738	0.34508845026456836	0.0016304585409724144
	9	1exp	13	32	0.029240378985951592	1.0965620883394995	0.3450997385404716	0.001624352014435937
	9	1exp	14	29	0.0014251646068240596	0.7251470819504668	0.3435249048253505	0.0018151591565893725
	9	1exp	14	30	0.0008776694390340421	0.9904219605755683	0.3432602375773058	0.0018164930662193529
	9	1exp	14	31	0.004309676428556509	0.9802385421790727	0.3433228281287063	0.001822468059155886
	9	1exp	14	32	0.03136438385686125	0.9274686064635979	0.3433497428330199	0.0018156167102928722
	9	1exp	15	31	0.0009605891766270522	0.9791373615447906	0.34237831715730743	0.0021065531667081084
	9	1exp	15	32	0.006867425774305069	0.9254236593606283	0.34243998582140733	0.00209216726901576
	9	1exp	16	32	0.001542789736848322	0.9199122675247509	0.3412296074987072	0.002610373736646874
	10	1exp	10	27	0.0006907049023878041	1.1956391812284464	0.34626110469246013	0.001265067010565228
	10	1exp	10	28	0.005060308203931627	1.1301625604362586	0.34625968484753167	0.0012710592296724776
	10	1exp	10	29	0.012213506055863379	1.1884576886391904	0.3462317741628796	0.0012696558980621667
	10	1exp	10	30	0.004177268155102208	1.4363232953770786	0.34604158222880255	0.0012953682292982664
	10	1exp	10	31	0.01904717159879537	1.4139020778279319	0.34616154495048523	0.0012871045907886227
	10	1exp	10	32	0.13768278076665622	1.3516307351110892	0.3461752172325431	0.001286385665998272
	10	1exp	11	28	0.0006848382440436416	1.196642711050156	0.34625968484753167	0.0012710592296724776
	10	1exp	11	29	0.0016529183013823518	1.254483115785812	0.3462317741628796	0.0012696558980621667
	10	1exp	11	30	0.0005653317689260398	1.5119192582916618	0.34604158222880255	0.0012953682292982664
	10	1exp	11	31	0.0025777543631793362	1.4845971817193284	0.34616154495048523	0.0012871045907886227
	10	1exp	11	32	0.0186333381318599	1.4159941034497125	0.3461752172325431	0.001286385665998272
	10	1exp	12	28	0.0015128467085463635	0.9223621652242178	0.34469718983077474	0.001416827641282893
	10	1exp	12	29	0.005958497371977944	0.9421261299699241	0.34456257884038527	0.0013990933546543444
	10	1exp	12	30	0.0038044656906035617	1.1618572085282333	0.3442518876571466	0.0013962650669522194
	10	1exp	12	31	0.019462075718937318	1.1394129156044563	0.3443298336414705	0.001395883038838934
	10	1exp	12	32	0.12686762657166029	1.0949746202822759	0.3443970670020219	0.001387298071333004
	10	1exp	13	29	0.001312173933774045	0.9401506477536856	0.34530890257484104	0.0016081827004358982
	10	1exp	13	30	0.0008770862268683177	1.1675341654613427	0.3450349217974529	0.0016250371075094033
	10	1exp	13	31	0.004345123631808082	1.1470929136794767	0.34509232856385214	0.0016277032137369878
	10	1exp	13	32	0.02960027745359662	1.0952743895284505	0.3451755925844867	0.0016075464477087146
	10	1exp	14	29	0.0014745759880062097	0.7206026603375466	0.3435243698512219	0.0018148579025133627
	10	1exp	14	30	0.0009728561862201899	0.97755118093254	0.34325594310636065	0.001814158481668752
	10	1exp	14	31	0.004702160541442972	0.9699845108798677	0.34332387271733933	0.001819860685116629
	10	1exp	14	32	0.030765731873196617	0.9296098851310317	0.3434430971400567	0.001804987937898514
	10	1exp	15	31	0.00105194393235491	0.9677813273230046	0.3423762123268341	0.0021057252981099167
	10	1exp	15	32	0.006840847928783904	0.9258798523636376	0.3425031744049797	0.0020915563887425924
	10	1exp	16	32	0.0015385116859043904	0.9202593654799507	0.34128581878045877	0.002599604727320779
	11	1exp	10	27	0.0005728237579775737	1.2176550144139258	0.3466571204099249	0.0011315705030832987
	11	1exp	10	28	0.004219797791030895	1.1503448027951255	0.34666068992942994	0.0011328293720433756
	11	1exp	10	29	0.009460081345688218	1.2153483635054636	0.34668875505169106	0.0011250191582949391
	11	1exp	10	30	0.004116633717523845	1.4377854664705203	0.34650758541366883	0.0011363867952309432
	11	1exp	10	31	0.01962573132737929	1.4110522768738234	0.3466171107184098	0.0011239418770888322
	11	1exp	10	32	0.13403122392184244	1.3540743316444805	0.3465675920814253	0.0011095534515686018
	11	1exp	11	27	0.0015305426987100767	0.9209085072110039	0.34467308284794534	0.0014095090474959158
	11	1exp	11	28	0.010680343901416187	0.8734688707903439	0.3446926987190768	0.0014169992796752647
	11	1exp	11	29	0.04142147091143284	0.8965656741995254	0.344561955945929	0.0013996982432957108
	11	1exp	11	30	0.02965917565688947	1.0950651465270729	0.3442596811122212	0.0013973281585100616
	11	1exp	11	31	0.1509011855478104	1.077626521298275	0.34434043796039565	0.0013970225896006757
	11	1exp	11	32	1.0	1.0366795386910992	0.34429244384701896	0.0013960005986481338
	11	1exp	12	28	0.0014454273669625886	0.9280606752147404	0.3446926987190768	0.0014169992796752647
	11	1exp	12	29	0.0056057864978758766	0.9493048315053799	0.344561955945929	0.0013996982432957108
	11	1exp	12	30	0.004013932938089585	1.1559020991119102	0.3442596811122212	0.0013973281585100616
	11	1exp	12	31	0.020422254686853568	1.1343437066297628	0.34434043796039565	0.0013970225896006757
	11	1exp	12	32	0.1353352832366127	1.0885135156256542	0.34429244384701896	0.0013960005986481338
	11	1exp	13	29	0.001223571650877986	0.9488895338539134	0.34530304092296016	0.0016073367701143848
	11	1exp	13	30	0.0009114416778664845	1.1630138949336934	0.3450329064985019	0.0016223213900484973
	11	1exp	13	31	0.004513768800217941	1.1428619973931453	0.3450962998550527	0.001625589464512315
	11	1exp	13	32	0.029676143564511228	1.0950049430728315	0.3450399934332754	0.0016185889908834866
	11	1exp	14	29	0.0013921196585510317	0.7282750553890918	0.3435313719556395	0.0018110417405097117
	11	1exp	14	30	0.0010037335372297884	0.9736454812949769	0.3432736776323858	0.0018106421553853466
	11	1exp	14	31	0.004796622383596849	0.9676445217765672	0.3433533334527745	0.0018160080917405984
	11	1exp	14	32	0.031954308018891216	0.9253981585814117	0.343295889923269	0.0018137122063272672
	11	1exp	15	31	0.001092092803405126	0.9630993220904678	0.34238462507553596	0.002103579848036947
	11	1exp	15	32	0.00738538308519438	0.9168691349626334	0.3423187053865867	0.0021034495291259187
	11	1exp	16	32	0.0016672428328681258	0.9102148964365245	0.34110083682635617	0.0026201676240485737
#	ranges:	tmin	10-20	tmax	14-32	t0	4-11	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.34484143346539087 Eerr = 0.0012930092598956195


==> anc/AIC/E5_A2_P3_n1_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	5	2exp	4	25	0.0012948584143201989	0.6665675472772296	0.3452914325309345	0.0014826448470418704
	5	2exp	4	26	0.0008925713248306448	0.8704441908481467	0.34552266630911255	0.001530637072098599
	5	2exp	4	27	0.003189241669408479	0.8981914179417747	0.34543420197225444	0.001566814847190665
	5	2exp	4	28	0.022689731328361502	0.8608073270896645	0.34542415382551567	0.001571316565348079
	5	2exp	4	29	0.06671604194457066	0.9035084889407492	0.34532567849776874	0.0015967862766900938
	5	2exp	4	30	0.014477295921671681	1.159850952663263	0.345066004117959	0.001652146125053636
	5	2exp	4	31	0.07620542976694893	1.140588827103888	0.34518629407592205	0.0016425554124783665
	5	2exp	4	32	0.4947014232244557	1.106679896966355	0.3452044815111578	0.0016419774974869308
	6	2exp	4	25	0.0012614427780597462	0.6693196766215274	0.3453142271426238	0.001475675020490211
	6	2exp	4	26	0.0008853193105844176	0.871259995186435	0.34554751213503415	0.0015233931855304652
	6	2exp	4	27	0.0031495792969331257	0.8993832541283577	0.3454628933659021	0.0015598371160993516
	6	2exp	4	28	0.022508768129867403	0.861535284343342	0.34545376461510124	0.0015641873228799195
	6	2exp	4	29	0.06367550968806587	0.9075646113373198	0.345360888794617	0.001590898092781511
	6	2exp	4	30	0.014739195333276668	1.1583568967626996	0.34509621387487494	0.0016444723412805812
	6	2exp	4	31	0.07334256813191355	1.1436521501527412	0.34523032485302646	0.0016353172845094436
	6	2exp	4	32	0.4640391983215988	1.111601848302861	0.3452562632326448	0.0016331180840885903
	6	2exp	6	28	0.0009020892362204966	0.8693834888041266	0.3434117605344079	0.0035964515620516245
	6	2exp	6	29	0.0033828308140759424	0.8925790645531104	0.342824054471007	0.003922331331910708
	6	2exp	6	30	0.0012637927539036844	1.1233341576340212	0.3415692324258744	0.004897870870687576
	7	2exp	4	25	0.0012078883039871476	0.6738862551669326	0.34531476242649617	0.001466073226183045
	7	2exp	4	26	0.0008527993429317374	0.8750024051790941	0.3455491165920696	0.0015129893436201401
	7	2exp	4	27	0.0030140179137149374	0.9035732392426716	0.3454676169984265	0.0015493631095219987
	7	2exp	4	28	0.02162430315011508	0.865179566155461	0.3454591862924777	0.00155359730226252
	7	2exp	4	29	0.05873509727219628	0.914587443334121	0.34537342861114834	0.0015812249603057477
	7	2exp	4	30	0.014933532539596927	1.1572653221139713	0.34510685087158355	0.0016322233432588713
	7	2exp	4	31	0.07011970145795118	1.147247140262431	0.3452545274635086	0.0016231794284280272
	7	2exp	4	32	0.42977689859693163	1.1175020632435078	0.34528864266658316	0.0016196820314191077
	7	2exp	5	28	0.0037336052673937453	0.8831827361215169	0.34493673783332823	0.0020131937510254874
	7	2exp	5	29	0.011782926954975766	0.9203764945647274	0.3446831013919145	0.002097623523264212
	7	2exp	5	30	0.0032979326256925867	1.1649997617952899	0.34428477463114143	0.0022449081923596776
	7	2exp	5	31	0.015810866595169438	1.1525079660761475	0.34440460984812354	0.0022694002013408025
	7	2exp	5	32	0.09598968502390809	1.1221241854167492	0.34445380916570517	0.0022641922650506875
	7	2exp	6	28	0.0008905595308255577	0.8706698383212217	0.3433786041149007	0.003608055080556949
	7	2exp	6	29	0.0032463826078120814	0.8965001640988917	0.3427751626184875	0.0039606918150440614
	7	2exp	6	30	0.001303084058959834	1.1205508407099962	0.3415636089634319	0.0048908560199130485
	7	2exp	6	31	0.006514967264396649	1.105799206071635	0.34153598394210005	0.005132603291708658
	7	2exp	6	32	0.037822652920534175	1.0798237374164847	0.34167626985443883	0.00510805515870359
	7	2exp	7	29	0.0006577595890214489	0.9009708836384792	0.3402101619982603	0.007992512712575155
	7	2exp	7	31	0.0018397624554581874	1.0891960538858538	0.33647609757977526	0.01463356243135981
	7	2exp	7	32	0.010718181946607954	1.0625088268704024	0.33655166112032225	0.01498168932726017
	7	2exp	8	32	0.0014505481895257363	1.1108046826372389	0.33655166112032225	0.01498168932726017
	8	2exp	4	25	0.0011726296974364414	0.6770046551963581	0.34530745905979815	0.0014591240149180627
	8	2exp	4	26	0.0008315294451461905	0.8775281624630803	0.34554037453111347	0.0015056008695670247
	8	2exp	4	27	0.0029163827020135453	0.9067094293413925	0.34546086966271466	0.001542083255349571
	8	2exp	4	28	0.021024482312902326	0.8677368611486275	0.345453196490024	0.0015463406333052188
	8	2exp	4	29	0.05523413135048958	0.9199314758233735	0.34537410251818	0.0015745563371288057
	8	2exp	4	30	0.01595930065712721	1.1517292735958997	0.34510640369294476	0.001622019912866734
	8	2exp	4	31	0.0716113245888747	1.1455631863702147	0.3452650071753419	0.0016129897696052257
	8	2exp	4	32	0.4249291092268009	1.1183746694265009	0.34530714704533	0.0016085539797266828
	8	2exp	5	28	0.003626625134317033	0.8859514814263995	0.3449298892691172	0.0020092510533557748
	8	2exp	5	29	0.011075807247379131	0.9260027139370799	0.3446801711133778	0.002097924435443193
	8	2exp	5	30	0.0034791408740143023	1.1603484928445431	0.3442941063318736	0.0022359136490073452
	8	2exp	5	31	0.015985609183998852	1.151592013685268	0.3444216114915072	0.002262363276344321
	8	2exp	5	32	0.09436882057016122	1.1234865862170784	0.3444741690173693	0.002259774002214412
	8	2exp	6	28	0.0008581300858767906	0.8743792631482254	0.3433780258750995	0.0036126733495861108
	8	2exp	6	29	0.0030356569118650083	0.902891924687723	0.34276441473682656	0.00399188879555121
	8	2exp	6	30	0.0013341108182328872	1.1184116399595394	0.34161583147748653	0.004862087095006556
	8	2exp	6	31	0.006387575075130104	1.1075163779852943	0.34159237652723784	0.005115941397102924
	8	2exp	6	32	0.036250301138905	1.0833621139325291	0.3417225243850971	0.005109899912354741
	8	2exp	7	29	0.0006328196287869095	0.9048362899803787	0.34004385894801464	0.008275065136018417
	8	2exp	7	31	0.0018777945399738943	1.0873359167791257	0.33636040644325116	0.014840960723901687
	8	2exp	7	32	0.010709750873116014	1.0625772550169146	0.33640310738495105	0.0152607627095776
	9	2exp	4	25	0.0011694585300824976	0.6772897061948265	0.3452932378363907	0.0014530646214980293
	9	2exp	4	26	0.0008440666820448096	0.8760316836081651	0.34552381928249476	0.0014985287938796559
	9	2exp	4	27	0.0029364975384305247	0.9060548093355284	0.34544714319179304	0.0015346065822930595
	9	2exp	4	28	0.02127040761828652	0.8666796602461673	0.34544021890205934	0.0015389436052356865
	9	2exp	4	29	0.05386849608825632	0.9221084553791321	0.3453686967872948	0.0015682645353783879
	9	2exp	4	30	0.01814124811743691	1.1410504007255622	0.34510409128687464	0.0016126957824899501
	9	2exp	4	31	0.07932510347858318	1.1373790731023474	0.3452701997911569	0.0016030842274972288
	9	2exp	4	32	0.5824422183085379	1.0941202362503004	0.3452729999222702	0.0016061279942027728
	9	2exp	5	28	0.0036508024724944007	0.8853186720789544	0.34492268501610157	0.0019998349071090665
	9	2exp	5	29	0.010765124570839432	0.9285892139226346	0.3446766053792514	0.0020930459292167027
	9	2exp	5	30	0.003888137215040753	1.150683728506684	0.34430849015658643	0.0022213059410509514
	9	2exp	5	31	0.017433672613601466	1.1443657926616677	0.34444198522407954	0.0022473861137426556
	9	2exp	5	32	0.12526826301435268	1.100826841112917	0.344482807775684	0.002213836969728991
	9	2exp	6	28	0.0008514424360843131	0.875161643985566	0.34338646363314307	0.0036139304968613962
	9	2exp	6	29	0.002918055472530528	0.9066548186051374	0.3427614021451805	0.004017852623637245
	9	2exp	6	30	0.0014377923888818493	1.1116076528881074	0.3416818194065426	0.004826841426817294
	9	2exp	6	31	0.006693003255704354	1.1034548143638299	0.3416676079961136	0.005084745986464765
	9	2exp	6	32	0.04600984685815409	1.0634948016684846	0.34187746003988595	0.004837328511132539
	9	2exp	7	29	0.0006148897034399009	0.9077105426996502	0.339940025334739	0.008501877731298246
	9	2exp	7	31	0.001998194419906593	1.0816862793621627	0.33638250167859	0.014792849850026827
	9	2exp	7	32	0.013050983862512138	1.0453851767866433	0.3370850199470835	0.013672362801336647
	10	2exp	4	25	0.0013732766051662627	0.6603782619804487	0.3452598197186961	0.0014593913968245068
	10	2exp	4	26	0.0010116316267304256	0.8579228556344457	0.34548553382013	0.001503933741575837
	10	2exp	4	27	0.003623387609289204	0.8860365394113537	0.3454118772048636	0.0015389811866932605
	10	2exp	4	28	0.02635945019893907	0.8471787457927055	0.3454053265820933	0.0015434489616887959
	10	2exp	4	29	0.06621202182877113	0.9041679139703317	0.34534004219317926	0.001572202649915239
	10	2exp	4	30	0.024639653210274923	1.1155363326190593	0.3450826331676598	0.0016144441149842583
	10	2exp	4	31	0.10654663675425595	1.1137768210114594	0.34525072775389715	0.0016069878091470237
	10	2exp	4	32	0.7570112587775534	1.0739549945784652	0.34525929536869093	0.0016100374769406026
	10	2exp	5	27	0.00063123783955211	0.9050865618390653	0.34487299009113787	0.00200944241888164
	10	2exp	5	28	0.0045460534722441374	0.8644317683707886	0.3448815080626368	0.0020005864662772837
	10	2exp	5	29	0.01328217546457374	0.9094881918182877	0.34464233334912187	0.002094446029126416
	10	2exp	5	30	0.005248632083117101	1.1245935277113375	0.3442905814533335	0.002219440747882367
	10	2exp	5	31	0.02339522480851543	1.1198550935174902	0.3444195079549393	0.0022508999906584396
	10	2exp	5	32	0.1653355086286136	1.0786253008590796	0.344439581008174	0.002239590519782908
	10	2exp	6	28	0.001030825733927479	0.8560432891246897	0.34341102547638136	0.0035324066601527555
	10	2exp	6	29	0.0034809838522843833	0.8898550557841233	0.34280273317766374	0.00393508719544355
	10	2exp	6	30	0.0018494987311357765	1.0887162190458637	0.3417714159302074	0.0046982090082764655
	10	2exp	6	31	0.00857379923376608	1.0819201829163139	0.34175253343122847	0.0049491395094388956
	10	2exp	6	32	0.0559102526308196	1.0472537735151475	0.34200733072588196	0.004674461144463327
	10	2exp	7	29	0.0007002453402140905	0.8947117575061146	0.3402876654319833	0.007910116499053852
	10	2exp	7	31	0.0024313233958678966	1.0638506672069024	0.33702018781979576	0.013352791850651465
	10	2exp	7	32	0.01472710140847845	1.0348785761850392	0.33785897888450933	0.0121591138201261
	11	2exp	4	25	0.0014932186655573704	0.6515641144613926	0.3452197335937735	0.0014517215975911727
	11	2exp	4	26	0.0011040489928570885	0.8491808731278476	0.34544129646400984	0.0014967049068903946
	11	2exp	4	27	0.003957020071394499	0.8776477924732923	0.345363548897307	0.0015314219320046712
	11	2exp	4	28	0.028857575661507623	0.8389473190301991	0.3453582224338955	0.001536179777567024
	11	2exp	4	29	0.07248431981633692	0.8962976344054727	0.3452996587115024	0.0015655051586827818
	11	2exp	4	30	0.03226347244308705	1.0930714457962458	0.345035665745541	0.0016034385804020448
	11	2exp	4	31	0.13989203698839942	1.091993767599691	0.34520200322731226	0.0015973489237006476
	11	2exp	4	32	1.0	1.0525413674426563	0.34516404556753555	0.0015894906064672987
	11	2exp	5	27	0.0006890373070528918	0.8963252918504995	0.3448261745124871	0.001995984077469296
	11	2exp	5	28	0.004977902206945468	0.8557889997174624	0.3448350743809721	0.001987289918337186
	11	2exp	5	29	0.01453613826713739	0.9012868375126826	0.34460337123261664	0.0020811695355172632
	11	2exp	5	30	0.006815600833418998	1.1018764200953595	0.3442560668126772	0.002192762995064859
	11	2exp	5	31	0.03045152785186232	1.0978880739233743	0.3443845864167422	0.00222158130788361
	11	2exp	5	32	0.22014852250165584	1.0557192507906468	0.34434371393897967	0.0022097871267782827
	11	2exp	6	28	0.0011132446928990834	0.8483514157742291	0.3433990810576586	0.0034822427865127672
	11	2exp	6	29	0.00374145790261782	0.8829826387365334	0.34280316277170847	0.003894611848105659
	11	2exp	6	30	0.002282803354475757	1.0695808024182387	0.34184998664170735	0.004570372482627737
	11	2exp	6	31	0.010489090183303984	1.0643875972957177	0.3418577191192117	0.0047972502500200935
	11	2exp	6	32	0.07555014712423613	1.0221663683036741	0.34181712559721866	0.00481779146452972
	11	2exp	7	29	0.0007428302471558952	0.8888080785611716	0.3402990770777254	0.007971311163009713
	11	2exp	7	31	0.00286648842346244	1.0488823019036704	0.3373028757952757	0.01293349788173299
	11	2exp	7	32	0.02057824306079238	1.0057877130583297	0.3372797355486457	0.012980241481309152
#	ranges:	tmin	4-20	tmax	9-32	t0	4-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.3448841607606058 Eerr = 0.0016808240672668703


==> anc/AIC/E5_A2_P3_n2_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	10	29	0.0029738580280232376	0.5311368206294945	0.3766646558560614	0.001151136940898659
	4	1exp	10	30	0.007494729861412797	0.6121459816761146	0.3767504018284709	0.0011382080035666725
	4	1exp	10	31	0.05127301510435513	0.5903328869274451	0.3767719244311036	0.001134797176842646
	4	1exp	10	32	0.2930422863783204	0.586849362222326	0.3767086676523493	0.0011413102416451177
	4	1exp	11	30	0.00501633216726232	0.47610114552399296	0.37563349299101195	0.0013074523430812472
	4	1exp	11	31	0.0340961837190215	0.46064744415311376	0.37565789151811885	0.0013022805716958706
	4	1exp	11	32	0.17278747116962723	0.4746283386879591	0.3756295945458239	0.0013118397735961396
	5	1exp	10	29	0.00276490761265193	0.5388055456725512	0.3766382803499176	0.0011438910643109803
	5	1exp	10	30	0.02038010241356563	0.5121100852178085	0.3766388822923422	0.0011468091796432176
	5	1exp	10	31	0.14105321280638125	0.4939545419226001	0.376656767819827	0.0011444801506529563
	5	1exp	10	32	0.6806952594390544	0.5102313808158139	0.3765842378840926	0.0011502131437526727
	6	1exp	10	29	0.002716364159571548	0.540670065797889	0.3766305631538458	0.0011435870801874692
	6	1exp	10	30	0.0197373601256723	0.5153146612332592	0.3766287314595979	0.001147338939922577
	6	1exp	10	31	0.1371132876761004	0.4966526098757512	0.37664699118571887	0.001144817388454498
	6	1exp	10	32	0.6782456157188951	0.5105591288862878	0.376582388792229	0.0011516618632666149
	7	1exp	10	29	0.0026980089695355335	0.5413837708280727	0.3766210016781262	0.001144141624419176
	7	1exp	10	30	0.019716760263404454	0.5154190856327217	0.37661682252463563	0.0011489993027529687
	7	1exp	10	31	0.13713925789525883	0.49663457282010387	0.3766361677226578	0.0011465227324747372
	7	1exp	10	32	0.6760434344670065	0.5108547799100472	0.3765726311802587	0.0011536079355277378
	8	1exp	10	29	0.0026669184298859306	0.542603815304951	0.3766113906777937	0.0011452543429700136
	8	1exp	10	30	0.01958889222423364	0.5160697222824764	0.37661027562505023	0.0011490558702427532
	8	1exp	10	31	0.1357955544956935	0.49757232630886816	0.37662901142884714	0.0011467577178115576
	8	1exp	10	32	0.6708597472709319	0.5115545282269344	0.3765642348802894	0.0011537754822413277
	9	1exp	10	29	0.002421850558830145	0.5527503119461846	0.37662801759049863	0.0011492073528582834
	9	1exp	10	30	0.017849664973283524	0.5253675166113744	0.3766264531835336	0.0011578392844402035
	9	1exp	10	31	0.12367083956564959	0.5064796560639074	0.37664565685026186	0.001155419830335528
	9	1exp	10	32	0.6127654149907685	0.5197888841821875	0.3765837230228132	0.0011626690294326244
	9	1exp	11	32	0.37274145693314614	0.40140713055267524	0.3755083180303064	0.0013304328385318385
	10	1exp	10	30	0.028061273011291268	0.4801269464041325	0.37556649069065434	0.001288101155974978
	10	1exp	10	31	0.19082430202934125	0.46517207477424516	0.3755892778287747	0.001283176761819594
	10	1exp	10	32	1.0	0.47526405692521756	0.37557208233310224	0.0012945593550759162
	10	1exp	11	30	0.0037976803309630195	0.5053967856885605	0.37556649069065434	0.001288101155974978
	10	1exp	11	31	0.025825260963569824	0.48843067851295735	0.3755892778287747	0.001283176761819594
	10	1exp	11	32	0.13533528323661245	0.49789567868356127	0.37557208233310224	0.0012945593550759162
	10	1exp	14	32	0.0014891247460936063	0.41527459739214	0.37394786274715547	0.00202443608907223
	11	1exp	10	28	0.0006772511115639791	0.5028192290985919	0.37637480832533426	0.0011427659377536252
	11	1exp	10	29	0.004604584755837505	0.48511656968153755	0.3763737898915256	0.0011433487459077587
	11	1exp	10	30	0.009355343814438881	0.5899712194164517	0.3764753416355662	0.0011242111350497099
	11	1exp	10	31	0.06331262543926586	0.5702452516077017	0.3764986524059713	0.0011202406230661612
	11	1exp	10	32	0.35693841835813833	0.5689178759868693	0.37645946298205635	0.0011312633305988402
	11	1exp	12	30	0.0016569478311402683	0.40340918345925797	0.37458223898599674	0.0014402380588025327
	11	1exp	13	31	0.00166104318870404	0.40313489702649424	0.3743001890361452	0.0016518885737216204
	11	1exp	13	32	0.009563457553437292	0.40818006049610644	0.3742414531068664	0.0016647416727885926
	11	1exp	14	32	0.0013680304546427769	0.4246986471156883	0.3739014925817606	0.0020065741649671165
#	ranges:	tmin	10-20	tmax	14-32	t0	4-11	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.37629056318078424 Eerr = 0.0011470101846838892


==> anc/AIC/E5_A2_P3_n2_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	2exp	6	30	0.0035705630943406734	0.4276926368623916	0.3749577050425049	0.0016174643579390054
	4	2exp	6	31	0.024985541536299657	0.41382999994166214	0.3749731982817522	0.0016201107094300903
	4	2exp	6	32	0.1380223000997372	0.420827254276606	0.3748714185298884	0.0016338879320989391
	10	2exp	5	30	0.025214456029823314	0.4130369422893879	0.3746500900578072	0.0018736322808084057
	10	2exp	5	31	0.17564820812575063	0.4007382617564832	0.37466815180236174	0.0018746532437172152
	10	2exp	5	32	1.0	0.4055669631491934	0.3745922355435439	0.0018904417176592722
	10	2exp	6	30	0.00395660275220186	0.4183596865579768	0.3740478821193452	0.0024649378737884383
	10	2exp	6	31	0.027849883466753496	0.40439248141740564	0.374044499740829	0.002467695062446576
	10	2exp	6	32	0.1544091483722624	0.41147803594966387	0.37402907681270164	0.0024605277715803626
	11	2exp	5	30	0.02846624033386777	0.4024889985125926	0.37457423790367395	0.0018378559960081323
	11	2exp	6	30	0.004431599650697595	0.4080528822275919	0.3740119230788579	0.002370017362197412
	11	2exp	6	32	0.1736621760102196	0.40168586862522704	0.374003643699266	0.0023670932101278446
#	ranges:	tmin	4-20	tmax	9-32	t0	4-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.37450956679600605 Eerr = 0.0018895845602587922


==> anc/AIC/E5_A2_P3_n3_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	5	1exp	12	28	0.0012176030309069771	1.1200103840580713	0.39026000959315066	0.0029049744620563522
	5	1exp	12	29	0.008922937792661541	1.055099062177891	0.39032791201088624	0.0028591032255193514
	5	1exp	12	30	0.060729422808623805	1.0056154404656525	0.3902946256844544	0.0028801909583713414
	5	1exp	12	31	0.15580221262564134	1.0640399931360838	0.38993476934341353	0.0028874408469420905
	5	1exp	12	32	0.46718964632406973	1.1010231999686588	0.39007586769058644	0.002924998649661534
	5	1exp	13	28	0.0006149743031405651	1.019085608719129	0.3940468440512838	0.003902138580633379
	5	1exp	13	29	0.004513786653733916	0.9562288569744218	0.39410717526918315	0.003862328595521782
	5	1exp	13	30	0.031096831272580765	0.9082189816683358	0.3940924458683925	0.0038866530300972297
	6	1exp	12	28	0.0012038203866962642	1.1214333893200417	0.3902468708970597	0.0029021615260566673
	6	1exp	12	29	0.008780497385004863	1.0569922604727489	0.39033625111691633	0.002856425198632511
	6	1exp	12	30	0.058497431358710966	1.0097760472175459	0.39025598029773356	0.002859050290149843
	6	1exp	12	31	0.15049948919604278	1.0676850083891236	0.38990769220666505	0.0028744746675216284
	6	1exp	12	32	0.4349698296687839	1.1081690598233502	0.39003335450943205	0.0029145579661213226
	6	1exp	13	28	0.0006047196766488988	1.0213276723392102	0.39402186553673657	0.0038957797774374615
	6	1exp	13	29	0.004421319077015851	0.9588161480690625	0.3941031415880322	0.0038565906305425587
	6	1exp	13	30	0.029790810728476173	0.9132667398462003	0.39404097414073375	0.003871894127362693
	6	1exp	13	31	0.06565754992611883	0.9969460747793799	0.39344245370759295	0.003889497852826251
	6	1exp	13	32	0.18659801963257	1.0450537467766572	0.3935547589377093	0.0039148672679604375
	6	1exp	14	29	0.001850055308870466	0.8722335646004723	0.38981470282627456	0.004956888981338601
	6	1exp	14	30	0.011704256181504048	0.8371268397479372	0.3898731403852329	0.00496861631826163
	6	1exp	14	31	0.02700081664250121	0.9248353127374267	0.38918572892915393	0.005008257682682906
	7	1exp	12	28	0.001176722711594176	1.1242792573050997	0.39023350863390227	0.002896188211727053
	7	1exp	12	29	0.00852831397826786	1.0604206571469137	0.39034495111522133	0.0028507661375113303
	7	1exp	12	30	0.0531690131656092	1.0203879447193769	0.3903451914613622	0.002860963116640335
	7	1exp	12	31	0.14378754659585205	1.0724874137422127	0.3899697832022846	0.0028739497908250567
	7	1exp	12	32	0.4043360845828455	1.1154720845171482	0.3901023710653305	0.0029093264096382507
	7	1exp	13	28	0.0005943305423813326	1.0236382554091914	0.39400934008617977	0.0038881613599960987
	7	1exp	13	29	0.0043219864029051605	0.9616565197216299	0.39411252949456715	0.0038498051762154337
	7	1exp	13	30	0.027909816298008244	0.9209398593233773	0.39415960135275335	0.0038864733291378343
	7	1exp	13	31	0.06321674244862292	1.0011553435113423	0.39349422353371005	0.0038928772610325887
	7	1exp	13	32	0.1739981721889116	1.052412892140599	0.39360718683169277	0.003915654085596535
	7	1exp	14	29	0.0018306437038808998	0.8736399485433988	0.3898027342662981	0.004952894404200209
	7	1exp	14	30	0.012067646317298652	0.8333049070561233	0.3898090544667414	0.004988507356731626
	7	1exp	14	31	0.027725546191528786	0.9217191807606562	0.3891073714201641	0.0050213521509390405
	7	1exp	14	32	0.092708342827208	0.9586120892417097	0.38886517519568176	0.005102900271274615
	7	1exp	15	29	0.0006544012891341422	0.7972859705115563	0.3847471397564894	0.0059849035868023365
	7	1exp	15	30	0.0043653192310343	0.757770126527821	0.38472598883996917	0.00600264325040025
	8	1exp	12	28	0.0011505948804287878	1.1270860217345058	0.3902176869881853	0.0028896214858063003
	8	1exp	12	29	0.008272385775740113	1.0640052137438547	0.3903508823768092	0.0028449279625268526
	8	1exp	12	30	0.039626264296912246	1.0530527923998325	0.3904517434878661	0.002869442708402826
	8	1exp	12	31	0.10850552866512665	1.1021227518644559	0.39006874225542904	0.0028776288236035696
	8	1exp	12	32	0.29533585523843137	1.146885406875106	0.39019393502878325	0.0029140197729682705
	8	1exp	13	28	0.0005810804466656511	1.0266444452172685	0.3939874422681774	0.003880942866445514
	8	1exp	13	29	0.004197266690132664	0.9653167180578021	0.3941124264485828	0.003843702646924084
	8	1exp	13	30	0.021389361741536963	0.9522439513282153	0.39429314282017813	0.0039054968109091433
	8	1exp	13	31	0.04861001921009262	1.0303486226209166	0.3936064593394539	0.003907146174538487
	8	1exp	13	32	0.12875595341408874	1.0841103674999355	0.39370571992275205	0.003934090174915035
	8	1exp	14	29	0.0017825085057571774	0.8771927499633873	0.38979460250721065	0.0049498014264246154
	8	1exp	14	30	0.009730723102854697	0.8602098824446136	0.389830672158413	0.004998806823628728
	8	1exp	14	31	0.022419431362258636	0.9467104959387288	0.38910963797418757	0.00503431782751198
	8	1exp	14	32	0.07283177324732452	0.9854238849045215	0.3888424956635168	0.0051186630485045275
	8	1exp	15	29	0.0006381847668901066	0.8008706720174098	0.384756422282391	0.00597361981618026
	8	1exp	15	30	0.00379477879551289	0.776445486544968	0.38459001404864485	0.00599336262788361
	8	1exp	15	31	0.009891699736531404	0.8581589093508825	0.38359303417774665	0.006091522194870452
	8	1exp	15	32	0.03260435965093878	0.9026495598562753	0.3832770741244733	0.006201020442380576
	8	1exp	16	31	0.0013441225087778925	0.9148301172696376	0.3832639927259815	0.00877641464729212
	9	1exp	12	28	0.001107739275105538	1.1318307525593947	0.39017528109156135	0.0028771480185486756
	9	1exp	12	29	0.007879974067210532	1.0697226655214558	0.3903313422399288	0.0028335591005297536
	9	1exp	12	30	0.05018218600974426	1.0268119073863815	0.39034663464263164	0.002836187280836139
	9	1exp	12	31	0.13599210586807936	1.0783547821968316	0.3899692164377105	0.0028503253633184902
	9	1exp	12	32	0.9140711537170033	1.0339058852703829	0.3899880606105469	0.0028640503573023803
	9	1exp	13	28	0.0005552595479537374	1.0327049187219546	0.39392964878268977	0.003868447763617652
	9	1exp	13	29	0.003972722670867583	0.9721894498617456	0.3940784777060915	0.0038335397777296584
	9	1exp	13	30	0.026220131978016925	0.928287030355788	0.3941384267561198	0.0038516225439642667
	9	1exp	13	31	0.05760978217531099	1.0114749874576305	0.39341414170707734	0.0038567647454059817
	9	1exp	13	32	0.3650748103609264	0.9744068397220613	0.3933381451839208	0.0038660620082235694
	9	1exp	14	29	0.0017133901417263466	0.8824657763912939	0.3897451603656821	0.00493943743504448
	9	1exp	14	30	0.011102695464593719	0.8437224195433507	0.3898444020725489	0.004960398466510351
	9	1exp	14	31	0.02517409127122706	0.9330766974536555	0.3890570123314905	0.0049887968002451195
	9	1exp	14	32	0.1613192518027973	0.8970646597564972	0.38896352152662184	0.00500219617124941
	9	1exp	15	29	0.0006120235130218261	0.8068502638673075	0.38473783298515246	0.005955358177068741
	9	1exp	15	30	0.004081535091834236	0.7667325472243317	0.38475575765479036	0.0059710400478953955
	9	1exp	15	31	0.010535859678489709	0.850272827971497	0.38367572034312797	0.00605787621413952
	9	1exp	15	32	0.06542502664979478	0.8207132251863508	0.383648413941493	0.006089468892682338
	9	1exp	16	30	0.0005744484108610629	0.8159017505551693	0.3862943784134585	0.008778759924048809
	9	1exp	16	31	0.00143188413455176	0.9063968154926068	0.3833350383264282	0.008716587208838064
	9	1exp	16	32	0.008924256888008608	0.8710242759352688	0.38308014442388005	0.00871969796704077
	10	1exp	12	28	0.0011559136024560245	1.1265095300920402	0.3901782744491598	0.002934317565102374
	10	1exp	12	29	0.008185225996173023	1.0652513468676277	0.3903491149688601	0.0028880153626756784
	10	1exp	12	30	0.051862215008007216	1.0231529754817121	0.3904013753221902	0.002894365528039609
	10	1exp	12	31	0.13645619108553916	1.0779961738053232	0.38998987045273864	0.0029065916074153537
	10	1exp	12	32	0.8285540100682074	1.0437285244906866	0.3899062773945273	0.002912237429789962
	10	1exp	13	28	0.0005593501123643085	1.031726260351882	0.3939098582006208	0.003930059416674196
	10	1exp	13	29	0.003986296666591553	0.971763077958711	0.39407352079293856	0.0038915730080400445
	10	1exp	13	30	0.028301575889706547	0.9192999743042521	0.39420337817371187	0.003893099344635848
	10	1exp	13	31	0.058425868376549873	1.0099120584911452	0.39339388445522877	0.003892488448058429
	10	1exp	13	32	0.3486931589680485	0.9792394668441475	0.39328070050445174	0.0038898426246994446
	10	1exp	14	29	0.001550787389678376	0.8957605966062014	0.3899347160378371	0.004983701066827878
	10	1exp	14	30	0.011157715577645173	0.8431045038971793	0.39001951703158794	0.005001698646237444
	10	1exp	14	31	0.023686305022125792	0.9402435571621455	0.38914975778756417	0.005031173242931583
	10	1exp	14	32	0.1404403977517755	0.9124648984838256	0.3890466028846915	0.005038805405972012
	10	1exp	15	29	0.0005938760784616481	0.8111502676194525	0.38468822053537927	0.006012311377889465
	10	1exp	15	30	0.0039030733533757076	0.7726937316947831	0.38519850966576424	0.005984968078300602
	10	1exp	15	31	0.009800869776109378	0.8593120169288941	0.3839737934715146	0.006030774662927366
	10	1exp	15	32	0.05789999962544937	0.8350882225557164	0.3838738268042526	0.006023946508032766
	10	1exp	16	30	0.0005707498223568032	0.8168245106644425	0.3873012616264209	0.008657342730727558
	10	1exp	16	31	0.0013294946663095777	0.9162891133256632	0.3840623735446764	0.00847062141604217
	10	1exp	16	32	0.007861628387901092	0.8868716888521074	0.383640790532129	0.008418330831089602
	10	1exp	17	32	0.0015915053237996824	0.8923049275937749	0.37935761152068215	0.00995846304074724
	11	1exp	12	28	0.0012015731119390252	1.1216669556172358	0.39016314812170094	0.002968808886616167
	11	1exp	12	29	0.00843487931830618	1.0617166895520924	0.39035699348518216	0.002919234793884437
	11	1exp	12	30	0.05277332559611306	1.0212179337577485	0.3904135252194053	0.0029269699641729817
	11	1exp	12	31	0.1389702293289509	1.076074477592817	0.39000855780647886	0.0029388186182061223
	11	1exp	12	32	1.0	1.0249211990851481	0.3899944173414087	0.0029498305230843155
	11	1exp	13	28	0.0005610328026923929	1.0313257564240028	0.39382308276722866	0.003954419803974945
	11	1exp	13	29	0.0039640617739667506	0.9724622587177382	0.39401045634534515	0.003914761952059275
	11	1exp	13	30	0.027992282104037893	0.9205927572700433	0.39415264038901915	0.003914013634356431
	11	1exp	13	31	0.05771833458034407	1.0112658210854006	0.3933459144113406	0.0039135797504891
	11	1exp	13	32	0.3993335056739413	0.9649652998163809	0.39325120550502374	0.003905380589301165
	11	1exp	14	29	0.0014113565009123516	0.9083221294052666	0.3900303871313401	0.005007699228959511
	11	1exp	14	30	0.010092512475445925	0.8556466824973566	0.3901301987585282	0.005021351324420326
	11	1exp	14	31	0.021781505141371248	0.9501065938980999	0.3892306942775379	0.0050483453332558215
	11	1exp	14	32	0.1530220317164476	0.902931706740134	0.38911963177539616	0.005035763368480382
	11	1exp	15	29	0.0005779808521269359	0.8150259726428835	0.38460843167917336	0.006032445192730663
	11	1exp	15	30	0.003741385902229569	0.7783348219939846	0.3851581262904618	0.006006080352051614
	11	1exp	15	31	0.009513970384866828	0.8630257480779419	0.383921010469589	0.00604640368121639
	11	1exp	15	32	0.06679875463639828	0.8182685685449992	0.38381001317270497	0.006041430180973414
	11	1exp	16	31	0.0012904481863054967	0.9202636907407633	0.3839706535024054	0.008443145467314232
	11	1exp	16	32	0.009064286477753468	0.869078142562552	0.3836631960672624	0.008381261215234102
	11	1exp	17	32	0.001773018954150395	0.8779044736478047	0.3795478098875886	0.00992509590033296
#	ranges:	tmin	12-20	tmax	16-32	t0	4-11	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.3905481500292495 Eerr = 0.0030786515757525302


==> anc/AIC/E5_A2_P3_n3_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	2exp	4	28	0.0018339319187986394	1.0306178012151404	0.3884120824842488	0.0023072214179076117
	4	2exp	4	29	0.013153295008236737	0.9883987623134924	0.388483305746786	0.0022860954219263846
	4	2exp	4	30	0.07691693988858554	0.966710993993362	0.3886067709958316	0.002283939211303961
	4	2exp	4	31	0.17653805591593974	1.0215777277938631	0.38860270326738494	0.002301475104774779
	4	2exp	4	32	0.3503920932588479	1.0834004054540578	0.38871580180389514	0.0022986584641530683
	4	2exp	5	29	0.0017801049054344425	1.0333259787822875	0.388483305746786	0.0022860954219263846
	4	2exp	5	30	0.010409575845515238	1.008741906775682	0.3886067709958316	0.002283939211303961
	4	2exp	5	31	0.023891827799424677	1.064143466451941	0.38860270326738494	0.002301475104774779
	4	2exp	5	32	0.047420413185055785	1.1267364216722202	0.38871580180389514	0.0022986584641530683
	4	2exp	6	30	0.0014362181074470907	1.0528404291189455	0.3887575681681421	0.0023954738366168747
	4	2exp	6	31	0.0033168236023056615	1.1081956944477211	0.38878183546477263	0.002427868084321389
	4	2exp	6	32	0.006524403762865562	1.1723090410929053	0.3888544793440913	0.0024388719668979038
	4	2exp	7	32	0.0011221033092922493	1.202439407472177	0.38965474519043275	0.002524549467045183
	5	2exp	4	28	0.0015688081884586262	1.0448128953959317	0.38818187752995387	0.0023490402347770556
	5	2exp	4	29	0.011142098522318377	1.002828475723792	0.3882721522833895	0.0023223727109269615
	5	2exp	4	30	0.07563669879703594	0.9681097054655012	0.38824140354933717	0.002335102070041487
	5	2exp	4	31	0.17421072042731528	1.0226393969096363	0.38826614059570547	0.002352738616990373
	5	2exp	4	32	0.3480512705680283	1.0839160205129834	0.3883336384830997	0.0023593611672155183
	5	2exp	5	29	0.0017857793436325258	1.033036648889667	0.38901503510641466	0.0024525419101361187
	5	2exp	5	30	0.012147719291227892	0.9953144891564916	0.38899230698059273	0.002468434822356395
	5	2exp	5	31	0.028106315887347782	1.0506053124209702	0.38904781152451257	0.002521540463416975
	5	2exp	5	32	0.05626069993411786	1.1130609456611251	0.38910810051008893	0.0025319650303375577
	5	2exp	6	30	0.0016440150309571908	1.0405560568454233	0.38899230698059273	0.002468434822356395
	5	2exp	6	31	0.003803776221351919	1.0962838042653604	0.38904781152451257	0.002521540463416975
	5	2exp	6	32	0.0076140577606739175	1.159438485063672	0.38910810051008893	0.0025319650303375577
	6	2exp	4	29	0.01046433817154515	1.0082856480869673	0.38814799045775394	0.0023467221295842737
	6	2exp	4	30	0.07180932696883746	0.9724369745932722	0.388102209727766	0.0023560791575567975
	6	2exp	5	29	0.0017819057942506365	1.033234054757987	0.3890169946351092	0.002446256257617259
	6	2exp	5	30	0.012195736976573392	0.9949714436769217	0.3889700824093208	0.0024610246115484235
	6	2exp	5	31	0.02799004365929916	1.050950766788828	0.3890275970427373	0.0025168887493381676
	6	2exp	5	32	0.054291521448297915	1.115911199425476	0.3890754913697151	0.0025329179418645416
	6	2exp	6	30	0.002242923658332347	1.0123161677608497	0.38998292587927236	0.002376759561537513
	6	2exp	6	31	0.004636612715411762	1.0790673029039102	0.3899132522539588	0.002510730879421859
	6	2exp	6	32	0.010524775453732583	1.1324605016692675	0.3902050672690581	0.0024258013117736477
	6	2exp	7	31	0.0006274972950987307	1.1281158166722698	0.3899132522539588	0.002510730879421859
	6	2exp	7	32	0.001424373467032648	1.1816979147853228	0.3902050672690581	0.0024258013117736477
	7	2exp	4	28	0.0015041459944795804	1.0486393430177883	0.3879538199963727	0.0023949284452364134
	7	2exp	4	29	0.010353286452329632	1.009213396858688	0.38808131337282736	0.002357502955556045
	7	2exp	4	30	0.06387031026096127	0.9822002866294528	0.38806419953888094	0.002368708019886534
	7	2exp	4	31	0.15455895674891917	1.032214595534505	0.3880677874665521	0.0023925094486303184
	7	2exp	4	32	0.2914240859745564	1.0975752706468556	0.3881229020030714	0.0024039754722571505
	7	2exp	5	29	0.0018143979382698012	1.0315913060522128	0.38900029323938723	0.002444392010268107
	7	2exp	5	30	0.011282752101435286	1.001737640684754	0.38899809145104475	0.002453028814761002
	7	2exp	5	31	0.027205797622937816	1.0533189971932129	0.3890270351999347	0.0025139032391164845
	7	2exp	5	32	0.05146340896712101	1.1201909612129284	0.3890767953008824	0.0025292833667819414
	7	2exp	6	30	0.0020520875651829865	1.020400042301879	0.3899817908534433	0.002371342903004682
	7	2exp	6	31	0.004472295003032197	1.0822049012559984	0.3898891082208094	0.0025110007275292445
	7	2exp	6	32	0.009847836821643058	1.138000520480003	0.39018052522330754	0.0024286599343991237
	7	2exp	7	31	0.0007281956004695207	1.1145857863382005	0.39064503714923865	0.00223119016028153
	7	2exp	7	32	0.0014884205120482446	1.17787326662091	0.39075248511458255	0.0022558471563980664
	8	2exp	4	28	0.0015306789778970144	1.0470496955856228	0.3878952670377782	0.00239474224983752
	8	2exp	4	29	0.010297120072511889	1.0096864185462098	0.38804188331235395	0.0023512461844760572
	8	2exp	4	30	0.04355541821636129	1.0141019962963633	0.38809052957963486	0.0023352767588071745
	8	2exp	4	31	0.10532120170430559	1.0628994656173876	0.3880834660326774	0.002364126381724626
	8	2exp	4	32	0.18889426331175416	1.1309285122830466	0.38812852101620376	0.002377955216978427
	8	2exp	5	29	0.0018125598251193095	1.0316834500586811	0.3889694923053112	0.002439943240084872
	8	2exp	5	30	0.007853444533614732	1.0332439856666482	0.38904014726549513	0.0024096393977593067
	8	2exp	5	31	0.018847097816642046	1.08390826039592	0.3890544219702795	0.0024745467321901932
	8	2exp	5	32	0.033882142548794424	1.1536295966149468	0.38909315941691663	0.0024917984824283958
	8	2exp	6	30	0.0014522521280096938	1.0518311383273904	0.3900201118546475	0.002317186234165375
	8	2exp	6	31	0.003138058131074106	1.1130133813730763	0.3899174781495278	0.002453992042257904
	8	2exp	6	32	0.0066210892163265705	1.1710831811839075	0.39019731403451824	0.002375704463262843
	8	2exp	7	32	0.000995262961897249	1.2128701181075006	0.39079572029674725	0.004522021011287952
	9	2exp	4	28	0.0016361053968043551	1.0409944913845317	0.38775391311259805	0.002398824966892486
	9	2exp	4	29	0.010711944388603718	1.0062520563425184	0.387916299115643	0.002349742617601541
	9	2exp	4	30	0.06619094508050004	0.9792261993736352	0.3878902720000355	0.002346179123457961
	9	2exp	4	31	0.149699633586212	1.0347701776832923	0.38789637643299346	0.0023741388606824555
	9	2exp	4	32	1.0	1.0027309835252083	0.3878449475095631	0.002393463405869018
	9	2exp	5	29	0.0018568070044653	1.0294908833188434	0.3888267683077881	0.0024506304267411442
	9	2exp	5	30	0.011428829609923702	1.0006190424850545	0.3887855309345153	0.0024371556542790275
	9	2exp	5	31	0.025646470268433787	1.0582376761691237	0.3888109847967525	0.0025089168218480774
	9	2exp	5	32	0.17358518471691367	1.0229271686174257	0.3887883166057954	0.0025188672017374585
	9	2exp	7	31	0.0007003169175426809	1.1181345792597663	0.39045715276988435	0.002232595476453655
	9	2exp	7	32	0.004791478144636663	1.0762103575040456	0.3904491644438904	0.0022233158274373305
	10	2exp	4	28	0.0017349206995098392	1.0356633053445436	0.38786243617425276	0.0023568017456912296
	10	2exp	4	29	0.011273915891595532	1.0018057683100365	0.3880203094880962	0.0023098074101841034
	10	2exp	4	30	0.05563203699539573	0.9937082353785405	0.38818607706266395	0.0023048380840678235
	10	2exp	4	31	0.12707684942718017	1.0478772838207058	0.38815510702678846	0.0023321347641216982
	10	2exp	4	32	0.7701332413692508	1.022822655707127	0.38807754024751223	0.0023673837013998547
	10	2exp	5	29	0.002030339369619336	1.0213686462342102	0.3889835689958479	0.002395406546706012
	10	2exp	5	30	0.01060261880097949	1.007144090218185	0.38919531801868745	0.002360480114895375
	10	2exp	5	31	0.023543934574015674	1.0653658193969973	0.3891635389426486	0.0024296388200567383
	10	2exp	5	32	0.14208476744439555	1.03894673851847	0.3890929294645068	0.0024542595239612176
	11	2exp	4	28	0.0013620264283837663	1.057662223015555	0.38782907634545105	0.002342463510295479
	11	2exp	4	29	0.008696186520020957	1.024380301415349	0.3879892155778926	0.002297270061767823
	11	2exp	4	30	0.04060297395424744	1.01995139589835	0.38817082742327585	0.002285377802179102
	11	2exp	4	31	0.0990218119359049	1.0678334333086252	0.3881209642338183	0.0023191671123554795
	11	2exp	4	32	0.7274188056719149	1.0272119753320454	0.3881104874482503	0.002324095894431158
	11	2exp	5	29	0.0015454687110334985	1.0461755297846504	0.38892649903973503	0.0023913667353950663
	11	2exp	5	30	0.007669984157623447	1.0352994360810184	0.38915933246412565	0.002347205595857089
	11	2exp	5	31	0.018147322734704697	1.087061251892424	0.38910658966008416	0.0024216661072816014
	11	2exp	5	32	0.13296586491166706	1.0442532499463253	0.3890904682818222	0.002430035631508631
	11	2exp	6	30	0.0013787779615041336	1.0565509539182305	0.3900789466231752	0.0022660864521081635
	11	2exp	6	31	0.0029291176963715847	1.1190049404040956	0.3898954587327712	0.002413997089684297
	11	2exp	6	32	0.02142706683184005	1.0732169280623491	0.3898765694626775	0.002420175647699679
#	ranges:	tmin	4-20	tmax	9-32	t0	4-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.3882935713076086 Eerr = 0.0023139727976924603


==> anc/AIC/E5_B1_P2_n1_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	10	30	0.0005757062858472929	1.3489955845072108	0.3096499855955808	0.0007419961006307505
	4	1exp	10	31	0.0038570313481250244	1.2940857494802358	0.30968481454007685	0.000728944327186109
	4	1exp	10	32	0.004020552840118532	1.4133071600668272	0.3096802016810801	0.0007214407488337659
	4	1exp	11	31	0.0016913441002578081	1.2412274637900726	0.3094141878632947	0.0007349363383920688
	4	1exp	11	32	0.0017163477602993957	1.3711999560264378	0.3094120308703427	0.0007244057020614133
	5	1exp	10	30	0.000605711385827982	1.3439149843699287	0.3096437505355826	0.0007429384231320968
	5	1exp	10	31	0.004097329558716802	1.2883297849491322	0.3096760933893538	0.0007304636624984739
	5	1exp	10	32	0.004469641614429349	1.4036809042418075	0.30967328833040747	0.0007230451178006586
	5	1exp	11	31	0.001766364822142138	1.2368874514426962	0.3094068239385688	0.0007363008974260255
	5	1exp	11	32	0.0018593214793601468	1.3635796715428878	0.3094075976289718	0.0007262969959639323
	5	1exp	12	29	0.0009208836698107221	0.8259082041880773	0.30830891586778236	0.0007903012299150567
	5	1exp	12	30	0.005994256901229223	0.7941107054023276	0.30829058668520615	0.0007940343618374629
	5	1exp	12	31	0.041382119276171705	0.7594683463510576	0.3083174687399318	0.0007893667301333943
	5	1exp	12	32	0.08063480285680841	0.8547867822782377	0.30825904165548146	0.0007837842365775687
	6	1exp	10	30	0.0006007460684545809	1.3447381125110418	0.30964277717554606	0.0007417198725414006
	6	1exp	10	31	0.004118215122255046	1.2878455551989065	0.309671356819164	0.0007302532862517659
	6	1exp	10	32	0.00482900171334249	1.3966507649667406	0.3096725767059477	0.0007230455372634905
	6	1exp	11	31	0.001781122070360726	1.2360554634020968	0.30940119561571183	0.0007359537425247819
	6	1exp	11	32	0.0019877527909672277	1.357218421566299	0.30940767284834575	0.0007267444057054977
	6	1exp	12	29	0.0009035079253292673	0.8281492439420878	0.3083075758947243	0.0007888757437229549
	6	1exp	12	30	0.005893769969450609	0.7959891467436068	0.30828972700367807	0.0007925210255708116
	6	1exp	12	31	0.041284765373917336	0.7597162759534758	0.3083120982755041	0.0007887779372525465
	6	1exp	12	32	0.08335289330031193	0.8514714855072691	0.30826021215723937	0.0007838928898565929
	6	1exp	13	30	0.0018613255250826315	0.74311874053202	0.30798966626596264	0.0008326908213369863
	6	1exp	13	31	0.0126095895990259	0.7114822858396678	0.3080250495128935	0.0008256273862099536
	6	1exp	13	32	0.02902748404565296	0.7967952704671645	0.30795393754399536	0.000822159986922175
	7	1exp	10	30	0.0005936443506154052	1.345927305159961	0.30964071969676593	0.000740338374090686
	7	1exp	10	31	0.004112118377753176	1.2879866533548239	0.30966606842074224	0.0007298590037174312
	7	1exp	10	32	0.005324151756536128	1.3877767974516981	0.30967149712819825	0.0007228766664233975
	7	1exp	11	31	0.0018003182583138657	1.2349834716880823	0.3093931777520316	0.0007355338384496146
	7	1exp	11	32	0.00218639277751084	1.3481471546735646	0.3094057520505616	0.0007271524889253244
	7	1exp	12	29	0.0008779878285828188	0.8315200852274451	0.30830363255687204	0.0007869056233130067
	7	1exp	12	30	0.005746540568218159	0.7988000158763353	0.30828652553205216	0.0007904464449269565
	7	1exp	12	31	0.04073857934331095	0.7611181723616636	0.30830486304377525	0.0007875756891545596
	7	1exp	12	32	0.08686189307739503	0.847347875487703	0.3082606596374374	0.0007833629509113704
	7	1exp	13	30	0.0018503041085494568	0.7438174314997296	0.3079803629125438	0.0008311797922289038
	7	1exp	13	31	0.012787060128406058	0.7099293826891953	0.3080089580975353	0.0008257250714397078
	7	1exp	13	32	0.03079692646368692	0.7905666612071696	0.30794654700037993	0.0008228472614181854
	7	1exp	14	31	0.0026817992526624534	0.7001541463688234	0.30761773315619756	0.0009518797568388993
	7	1exp	14	32	0.007182638350134785	0.7740146002809228	0.3075144169863525	0.0009509641767220942
	8	1exp	10	30	0.0005897163577503514	1.346591178358341	0.3096467331647157	0.0007389218046196123
	8	1exp	10	31	0.004128915552361011	1.2875984173291226	0.3096687327104957	0.000729462562241677
	8	1exp	10	32	0.005983488841708324	1.3771631236492854	0.30967956487217374	0.0007227444965253769
	8	1exp	11	31	0.0018074939479622402	1.234585684957504	0.30939506508729026	0.0007352484738014141
	8	1exp	11	32	0.0024177130613479564	1.3385691522800636	0.309415234288253	0.0007278121004871312
	8	1exp	12	29	0.0008613634997140425	0.833769041976642	0.30830869751391815	0.0007852127070195878
	8	1exp	12	30	0.0056703291527453615	0.8002834454047703	0.30829267912768865	0.0007886727377066176
	8	1exp	12	31	0.040633900904669056	0.7613889958405478	0.30830724834654816	0.000786598857218252
	8	1exp	12	32	0.09291703036371358	0.8406091228001371	0.3082718180643715	0.0007830587577035161
	8	1exp	13	30	0.001833065695214135	0.744918631510981	0.30798228431437474	0.0008299561574259171
	8	1exp	13	31	0.012894298346241707	0.709001439036647	0.3080047139428372	0.0008260505707079096
	8	1exp	13	32	0.032856805044730965	0.7837515050274237	0.3079524727075431	0.0008238770858603852
	8	1exp	14	31	0.0027405144390306255	0.6976061790682738	0.3076056045657542	0.0009532568753984001
	8	1exp	14	32	0.007695223988817876	0.7663553667891816	0.30751569546938956	0.0009533348756245683
	8	1exp	15	32	0.001082588664188391	0.8068756578725199	0.30760140457324286	0.001021998129462631
	9	1exp	10	30	0.0005727902237766517	1.3495033907238618	0.30965513609856193	0.0007386620941298879
	9	1exp	10	31	0.004050175363657794	1.2894321901408192	0.309673815879533	0.0007302679292875954
	9	1exp	10	32	0.006747627603333882	1.3662370181268428	0.3096912605609332	0.0007234885671437118
	9	1exp	11	31	0.0018180342521724347	1.2340042340171533	0.3093976189834799	0.0007360057243978023
	9	1exp	11	32	0.0027487485325835485	1.3263478521228746	0.3094267294358659	0.0007292404320844565
	9	1exp	12	29	0.0008577659970041923	0.8342614263275946	0.30831455939509833	0.0007840833129933485
	9	1exp	12	30	0.0056834303853880155	0.8000270205338627	0.30830019651898305	0.0007874519370341693
	9	1exp	12	31	0.04110748868424792	0.7601692489467614	0.3083111700364866	0.0007861715804295326
	9	1exp	12	32	0.10306394625053535	0.8302448543354564	0.30828625690206063	0.0007832132888345397
	9	1exp	13	30	0.0018234442104754418	0.7455377694445336	0.30798775265261086	0.0008293674013008902
	9	1exp	13	31	0.013022790203713433	0.7078996956829545	0.30800445209183047	0.0008268951369675148
	9	1exp	13	32	0.035742211811517856	0.7748911349839329	0.3079647788014108	0.000825178249447993
	9	1exp	14	31	0.0028153399675556108	0.6944370767090235	0.3075958583887155	0.0009548420739508522
	9	1exp	14	32	0.008423608243285936	0.7563066563790054	0.3075224588078667	0.0009556589313695366
	9	1exp	15	32	0.0011870002502498936	0.7960433941029657	0.3076102084195447	0.0010250717504267375
	10	1exp	10	30	0.0020767605023999896	1.2206988947471447	0.30935652855679785	0.0007447300809143143
	10	1exp	10	31	0.014152369078413843	1.1702777276397	0.3093875164053132	0.0007336723762624367
	10	1exp	10	32	0.025306730112397497	1.2460661639656405	0.30942003146053326	0.0007282168517995725
	10	1exp	11	31	0.0019153148776962167	1.2287916140216852	0.3093875164053132	0.0007336723762624367
	10	1exp	11	32	0.0034248934875538307	1.3054026479640046	0.30942003146053326	0.0007282168517995725
	10	1exp	12	29	0.000837938787276597	0.8370127533771301	0.308312590374866	0.0007820029569399405
	10	1exp	12	30	0.00561594073444571	0.801354340293747	0.3082990485190722	0.0007852164602311187
	10	1exp	12	31	0.040928305207810024	0.760629083554856	0.3083070360751081	0.0007846234283786581
	10	1exp	12	32	0.11522383035094255	0.8190921588773902	0.30828955696162713	0.0007827127640122582
	10	1exp	13	30	0.0018676369178673494	0.7427204970428003	0.30798025186246575	0.0008267402246205211
	10	1exp	13	31	0.013500446147040311	0.7038972715001124	0.3079922974816148	0.0008254740970140775
	10	1exp	13	32	0.041029946556912916	0.7603679970959835	0.3079622801704798	0.000824615355011357
	10	1exp	14	31	0.0029140673853117896	0.6903821581346541	0.3075829265104972	0.0009550880306890438
	10	1exp	14	32	0.009526396711068787	0.7426368477480941	0.30752372101539394	0.0009568135429535263
	10	1exp	15	32	0.0013394296429819464	0.7818299167695717	0.30760914521822347	0.0010270264204310783
	11	1exp	10	30	0.000805290881318387	1.3154349899907904	0.3096051860295918	0.0007382579176618957
	11	1exp	10	31	0.005862064525187136	1.2542186977840772	0.3096135441316265	0.0007339875189563833
	11	1exp	10	32	0.01601643759750561	1.2876529665097314	0.30962757957207543	0.0007288709963664523
	11	1exp	11	28	0.0025824720419827855	0.7045942447442	0.3083962228235373	0.0007670673883466666
	11	1exp	11	29	0.0061467864971286295	0.7913187502070518	0.30830922251372195	0.0007804636846842237
	11	1exp	11	30	0.04171239186536571	0.7586315710140746	0.30829804130332017	0.0007836096683674098
	11	1exp	11	31	0.3060198023203845	0.7214148363004375	0.30830265786233857	0.0007839051400084601
	11	1exp	11	32	1.0	0.764765990223438	0.30829550899475183	0.000782857470391444
	11	1exp	12	29	0.0008318770915838894	0.8378669119839371	0.30830922251372195	0.0007804636846842237
	11	1exp	12	30	0.005645158367575848	0.8007777694037456	0.30829804130332017	0.0007836096683674098
	11	1exp	12	31	0.04141527662304146	0.7593840382109868	0.30830265786233857	0.0007839051400084601
	11	1exp	12	32	0.1353352832366127	0.80300428973461	0.30829550899475183	0.000782857470391444
	11	1exp	13	30	0.001895429127247389	0.7409826954184734	0.30797531063454936	0.0008258780131751546
	11	1exp	13	31	0.013855716255000676	0.7010111447611117	0.3079820679867233	0.0008261334979856189
	11	1exp	13	32	0.04788958029787652	0.7440947606200261	0.3079652878636884	0.0008255433619633986
	11	1exp	14	31	0.0029913387491318608	0.6873031937585523	0.3075701808872678	0.0009570587662357829
	11	1exp	14	32	0.010917392904780892	0.7274934421665591	0.3075308017854056	0.0009593056432986468
	11	1exp	15	32	0.0015363127720260333	0.7656956393777565	0.3076176861849696	0.0010307707119881263
#	ranges:	tmin	10-20	tmax	14-32	t0	4-11	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.3083081782493866 Eerr = 0.0007742586793409538


==> anc/AIC/E5_B1_P2_n1_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	5	2exp	4	27	0.0006452836038879286	0.8428551562373114	0.30862568632139953	0.0009448758957424445
	5	2exp	4	28	0.0035952812620628355	0.8302083229537984	0.3085264192462965	0.000929098904099314
	5	2exp	4	29	0.008734661023946306	0.8908360557765934	0.3084177296994393	0.0009580666406183776
	5	2exp	4	30	0.0583918928213455	0.8620613932477057	0.30839570741145755	0.0009658332618677191
	5	2exp	4	31	0.2994080992313587	0.8568085003565725	0.3085122491651745	0.0009397607051972189
	5	2exp	4	32	0.4815287021699874	0.9411498414038187	0.3084810071569018	0.000942317495635585
	6	2exp	4	27	0.0006205979376057468	0.846570059792137	0.30862859826695793	0.0009453943801914831
	6	2exp	4	28	0.003466325663091133	0.833528966490258	0.30852991767314897	0.0009293682684259574
	6	2exp	4	29	0.008285251408129012	0.8954292854107195	0.3084226389634744	0.0009575935523306714
	6	2exp	4	30	0.05537114500176233	0.8664879306580635	0.3084007713862186	0.00096508330835484
	6	2exp	4	31	0.29273870444453665	0.8586106688151924	0.3085086297865252	0.0009414349045712087
	6	2exp	4	32	0.48153760605070395	0.9411484190429796	0.30848657617027375	0.0009435860154369381
	6	2exp	5	29	0.0023763621618449063	0.8678493602467234	0.30798254399733727	0.0010597487960245192
	6	2exp	5	30	0.016529792178429134	0.835369516369711	0.30795322348552073	0.0010637886569777725
	7	2exp	4	27	0.0005948593618064898	0.8506041948290521	0.30862210492714476	0.0009448642514161797
	7	2exp	4	28	0.003343991456391214	0.8367953306641349	0.30852495147565784	0.00092868018214074
	7	2exp	4	29	0.007894882268800073	0.8996260036646012	0.30842063264904784	0.0009560447401359611
	7	2exp	4	30	0.05280804972084502	0.870437511807642	0.3083992604147725	0.0009632223743434296
	7	2exp	4	31	0.28788638165223374	0.859947830677806	0.3084980598095539	0.0009421123858201042
	7	2exp	4	32	0.4990570130208102	0.9383994949109274	0.30848587061667615	0.000943626750534028
	7	2exp	5	28	0.0008014859937565035	0.8222096723563463	0.30813585926684595	0.001035485571215298
	7	2exp	5	29	0.0022613784856603267	0.8723581091699869	0.30798130263661144	0.0010591356810543114
	7	2exp	5	30	0.015700157586390352	0.8398472198229696	0.3079526471470508	0.0010631936907496056
	7	2exp	5	31	0.09337171720237229	0.8229437743266137	0.30801602224366625	0.001046974147040479
	7	2exp	5	32	0.21961281639629096	0.8816038165780038	0.3079167959673499	0.0010629355659531852
	7	2exp	6	29	0.0005635280350165193	0.8557573307405248	0.3074911717562408	0.0012460261814861557
	7	2exp	6	30	0.003929157486722874	0.8221353413352708	0.3074574847931483	0.0012564716738087572
	7	2exp	6	31	0.021253320808059598	0.8135130974901104	0.3075849973473861	0.0012116182469601808
	7	2exp	6	32	0.050823274159683726	0.8736299479336294	0.3074605862874225	0.001253929756500834
	8	2exp	4	27	0.0005871608013038643	0.8518447939810015	0.30862076259158744	0.0009445763038999315
	8	2exp	4	28	0.0033182670092714844	0.837497374193656	0.3085251640697744	0.0009282942910508856
	8	2exp	4	29	0.007816856618559088	0.9004896757223536	0.3084241804331671	0.0009546663455248757
	8	2exp	4	30	0.05251922663692645	0.8708945377839337	0.3084037759264955	0.0009614842124480842
	8	2exp	4	31	0.29489924646459204	0.8580224013618616	0.3084937421031701	0.0009427094226043284
	8	2exp	4	32	0.5438702657770125	0.9317848493254394	0.30849326920842646	0.0009433117071958527
	8	2exp	5	28	0.000805747886385204	0.8217045865783116	0.3081318683396181	0.001035132634529784
	8	2exp	5	29	0.002252407869181751	0.8727194517761827	0.3079828640565037	0.0010582617635318697
	8	2exp	5	30	0.01565420474551549	0.8401021063376588	0.3079556623252514	0.0010622695718828918
	8	2exp	5	31	0.09558857904751787	0.820988369227264	0.3080109527410248	0.0010486294460842246
	8	2exp	5	32	0.23555796417763653	0.875996540964621	0.30792667366791354	0.0010641414826373828
	8	2exp	6	30	0.0038405519019969023	0.8242088815333746	0.30746450943207226	0.0012585662751967092
	8	2exp	6	31	0.021576055734549352	0.8122025746617607	0.30757672732856256	0.0012198367345087763
	8	2exp	6	32	0.05358310096762206	0.8692233366422609	0.3074721490976069	0.001260160765285638
	8	2exp	7	30	0.0008018097476311588	0.8221712094552464	0.30693876409228865	0.0015850416156462524
	8	2exp	7	31	0.004516300710430934	0.8094745950694137	0.3070654005090559	0.0015177039316870318
	8	2exp	7	32	0.012413084612038456	0.8602750131045137	0.30686893743852195	0.0016232508185365143
	8	2exp	8	31	0.0016605436251230729	0.7528351184616101	0.3058851542961535	0.0022556005352400202
	8	2exp	8	32	0.004854145177571772	0.8029164329007032	0.3054646798504129	0.0026290485245777724
	8	2exp	9	32	0.0006569371124783134	0.8411505487531177	0.3054646798504129	0.0026290485245777724
	9	2exp	4	27	0.0005924694897762202	0.8509875884728599	0.30862737661321665	0.0009415941593106279
	9	2exp	4	28	0.003341994019642532	0.8368496488091639	0.3085326239599974	0.0009258387539499361
	9	2exp	4	29	0.007876879884837125	0.8998245135529733	0.3084352251740484	0.0009511519499216661
	9	2exp	4	30	0.05328345421407053	0.869690660178492	0.3084161827194754	0.0009575417772779347
	9	2exp	4	31	0.3099118497028564	0.8540500701098052	0.30849598297773	0.0009409981241076893
	9	2exp	4	32	0.6238465430585328	0.9212314895444931	0.30850828608607306	0.0009402955632168881
	9	2exp	5	28	0.0008072068669806096	0.8215322933747959	0.30814142270401934	0.0010331381428459175
	9	2exp	5	29	0.0022375598038529812	0.8733207162571882	0.30799787227497	0.001055787125224495
	9	2exp	5	30	0.015582014785538924	0.8405040371151044	0.30797266194719447	0.0010597331123657556
	9	2exp	5	31	0.09794722271842296	0.8189570823086225	0.30801956030875155	0.0010485307858172685
	9	2exp	5	32	0.25714899787597273	0.8689806481956125	0.3079530573616822	0.0010627890754740406
	9	2exp	6	30	0.003746328569038721	0.8264670423156869	0.30748678495532034	0.0012571301943330837
	9	2exp	6	31	0.021895580487729882	0.8109242578585866	0.3075838391211732	0.0012241320388250124
	9	2exp	6	32	0.057286721693899346	0.8636537428201727	0.30750404336560083	0.0012603166425244946
	9	2exp	7	30	0.0007954902743646564	0.8229248033058244	0.30694594458812974	0.0015909989939902507
	9	2exp	7	31	0.004670772002840417	0.8064172189544162	0.307053325581581	0.0015342505996883587
	9	2exp	7	32	0.01336363308020362	0.8538588442901266	0.30689070116968753	0.0016321827554793588
	9	2exp	8	31	0.0018325226352777148	0.7434495495986323	0.30579547936549195	0.0023452598260770507
	9	2exp	8	32	0.005561664999248289	0.7905469321716438	0.3054171984154707	0.002706204576207872
	9	2exp	9	32	0.0010560079178751466	0.7959445804165669	0.3063390556514903	0.0021653621762998923
	10	2exp	4	27	0.0006563567903031001	0.8412347169382771	0.3086125233056748	0.000940429807664593
	10	2exp	4	28	0.003730599500223924	0.8268495302687368	0.30851946055369545	0.000924944350661554
	10	2exp	4	29	0.008544050805823348	0.8927546564385329	0.3084251936275019	0.0009490590547600172
	10	2exp	4	30	0.058166247488606965	0.8623840442640776	0.308406988108496	0.0009550647183112455
	10	2exp	4	31	0.3505160721108798	0.8442005773907576	0.3084777975755654	0.0009408838529429472
	10	2exp	4	32	0.802012395261942	0.9019069011101409	0.30849697048591856	0.0009396444836532643
	10	2exp	5	28	0.000897857506927852	0.8113959694421401	0.3081305933545672	0.0010328520048627282
	10	2exp	5	29	0.0024000518741881566	0.86694758420476	0.3079918419152851	0.0010546551100133702
	10	2exp	5	30	0.016762888222055416	0.8341518581848427	0.3079681006833912	0.0010584205982622527
	10	2exp	5	31	0.10851650880022287	0.8104176217809032	0.3080074806895131	0.0010499051872820953
	10	2exp	5	32	0.3155304002890824	0.8526126995496052	0.30795458930592984	0.0010632161500317811
	10	2exp	6	29	0.0005779266472196394	0.8533544860862374	0.30750844335771393	0.0012478191033586919
	10	2exp	6	30	0.004048018106852938	0.8194260338732534	0.307480454618105	0.0012571571050794597
	10	2exp	6	31	0.024647222407590236	0.8006303969314534	0.30756184560035016	0.0012304715781608353
	10	2exp	6	32	0.07071682960752247	0.8461025158753025	0.30750213485696154	0.0012626012689133516
	10	2exp	7	30	0.0008492771135969118	0.8166936689094345	0.30694322171182997	0.0015952763846972396
	10	2exp	7	31	0.005204296695046434	0.7965844732462748	0.3070304743419954	0.0015503856756597302
	10	2exp	7	32	0.016002858387252298	0.8381866454026576	0.30690235001954896	0.0016377037076822337
	10	2exp	8	31	0.0020193637630185717	0.734202979487658	0.30576258405211015	0.002377346239460299
	10	2exp	8	32	0.0065353796612675165	0.7758803032391965	0.30544976382553696	0.002689709345576991
	10	2exp	9	32	0.0011922023976649254	0.7843915644466332	0.3063300252223305	0.002194362853836125
	11	2exp	4	27	0.0006414111283434934	0.8434284208959936	0.3085944917528818	0.0009408250758536931
	11	2exp	4	28	0.0036966074388136544	0.8276816624558158	0.3085039032370833	0.0009249182854027537
	11	2exp	4	29	0.008537518897698016	0.8928211599330527	0.30841472958714766	0.0009468867956224812
	11	2exp	4	30	0.058719900803389576	0.8615945902190402	0.3083990982779005	0.0009525807699656226
	11	2exp	4	31	0.36768788606643354	0.8403743468006734	0.3084576635476543	0.0009415404637736941
	11	2exp	4	32	1.0	0.8849352691258158	0.30848532261732853	0.0009388687859811891
	11	2exp	5	28	0.0008934105287125411	0.8118688440722411	0.30811416530094343	0.0010323766116318144
	11	2exp	5	29	0.0023802192533199655	0.8677019246303417	0.30798376661156646	0.0010527741640923211
	11	2exp	5	30	0.016709961994929304	0.8344268442959872	0.3079633657942631	0.001056577932269927
	11	2exp	5	31	0.11139819209537064	0.8082335566002212	0.30799386068125584	0.0010508501432480815
	11	2exp	5	32	0.371738743409353	0.8394977978190135	0.3079589659820564	0.001061610373424993
	11	2exp	6	29	0.0005629325499671824	0.8558580228870238	0.3075055993287216	0.0012472392348738938
	11	2exp	6	30	0.003960606323819743	0.8214106047269198	0.3074813596864661	0.0012561019870413663
	11	2exp	6	31	0.025128955567380082	0.7989472163576138	0.3075460286258044	0.0012357352994665847
	11	2exp	6	32	0.08167386802501728	0.8340983066442145	0.30751379904738413	0.0012606563542612221
	11	2exp	7	30	0.0008246328129437833	0.819498175672403	0.3069465979389412	0.001596808691424471
	11	2exp	7	31	0.005266874815886168	0.7954978731845639	0.30701423600249367	0.001562755419098265
	11	2exp	7	32	0.017937241147801524	0.8282638882597053	0.3069322505114233	0.0016337770476568601
	11	2exp	8	31	0.002094702145279873	0.7307145150897226	0.30570448656218385	0.0024302513064329893
	11	2exp	8	32	0.007426099243352414	0.7642648234221813	0.30547469598526356	0.002684162392647844
	11	2exp	9	32	0.0013863477653350712	0.7700229519412619	0.3063799050351814	0.0021695545000817397
#	ranges:	tmin	4-20	tmax	9-32	t0	4-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.3083077188948503 Eerr = 0.0009466159880797226


==> anc/AIC/E5_B1_P2_n2_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	5	1exp	12	28	0.002485733362471724	1.2121187015664159	0.3544918668398805	0.002167000315273211
	5	1exp	12	29	0.007205685913511233	1.2508996376058559	0.35445377030317193	0.002179727736921561
	5	1exp	12	30	0.048946491726729664	1.1907544053737182	0.35445107708165163	0.0021921136649703655
	5	1exp	12	31	0.27680663984088155	1.1562313824109864	0.35442996122967435	0.0021986177418582948
	5	1exp	12	32	0.6732309068236316	1.2095428972647468	0.35393275993987716	0.0021568489854239185
	6	1exp	12	28	0.0026304542364087953	1.2050450999355997	0.3545074736291345	0.0021616684003304375
	6	1exp	12	29	0.0074733040689822505	1.2466094271873944	0.35446504423374836	0.0021746994652837416
	6	1exp	12	30	0.05074151168050463	1.186752555313205	0.3544622379341281	0.002187021699362214
	6	1exp	12	31	0.28405351311223626	1.1535110207749402	0.3544404934244764	0.0021931972660025416
	6	1exp	12	32	0.7028713157585497	1.205234351929978	0.35395572324355856	0.002152782163741134
	6	1exp	13	29	0.0010249856930693543	1.3228548362140997	0.3542518690325097	0.0025960723457110267
	6	1exp	13	30	0.006979441653052259	1.2546527556528597	0.35422395318354605	0.002604731434608771
	6	1exp	13	31	0.0390839399188041	1.2157561894862496	0.35419939100065123	0.0026138830007624526
	6	1exp	13	32	0.09871742591046315	1.2647637746377272	0.3535886192453542	0.002567276251500139
	7	1exp	12	28	0.0027846586246326947	1.1979240068489998	0.3545302498147136	0.002157557744683999
	7	1exp	12	29	0.007778550200059889	1.2418996909419155	0.3544819361818315	0.0021709055826713945
	7	1exp	12	30	0.05281517975825559	1.1823020777122004	0.35447876420628466	0.002183165423762703
	7	1exp	12	31	0.292742443605776	1.150339384615264	0.35445638025556164	0.0021891985665375177
	7	1exp	12	32	0.7339083144170179	1.2009133235650702	0.35398281668762843	0.0021502524210115846
	7	1exp	13	29	0.0010664366677856898	1.3178993087860211	0.35427331740865614	0.0025909890834868257
	7	1exp	13	30	0.007262173868086146	1.249980956393241	0.35424438881193315	0.0025994244497415516
	7	1exp	13	31	0.040263025174198955	1.2124537539885625	0.35421971501445465	0.0026085895333348287
	7	1exp	13	32	0.10301568999154966	1.2602774776401047	0.3536203512117097	0.0025628437750808814
	7	1exp	14	30	0.0010438480641644327	1.3205754247205759	0.35486557129550805	0.0033361271203690927
	7	1exp	14	31	0.005600379984144728	1.2805509287616443	0.354623655549748	0.003341696594113208
	7	1exp	14	32	0.014270079176404849	1.3277058182555164	0.3539863182382584	0.0033002486095385962
	8	1exp	12	28	0.002998082703404688	1.1886930448415458	0.35454565672600086	0.0021508638050062746
	8	1exp	12	29	0.008217686886944396	1.2354386559261374	0.3544896567144288	0.002164553814519208
	8	1exp	12	30	0.055646379582023064	1.1765000361717983	0.3544864351932003	0.0021766481505001043
	8	1exp	12	31	0.3055087660353905	1.1458461970488902	0.3544633080830174	0.0021824796169309
	8	1exp	12	32	0.7707702992305316	1.1960126940821043	0.354001017818294	0.002145295562365759
	8	1exp	13	29	0.0011262406462143936	1.3110790149458447	0.35428564558584175	0.0025828389395492163
	8	1exp	13	30	0.007649500379790052	1.2438678833353343	0.3542556215399348	0.002591041988144134
	8	1exp	13	31	0.04200445874949161	1.207749063430415	0.3542309282713846	0.0026001597292645896
	8	1exp	13	32	0.10814677142376657	1.2551608468456195	0.3536427782061158	0.0025554988666618822
	8	1exp	14	30	0.0010988017749588434	1.314162131703225	0.3548698249364696	0.003323735516126242
	8	1exp	14	31	0.005837929620228218	1.2756636620382058	0.35462617203490004	0.003329800942038676
	8	1exp	14	32	0.014958547043554761	1.3224704999057848	0.3539933060938723	0.003287993440014966
	8	1exp	15	31	0.0010553289931645267	1.3192080980058831	0.35270470064544024	0.004231870332181857
	8	1exp	15	32	0.0027156111360388977	1.365705920002606	0.3520691278770088	0.004225971637692203
	9	1exp	12	28	0.0032730290797323962	1.1777251830014588	0.35457741128840164	0.002143325192210353
	9	1exp	12	29	0.008793397618632761	1.2274724911699109	0.3545128641826803	0.0021573909395140155
	9	1exp	12	30	0.059439363753686504	1.1691734053201925	0.3545095522002849	0.0021693920687363977
	9	1exp	12	31	0.3233439640223573	1.139873756159594	0.35448559453099765	0.0021752532842962283
	9	1exp	12	32	0.819095044232209	1.1899317217981173	0.35403417006581	0.002139789811655887
	9	1exp	13	29	0.0012055424039167958	1.302573468853417	0.3543071766329542	0.0025729570509676787
	9	1exp	13	30	0.008174995681246435	1.2360514300858068	0.35427624176798944	0.0025810394045975675
	9	1exp	13	31	0.04447462064158879	1.2013998489343554	0.3542515193832069	0.0025903628409219316
	9	1exp	13	32	0.11503368876015037	1.2486623487390711	0.3536736880636174	0.0025464846458881124
	9	1exp	14	30	0.0011721036306978957	1.306089654360205	0.35487697917850813	0.003309345568654379
	9	1exp	14	31	0.006172098692352906	1.2691151081783192	0.3546324595130796	0.0033163566278561875
	9	1exp	14	32	0.015874252686606506	1.3158687639348192	0.35400060319704457	0.0032735079392628083
	9	1exp	15	31	0.001099279835959414	1.3141077591760935	0.35277538561159866	0.004212220360313181
	9	1exp	15	32	0.002834823689610822	1.3606514823049771	0.35214535732537816	0.004206106963434855
	10	1exp	12	28	0.003779529355512714	1.1597397314335833	0.35458035495513807	0.0021279852926123144
	10	1exp	12	29	0.009779906097232538	1.2149632307922318	0.3545109597727659	0.0021423409124995984
	10	1exp	12	30	0.06598739832979729	1.1575615060917237	0.35450937193557924	0.0021546675214908005
	10	1exp	12	31	0.35458905203004815	1.1301639816000932	0.35448597153128086	0.0021604370153814017
	10	1exp	12	32	0.9021887511091861	1.18026935876176	0.35404764790400783	0.002126833719352665
	10	1exp	13	29	0.0013413913684283921	1.2892262417887899	0.3543028428489594	0.0025568750401384096
	10	1exp	13	30	0.009082595686324012	1.2236655675207262	0.35427173862458206	0.002565264651219739
	10	1exp	13	31	0.048807174245461514	1.191071114327139	0.35424804385215797	0.0025746995315561135
	10	1exp	13	32	0.12692775421412772	1.2383051877985798	0.3536811999817245	0.0025316474735574157
	10	1exp	14	30	0.0012996005398486592	1.2931825505019878	0.35485463554750174	0.003284082737675062
	10	1exp	14	31	0.0067634561362373445	1.2583509790662393	0.35461249775108333	0.0032923138131096394
	10	1exp	14	32	0.01747529809536778	1.3051921108733457	0.35398175196694287	0.003248854858249617
	10	1exp	15	31	0.0011913818702265562	1.3040504344161394	0.3528157041047377	0.004177573555935055
	10	1exp	15	32	0.0030845038351770674	1.3507207683749538	0.3521881959600909	0.004172042633108681
	11	1exp	12	27	0.0006038253548490595	1.2149316819578777	0.3546383934919874	0.0021106413765693867
	11	1exp	12	28	0.004375569629958521	1.1414350789696395	0.35462473101442166	0.002113882704230035
	11	1exp	12	29	0.011155349523808863	1.199482139230007	0.35454575862710036	0.0021285798041825107
	11	1exp	12	30	0.07490058562079606	1.1434839594477568	0.35454399765431793	0.002140855873129576
	11	1exp	12	31	0.39737753688068395	1.1181716358859686	0.35452083651218413	0.002146672487741507
	11	1exp	12	32	1.0	1.1699762065242503	0.35409234442062104	0.002115828350138575
	11	1exp	13	28	0.0005933890826252988	1.217256308469577	0.354644087797392	0.002512586962589435
	11	1exp	13	29	0.0015299896800096942	1.2727820442418432	0.35434027710624405	0.002540037292129474
	11	1exp	13	30	0.010311458254859749	1.208736660632593	0.3543074656533037	0.0025484047420545135
	11	1exp	13	31	0.0546959014096618	1.1784142851254846	0.35428569986163766	0.0025580400677291133
	11	1exp	13	32	0.14082818805241268	1.2273659706633688	0.35372516772213913	0.0025162318308766447
	11	1exp	14	30	0.001473225486591941	1.2775078923285088	0.35487581713394584	0.0032587514106795926
	11	1exp	14	31	0.007571126773109915	1.2450794636091247	0.3546368820772319	0.0032681128868993943
	11	1exp	14	32	0.019346120530014034	1.293891714917166	0.3539991208440011	0.0032239128523173432
	11	1exp	15	31	0.0013172430169575715	1.2914970519199143	0.3529011290897856	0.00414821172799194
	11	1exp	15	32	0.003372353423929103	1.3402242939071154	0.35226636887798585	0.004143224295637125
#	ranges:	tmin	12-20	tmax	16-32	t0	4-11	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.3541285632491978 Eerr = 0.0021414857037909446


==> anc/AIC/E5_B1_P2_n2_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	2exp	4	28	0.002079228163939229	1.0672638796520737	0.3533885413804998	0.0022996920803968293
	4	2exp	4	29	0.007526338599939734	1.0829122386209868	0.3531411815854317	0.002346998113217748
	4	2exp	4	30	0.048894196451725914	1.0485200598768896	0.35315225590610916	0.0023614088418233443
	4	2exp	4	31	0.27691954733335716	1.0278537923864528	0.35308135861122647	0.0023702464288964387
	4	2exp	4	32	0.5884590163430337	1.0841840109688157	0.35269194350733823	0.002443810170591976
	4	2exp	5	29	0.001018579166157495	1.132135522194668	0.3531411815854317	0.002346998113217748
	4	2exp	5	30	0.0066171099254209095	1.094107888567189	0.35315225590610916	0.0023614088418233443
	4	2exp	5	31	0.03747698537211447	1.0706810337358885	0.35308135861122647	0.0023702464288964387
	4	2exp	5	32	0.07963926764992296	1.1275513714075682	0.35269194350733823	0.002443810170591976
	5	2exp	4	28	0.002203634206364194	1.0619810469590296	0.3533793645999052	0.002297305354766913
	5	2exp	4	29	0.007850557340664057	1.0792447737310187	0.3531242612191125	0.002346488302649606
	5	2exp	4	30	0.051181665605469585	1.044709837643333	0.3531349397329209	0.0023607258302513496
	5	2exp	4	31	0.2864645635666832	1.025142766789031	0.35306481807205353	0.0023695453230737212
	5	2exp	4	32	0.6307826857981627	1.0788413860988242	0.3526815149286366	0.0024411106154229568
	5	2exp	5	29	0.001736435355789793	1.0836422782007888	0.35446583103886675	0.002529793813878577
	5	2exp	5	30	0.011309316351850214	1.047501963829069	0.35448634596045825	0.0025560391662498416
	5	2exp	5	31	0.06408555399229592	1.0259733711832146	0.35444456023395243	0.002565217466045411
	5	2exp	5	32	0.1237790087466148	1.0922721310319425	0.3539207035579793	0.002706001608621212
	5	2exp	6	30	0.001530549531690104	1.0951156894576632	0.35448634596045825	0.0025560391662498416
	5	2exp	6	31	0.008673036600922604	1.0705809090607457	0.35444456023395243	0.002565217466045411
	5	2exp	6	32	0.01675166720747027	1.13778346982494	0.3539207035579793	0.002706001608621212
	5	2exp	7	31	0.001208672332886643	1.1165797194859661	0.354688742581439	0.0028545300453936607
	5	2exp	7	32	0.0022869470304912576	1.186494058465301	0.3540439025696455	0.0030437615499500025
	6	2exp	4	28	0.0023891380290132253	1.0546333438561055	0.35340577647858884	0.0022943381743274413
	6	2exp	4	29	0.008377028779129887	1.0736005335071368	0.35314483877098773	0.0023449080139509616
	6	2exp	4	30	0.05466215165908625	1.0392273234873595	0.35315530744725837	0.0023589953001772425
	6	2exp	4	31	0.30283000248387204	1.0206982260669086	0.3530868000713855	0.0023678874152620513
	6	2exp	4	32	0.6826983852482701	1.0727574051394995	0.35271315072406745	0.002437900263062966
	6	2exp	5	29	0.0018005038908328532	1.0803484419012226	0.35444779042362506	0.0025331911258353536
	6	2exp	5	30	0.011734811735715138	1.0442904034599885	0.35446731930700065	0.002559377082096624
	6	2exp	5	31	0.06569480365618253	1.0239066329683293	0.35442493421707144	0.002569299728283743
	6	2exp	5	32	0.13043092612464266	1.0880844512868144	0.353907171849091	0.0027093031184473697
	6	2exp	6	30	0.0016093487137359868	1.0905518049515872	0.3547281209523226	0.003464844351728891
	6	2exp	6	31	0.008993966895943796	1.0674213407245186	0.3546657308479491	0.0035113915023285555
	6	2exp	6	32	0.01770419831184705	1.1331748018148082	0.3538583340299862	0.0038805282366411622
	6	2exp	7	31	0.0012172010572832717	1.1159404925756329	0.3546657308479491	0.0035113915023285555
	6	2exp	7	32	0.0023960026930109806	1.1824432714589304	0.3538583340299862	0.0038805282366411622
	7	2exp	4	28	0.002561047414913538	1.0483166458842688	0.35345376241183524	0.0022827100982612714
	7	2exp	4	29	0.008866005808982143	1.0686673943018414	0.35318782952495364	0.002333894050746688
	7	2exp	4	30	0.05785089868639174	1.034502536475278	0.3531977751026938	0.002347653626174235
	7	2exp	4	31	0.3168368444085979	1.0170809976815112	0.3531312463443821	0.0023567010387014814
	7	2exp	4	32	0.7267208109372657	1.0679505423990814	0.3527685201730571	0.002424859661857192
	7	2exp	5	28	0.0005538156880749655	1.0536021682463215	0.3547131539237125	0.0024618412306053085
	7	2exp	5	29	0.0018942437197469728	1.0757345235997693	0.3544751479470198	0.002523721133657058
	7	2exp	5	30	0.012345424669382139	1.0398794698846967	0.3544939013298625	0.002549605350024546
	7	2exp	5	31	0.06826736322872592	1.0207056348333723	0.3544524073353947	0.0025602493335784198
	7	2exp	5	32	0.13823729485897418	1.0834342151653038	0.3539475885523947	0.00269753244145846
	7	2exp	6	30	0.0016886409233481988	1.0861795825415017	0.35472018196056193	0.003467148680271759
	7	2exp	6	31	0.009322675713936562	1.0642999778023878	0.35465622125643237	0.003517418117200449
	7	2exp	6	32	0.018779849653635515	1.1282595798255903	0.3538505743266266	0.003885259962541489
	7	2exp	7	31	0.0014432047075410663	1.1004575721630376	0.3527519286872449	0.008223109686235899
	7	2exp	7	32	0.0030849076206911764	1.1604676272828742	0.35132605553188545	0.009271883012748432
	8	2exp	4	28	0.0027118027441976663	1.043116890272633	0.35349443579107653	0.002266618496925099
	8	2exp	4	29	0.009213012873674117	1.065328912915454	0.3532209027572586	0.0023185833868168007
	8	2exp	4	30	0.0600484711377387	1.031395611467561	0.35323061398277633	0.002332026302153524
	8	2exp	4	31	0.32521158023621244	1.0149938751495478	0.3531663964532404	0.002341161338931355
	8	2exp	4	32	0.7541659212301182	1.0650990021161628	0.3528155984299716	0.0024072768876575914
	8	2exp	5	28	0.0005914776399075273	1.0473362690117909	0.35475190103552134	0.002442733719799753
	8	2exp	5	29	0.001982919014734148	1.071575401550794	0.354506066810412	0.0025055400956023933
	8	2exp	5	30	0.012913113549256252	1.035970093631238	0.3545248105639663	0.0025308792026713595
	8	2exp	5	31	0.0705627162772389	1.0179497932534372	0.3544845757726713	0.0025419122108548253
	8	2exp	5	32	0.1447018771797597	1.0797779055624277	0.35399697589045453	0.002675205710161794
	8	2exp	7	31	0.001523580040718112	1.0955305973213583	0.3526665150340603	0.008311067724580672
	8	2exp	7	32	0.0032977246051588433	1.1546666703418316	0.3512577900601564	0.009355739773002539
	9	2exp	4	28	0.0028395838644020995	1.0389310828339438	0.35353815921115356	0.0022469229914236664
	9	2exp	4	29	0.009458366761124387	1.0630434525781247	0.3532560550544943	0.002299845065109217
	9	2exp	4	30	0.061570456317039515	1.0293097729785183	0.35326542187753207	0.0023130114582345413
	9	2exp	4	31	0.3290607561743241	1.0140525618441973	0.3532038892408779	0.0023222158275588343
	9	2exp	4	32	0.7698466246837409	1.0635160092082183	0.3528621141838064	0.0023865687276459404
	9	2exp	5	28	0.0006264236561036147	1.0418693138893595	0.35479232413618855	0.0024173711384374423
	9	2exp	5	29	0.002054954707634316	1.0683314198515237	0.3545370033729299	0.0024813228116378466
	9	2exp	5	30	0.013370733423069107	1.0329418417830958	0.3545556867322634	0.002506037463619804
	9	2exp	5	31	0.0720290205668399	1.0162358603962751	0.3545165990670604	0.0025173455839084995
	9	2exp	5	32	0.14918884329288798	1.0773349214300028	0.35404325537563675	0.002646256520606549
	9	2exp	6	30	0.0018394387325575744	1.078403539777926	0.3548472239270197	0.003381196983342031
	9	2exp	6	31	0.00988726807177015	1.0591870912942407	0.3547867235618399	0.003433863288214693
	9	2exp	6	32	0.02024627401759756	1.12199405404165	0.3540183110553911	0.0037839520290615736
	9	2exp	7	31	0.0015584677675663857	1.0934723897893395	0.35277633423834154	0.008219095174582814
	9	2exp	7	32	0.003384106286908575	1.1524182240069374	0.35140976061693874	0.009248064656159436
	10	2exp	4	28	0.0032304632646528502	1.0272067157683846	0.35351757746393253	0.0022329913235207815
	10	2exp	4	29	0.010439788829274698	1.0544587018106513	0.35322648166439874	0.0022873785740625103
	10	2exp	4	30	0.06781672106560295	1.0212575531720973	0.3532367247670288	0.002300155232499404
	10	2exp	4	31	0.35772940273565196	1.0073698066940757	0.3531785259144198	0.0023097311118389146
	10	2exp	4	32	0.8485341505510966	1.0560299303063096	0.35284270956555347	0.002372407428685001
	10	2exp	5	28	0.0007111034632672064	1.0297939778857486	0.35475474570296733	0.0023998724996143685
	10	2exp	5	29	0.0022632904027809755	1.059552703737482	0.35449106905362215	0.0024648323872955313
	10	2exp	5	30	0.014708093450940294	1.0246523051150962	0.3545112194754451	0.002488810110465338
	10	2exp	5	31	0.07811572362195264	1.0094756718853128	0.35447374547064636	0.002500836865672928
	10	2exp	5	32	0.16450444117850396	1.0695169486483873	0.3540105257193093	0.0026255514952894777
	10	2exp	6	30	0.002035929458689787	1.069176997719303	0.3548570918289212	0.003320039276646699
	10	2exp	6	31	0.010784770809386392	1.0516316867168987	0.3548002512879916	0.0033722696977074103
	10	2exp	6	32	0.02232843943359889	1.1138365207599912	0.35404935396005416	0.0037074768253440755
	10	2exp	7	31	0.0016864994931359751	1.0862949410012623	0.3529024009208128	0.007939714011127983
	10	2exp	7	32	0.0036803258935961735	1.1451215756251478	0.3516044120950999	0.008929089553148027
	11	2exp	4	28	0.003919942095899587	1.0096202312502147	0.3535180818205884	0.0022193649777152743
	11	2exp	4	29	0.012429806841548104	1.03928713567722	0.3532190859632435	0.0022752114030719084
	11	2exp	4	30	0.08040942897731063	1.0070639984038001	0.3532284861526264	0.0022877525173412246
	11	2exp	4	31	0.41852385883726584	0.9948132421858487	0.35317491118072264	0.0022976616865137056
	11	2exp	4	32	1.0	1.0433957036161003	0.3528394411376389	0.0023593998714357698
	11	2exp	5	28	0.0008594614705114562	1.0117474960903818	0.3547376733007949	0.002384483928288961
	11	2exp	5	29	0.0026794120060297092	1.0442092778432477	0.35446446268953324	0.0024512051345237994
	11	2exp	5	30	0.017343285522155215	1.010321217052862	0.35448387011163945	0.002475054796084391
	11	2exp	5	31	0.09073520850845163	0.9969961631477894	0.35444865968170575	0.0024881078992970342
	11	2exp	5	32	0.19285888615723581	1.056795253145706	0.3539876729699791	0.0026107271560859746
	11	2exp	6	30	0.0024128054951447187	1.0537372045150506	0.3548654664596225	0.0032648706292177803
	11	2exp	6	31	0.012585442120567633	1.0382051015013016	0.3548115402969529	0.0033179445531961085
	11	2exp	6	32	0.026194731319344133	1.1005284275106801	0.354065841998699	0.003642475488702779
	11	2exp	7	31	0.001947553557026132	1.07321140247348	0.35304356629829464	0.007640262736298846
	11	2exp	7	32	0.004245614527957398	1.1326967697026238	0.3517977374479298	0.008619855037364595
#	ranges:	tmin	4-20	tmax	9-32	t0	4-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.3531196199751769 Eerr = 0.00236613166766766


==> anc/AIC/E5_B2_P2_n1_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	10	29	0.0017442178907507325	1.1225836964386062	0.3256135411882434	0.0008124861052212809
	4	1exp	10	30	0.010568904601613477	1.0862935209465416	0.3256119235957217	0.0008132283776147266
	4	1exp	10	31	0.07556699629477065	1.037698260979744	0.3255881005878428	0.0008065124128073344
	4	1exp	10	32	0.2905017580677952	1.0499310675513143	0.32565481971452376	0.0008113698672703466
	4	1exp	11	30	0.002198177078151376	1.0982339952802145	0.3253391270971274	0.0008654250581453348
	4	1exp	11	31	0.015499697222926281	1.0480030881476943	0.3253153405926163	0.0008634620360327849
	4	1exp	11	32	0.05953684435553536	1.0604053349937557	0.3253821332560115	0.0008669965387109453
	5	1exp	10	29	0.001817608370516707	1.1182452438331194	0.32562243428121335	0.0008112437828792628
	5	1exp	10	30	0.01108070546529533	1.0815646021761307	0.32562039775597745	0.0008118437027349253
	5	1exp	10	31	0.07930687973495847	1.0330977610027265	0.32559716944466693	0.0008052976076935758
	5	1exp	10	32	0.32593631830028075	1.0394681228689928	0.3256623657216348	0.0008100559390873017
	5	1exp	11	30	0.0023129373626521524	1.0928771651462539	0.3253478214762805	0.0008636878953186247
	5	1exp	11	31	0.016317349489391085	1.0428622443598654	0.3253246035881732	0.0008618805343882124
	5	1exp	11	32	0.06706265774167113	1.049068952253269	0.3253895541631123	0.0008654066197644842
	5	1exp	12	31	0.003945808533014054	1.036652367007795	0.32485296847537193	0.0009828265760292924
	5	1exp	12	32	0.015336722999859135	1.049060122260872	0.3249442104188498	0.0009864638561285911
	6	1exp	10	29	0.0019521751947787	1.110727066928379	0.32563083724485237	0.0008140799828375915
	6	1exp	10	30	0.0120428549088684	1.0732379840757333	0.32562787094428325	0.0008145071873713714
	6	1exp	10	31	0.08651717201926924	1.0248103291921296	0.3256063665824815	0.0008083770587582679
	6	1exp	10	32	0.3793792966938246	1.025664989430921	0.3256706293859577	0.0008131903985250625
	6	1exp	11	30	0.002455646380470991	1.0865748792822112	0.3253624568220383	0.0008664777970262626
	6	1exp	11	31	0.017401986041765825	1.0364267031168257	0.32534088771856245	0.0008649533765890815
	6	1exp	11	32	0.07639704455294839	1.0366578437756468	0.32540445818071406	0.0008686947455587249
	6	1exp	12	30	0.0005607407366114192	1.0888164440628523	0.3249030534621691	0.000989235485203408
	6	1exp	12	31	0.0040693155686441496	1.0334080579837581	0.3248814374952991	0.0009867313477546838
	6	1exp	12	32	0.01703985371957938	1.0385296434373998	0.3249681338650942	0.0009900438778546008
	6	1exp	13	31	0.0005543893947854584	1.090082147963429	0.3249278060672157	0.0011213707472876161
	6	1exp	13	32	0.0023110056340437967	1.092965115999232	0.3249753803993382	0.0011277028237192056
	7	1exp	10	29	0.002087587845024595	1.1036675908316016	0.3256450155614127	0.0008164043235645572
	7	1exp	10	30	0.013012151863624862	1.0654967691619572	0.3256409653741069	0.0008166220174437821
	7	1exp	10	31	0.09383224329266798	1.0170802694416041	0.32562134648194424	0.0008109611497278098
	7	1exp	10	32	0.4333392844477175	1.0135754893798632	0.3256844218191187	0.0008157893015669778
	7	1exp	11	30	0.0026133809395002404	1.0800217483192434	0.3253806536080134	0.0008686627628228423
	7	1exp	11	31	0.018604919244035865	1.0297425349969118	0.3253608320224726	0.0008674186349642827
	7	1exp	11	32	0.08609870538457774	1.0252720948637828	0.3254228405557193	0.000871340655147849
	7	1exp	12	30	0.0005815189335632735	1.0847736798768912	0.32493367757393954	0.000991518693134721
	7	1exp	12	31	0.004230184258127284	1.0293269283427522	0.32491406409299134	0.0009891703745468264
	7	1exp	12	32	0.018804802067708577	1.0286739104853724	0.32499627827762506	0.0009922194584987905
	7	1exp	13	31	0.000579664358380441	1.0851286007336538	0.32498459689529013	0.0011274333018057442
	7	1exp	13	32	0.0025551547244339503	1.0823935359869543	0.3250273868661546	0.0011336710742691515
	7	1exp	14	32	0.001059120536571084	1.018156943326637	0.3243525220538939	0.0012335096675160167
	8	1exp	10	29	0.0022592046486652247	1.0953514258138983	0.32566560278115714	0.000817611202019526
	8	1exp	10	30	0.014198295364849426	1.0567729458534239	0.325660755545716	0.0008177152870873996
	8	1exp	10	31	0.10281420241337803	1.0083740830434287	0.32564327194932335	0.000812480491291935
	8	1exp	10	32	0.49255596644478916	1.0019312072363047	0.32570530323692515	0.0008172019380769673
	8	1exp	11	30	0.002840328766861165	1.0712559539741282	0.3254032743933682	0.0008692001314181958
	8	1exp	11	31	0.020322012204019392	1.0209146727610687	0.32538526424767894	0.0008682488768357098
	8	1exp	11	32	0.09756274434563467	1.0133672065171866	0.3254462174656477	0.0008721373459315987
	8	1exp	12	30	0.0006209400058402625	1.0774857979861199	0.32496697162667865	0.000991381276462302
	8	1exp	12	31	0.004528807998474508	1.0221465896139295	0.3249496539116617	0.0009892827291799573
	8	1exp	12	32	0.02100301749428728	1.0176185253601466	0.3250283048067316	0.000991977166704479
	8	1exp	13	31	0.0006243899701215895	1.076870169433625	0.3250391861421661	0.0011298691439061152
	8	1exp	13	32	0.0028626340340827117	1.07043254518829	0.32507837691098623	0.0011358414285856228
	8	1exp	14	32	0.001142414147466767	1.0097452971881198	0.324415709563337	0.0012367740557296886
	9	1exp	10	29	0.002278605228107412	1.094451353419886	0.3257116581984815	0.0008211463633532312
	9	1exp	10	30	0.01439442880587439	1.0554010127966242	0.32570469525775414	0.000821029878570547
	9	1exp	10	31	0.10470521318837989	1.0066383297994856	0.3256896599298717	0.0008159528892244301
	9	1exp	10	32	0.5165722195576159	0.9976032970479777	0.3257508740673972	0.0008205505008157819
	9	1exp	11	30	0.0030513825686220813	1.0637112191694373	0.3254312957868874	0.0008711669353557847
	9	1exp	11	31	0.021923646622041233	1.0133285562468575	0.325414953820408	0.0008703476385187475
	9	1exp	11	32	0.10840990848444408	1.0033268456852689	0.3254750216355472	0.0008743253193656831
	9	1exp	12	30	0.0006708378293330447	1.0688976919416904	0.32499731480640287	0.000990654441460268
	9	1exp	12	31	0.004904294015728246	1.0137621284318197	0.32498231623773766	0.0009886716578085901
	9	1exp	12	32	0.023537717318718093	1.0062247244394227	0.32505745379973305	0.0009913769186910822
	9	1exp	13	31	0.0006800393928398905	1.0673839914499552	0.3250871476934373	0.0011322732243858942
	9	1exp	13	32	0.0032192354414215295	1.058074471620639	0.3251230394962776	0.0011382058301465034
	9	1exp	14	32	0.0012376069834363335	1.0008524120245443	0.32447412965010974	0.001240138483093648
	10	1exp	10	28	0.0008090696551288804	1.0480801818393046	0.32525774872778884	0.0008817789687072331
	10	1exp	10	29	0.003988478982468933	1.0355201495141164	0.3254084733332917	0.0008562024070063518
	10	1exp	10	30	0.027116135381209723	0.9920722418981446	0.325383556061151	0.000855330748622916
	10	1exp	10	31	0.1953338243929635	0.9472515577470194	0.3253695682794698	0.0008551435298038122
	10	1exp	10	32	1.0	0.9375541902022239	0.32542587528851413	0.0008588058152395664
	10	1exp	11	30	0.0036697698620983526	1.0442865704190998	0.325383556061151	0.000855330748622916
	10	1exp	11	31	0.026435558449912484	0.9946141356343703	0.3253695682794698	0.0008551435298038122
	10	1exp	11	32	0.1353352832366127	0.9821996278309009	0.32542587528851413	0.0008588058152395664
	10	1exp	12	30	0.0007983441166609369	1.0495629913114817	0.32495500939016314	0.0009779088202630357
	10	1exp	12	31	0.005847430665066458	0.995247264104554	0.3249423249092174	0.0009760807683213241
	10	1exp	12	32	0.0290165542994649	0.9852984866173523	0.3250146857716858	0.000978159404322325
	10	1exp	13	31	0.0008062560112315787	1.0484672584794934	0.32503009958368895	0.0011129974287705621
	10	1exp	13	32	0.003955321156154818	1.0363989021806461	0.32506425255842597	0.0011183095146294249
	10	1exp	14	32	0.0015437701814643677	0.9762915307649492	0.32442378314913994	0.0012187252573365127
	11	1exp	10	28	0.0005890415111277328	1.083345554635988	0.32552440261368265	0.0008242156067561552
	11	1exp	10	29	0.0033276144723420505	1.0545890209058155	0.3256286578971358	0.0007973121266545137
	11	1exp	10	30	0.021543905992313025	1.015075837922738	0.32561893729837793	0.0007981643041694809
	11	1exp	10	31	0.15725641729256434	0.9679022539968634	0.32560752724254516	0.0007943024313799627
	11	1exp	10	32	0.8244360868985197	0.9551047045107143	0.3256625663652467	0.0007983091430403959
	11	1exp	11	29	0.0010444686650716143	1.0197047855081727	0.32495805794952703	0.0009668408885936085
	11	1exp	11	30	0.00683728064352887	0.9787853984587672	0.3249447346786502	0.00096952071609749
	11	1exp	11	31	0.05025758416840285	0.9303689906931569	0.3249363627610027	0.0009680929657374748
	11	1exp	11	32	0.2549407059594662	0.9218876551176761	0.32500668985615033	0.0009696097732095599
	11	1exp	12	30	0.0009253253124601891	1.0331623650398098	0.3249447346786502	0.00096952071609749
	11	1exp	12	31	0.006801624388218701	0.9793357796770074	0.3249363627610027	0.0009680929657374748
	11	1exp	12	32	0.03450247264956635	0.9679820378735601	0.32500668985615033	0.0009696097732095599
	11	1exp	13	31	0.0009407723093372364	1.03132283406444	0.32503049894096103	0.001101963031297852
	11	1exp	13	32	0.004711391904639915	1.0179861037559026	0.3250631445802106	0.0011067746549846876
	11	1exp	14	32	0.0018147360873086453	0.9583234800559823	0.3244350092573311	0.0012059053610894092
	11	1exp	15	32	0.0006241750512679577	0.9049618576803059	0.3254172262434546	0.0014508286993607942
#	ranges:	tmin	10-20	tmax	14-32	t0	4-11	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.32553953295641835 Eerr = 0.0008111012434814887


==> anc/AIC/E5_B2_P2_n1_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	2exp	4	28	0.0008125414684212206	0.8661055115525335	0.32406925032951095	0.0010252754835084214
	4	2exp	4	29	0.0026633334851219525	0.899129893126267	0.3242237564536282	0.0010132080644355607
	4	2exp	4	30	0.016355100842814378	0.8770860393510113	0.3242330722753571	0.0010115031998014293
	4	2exp	4	31	0.11593875491335454	0.8453208177808353	0.324202112374966	0.0010091226650548334
	4	2exp	4	32	0.41292659150456246	0.8689463435717328	0.3242507977816302	0.0010115076890556752
	4	2exp	5	30	0.002213422204925647	0.915220214974968	0.3242330722753571	0.0010115031998014293
	4	2exp	5	31	0.015690604234299056	0.8805425185217036	0.324202112374966	0.0010091226650548334
	4	2exp	5	32	0.055883537217199034	0.9037041973146019	0.3242507977816302	0.0010115076890556752
	5	2exp	4	28	0.0007820550306941182	0.8695820425668462	0.32408324498806484	0.0010275360736006457
	5	2exp	4	29	0.002626152255193713	0.9003523952141997	0.32424608374028424	0.001012934083523854
	5	2exp	4	30	0.01623498130837753	0.8777003370680344	0.32425445694592686	0.00101143607956518
	5	2exp	4	31	0.11506381367629859	0.8459268338447005	0.3242238125758258	0.0010091155926231126
	5	2exp	4	32	0.4450052435348101	0.8631912487486927	0.3242738118471187	0.001011385474930234
	6	2exp	4	28	0.0007403181524270659	0.8745679589565146	0.3240986810834585	0.0010302825201855476
	6	2exp	4	29	0.002543204464005539	0.9031432533191363	0.32427699179552943	0.0010113702167620843
	6	2exp	4	30	0.015892850393892398	0.8794752459764276	0.32428322026113493	0.001010159645645501
	6	2exp	4	31	0.11303955551348252	0.8473467594242142	0.3242546736801351	0.001008200372917415
	6	2exp	4	32	0.47425080660898256	0.8582950761100596	0.32430696420140614	0.0010108210890948975
	6	2exp	6	31	0.003851527794215814	0.867052382591656	0.324472017642273	0.0011449242823387195
	6	2exp	6	32	0.016100358255304842	0.8783942312857482	0.3245481556185354	0.0011440070977057422
	6	2exp	7	32	0.00217894654469262	0.9165852848199112	0.3245481556185354	0.0011440070977057422
	7	2exp	4	28	0.0007272396626094638	0.8761883177380138	0.3241103513896156	0.001033514163532316
	7	2exp	4	29	0.002612212774489002	0.9008151852684054	0.32429930541639956	0.0010109358923839442
	7	2exp	4	30	0.01655267811990847	0.8760853658657025	0.3243026680454012	0.0010101141792010692
	7	2exp	4	31	0.11831520165808487	0.8436976028329326	0.3242768066809902	0.0010084820475591402
	7	2exp	4	32	0.5304850800200468	0.8496754204437474	0.32433115703927967	0.0010112635200860702
	7	2exp	5	30	0.002415588325288213	0.9076199503184882	0.32412963505444387	0.0011159015881091285
	7	2exp	5	31	0.01736967270472349	0.8720705467949301	0.32409951581113244	0.0011153118880997707
	7	2exp	5	32	0.0769613233869062	0.8781015437654962	0.3241686464203417	0.0011207034835720032
	7	2exp	6	31	0.003982218220178476	0.8641507211531839	0.32451613636791665	0.001137175324044215
	7	2exp	6	32	0.01775351545208653	0.8702490624253372	0.3245869438098385	0.0011377433787616916
	8	2exp	4	28	0.0007243219029106135	0.8765537879257871	0.3241297868782372	0.0010327936916537195
	8	2exp	4	29	0.0027384374881374365	0.896711721836344	0.324326526398529	0.001007281607486368
	8	2exp	4	30	0.01750182427768993	0.8714389315931913	0.32432819500010374	0.001006766993477785
	8	2exp	4	31	0.1256457792483791	0.8388884501573379	0.32430481981077547	0.001005360358509613
	8	2exp	4	32	0.5919387344457727	0.8412437814336422	0.3243602863040944	0.0010079182080112523
	8	2exp	5	30	0.0025003582425624114	0.9046207200366114	0.3241831106004695	0.0011098642226062458
	8	2exp	5	31	0.01803397875060199	0.8689428843561278	0.3241555983085132	0.0011094380910968177
	8	2exp	5	32	0.0843251794261683	0.8707913432252308	0.32422195489982414	0.0011147173166564431
	8	2exp	6	30	0.0005880783588102949	0.8954970341575973	0.3245889373442396	0.0011241787695967335
	8	2exp	6	31	0.004288183427010638	0.8577138347286091	0.32457415114837	0.0011256124083228246
	8	2exp	6	32	0.02007483060337597	0.8600087897870738	0.32464107055654434	0.001126785206693946
	8	2exp	7	31	0.0005903766755504659	0.8951424374283493	0.32466232615172747	0.001286220888192916
	8	2exp	7	32	0.0027828618901498832	0.8953123864339546	0.32474776705807	0.0012897064951008595
	9	2exp	4	28	0.0007247700025863846	0.8764975646658199	0.32414744561689274	0.0010321410167574538
	9	2exp	4	29	0.0028710075543091408	0.8926008057975648	0.3243481677592534	0.0010041018361302654
	9	2exp	4	30	0.018380870181964618	0.8673551532740299	0.32434551125966804	0.0010039659809594102
	9	2exp	4	31	0.132686124654948	0.8345268739951315	0.32432533220074145	0.0010024806618331168
	9	2exp	4	32	0.6508949326620617	0.8339403125870148	0.32438200505454473	0.0010047501131452384
	9	2exp	5	30	0.0025713679414796436	0.9021855885917137	0.3242346167265624	0.001102141617785923
	9	2exp	5	31	0.01862163937714465	0.8662706655996258	0.3242105627837213	0.0011016232521552324
	9	2exp	5	32	0.09094636512097447	0.8647441888458685	0.3242753357767302	0.0011064524448181562
	9	2exp	7	31	0.0006503421285588458	0.8863480910901825	0.3247630486981043	0.0012644440049359212
	9	2exp	7	32	0.003202368772485959	0.8831027410165307	0.32484620970645744	0.0012681669209100004
	10	2exp	4	28	0.0008066833468342703	0.8667633063521537	0.3240611234678747	0.001028571541838205
	10	2exp	4	29	0.0034578034421612726	0.8764294569468527	0.32425846733695435	0.0009989110077838184
	10	2exp	4	30	0.022225710005395225	0.8515268809929094	0.3242522207383795	0.0009988971290062444
	10	2exp	4	31	0.161055054291177	0.8190260832322275	0.3242353014226389	0.000997583274414422
	10	2exp	4	32	0.8365570738878104	0.8146367347354674	0.3242909769513573	0.00099952558766388
	10	2exp	5	30	0.0030861926710837153	0.886316009838254	0.32415714693874154	0.001093230041162897
	10	2exp	5	31	0.02241701402000508	0.8508126728370096	0.324136869690029	0.0010928505605934773
	10	2exp	5	32	0.11618086734035973	0.8451539296823922	0.3241971130640413	0.001097300867738117
	10	2exp	6	30	0.0007413420889304711	0.8744423091632714	0.32454942880082777	0.0011040195583104564
	10	2exp	6	31	0.005434770464965237	0.8371091314895526	0.32454011456324816	0.0011052719435251464
	10	2exp	6	32	0.028040239931049142	0.8321609733485176	0.3245998768404028	0.0011063101463104521
	10	2exp	7	31	0.0007683937565454168	0.8711841156764644	0.3246780048662938	0.0012337022064704563
	10	2exp	7	32	0.0040010471305402025	0.8637405382224581	0.32475263420376504	0.0012363469642297999
	11	2exp	4	28	0.0008592055730488086	0.8610290334526898	0.3240627322723549	0.001022987792569674
	11	2exp	4	29	0.003994839852078993	0.8638755484981302	0.3242544762838584	0.0009907644240292742
	11	2exp	4	30	0.02612577855744572	0.838054148997604	0.3242451979585546	0.0009911209872647128
	11	2exp	4	31	0.19027188134776785	0.8056894636217109	0.3242319176045506	0.0009905564867449727
	11	2exp	4	32	1.0	0.8009090015439982	0.3242864610437389	0.000992121641444537
	11	2exp	5	30	0.0035985853599466273	0.8729592596860611	0.3241695804922	0.0010798599083599978
	11	2exp	5	31	0.026249336407643268	0.8376609658370707	0.3241535816889083	0.001080109388483133
	11	2exp	5	32	0.1377864883673274	0.8315093598215003	0.3242111973973872	0.0010841531035435464
	11	2exp	6	30	0.0008689193755943373	0.8600070214043174	0.3245545231396859	0.001090403309258017
	11	2exp	6	31	0.006387287587424804	0.8230663129123595	0.3245483051943257	0.0010920702494716526
	11	2exp	6	32	0.03332190067216189	0.8177797867000259	0.324605250686355	0.00109305548679629
	11	2exp	8	32	0.0006424070591470523	0.8874641297049517	0.32473595720404547	0.00139577942523598
#	ranges:	tmin	4-20	tmax	9-32	t0	4-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.32429800674666054 Eerr = 0.0010000561488939894


==> anc/AIC/E5_B2_P2_n2_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	10	27	0.001444068090971895	0.8284251509640176	0.36499795562848997	0.002008724888030639
	4	1exp	10	28	0.006569244115743901	0.8362976891071309	0.3651560180817575	0.002014402868655298
	4	1exp	10	29	0.03750442508235927	0.8194335840794544	0.3652689282954111	0.0020064706588934014
	4	1exp	10	30	0.24907150030687836	0.7891337971893811	0.365326241821377	0.0020167718415579766
	4	1exp	10	31	0.46103561519538017	0.8833907314822933	0.3653747606988977	0.002029848326450034
	4	1exp	10	32	0.020172168255660462	1.3095249210669122	0.36543360513750545	0.0021226951068651174
	4	1exp	11	28	0.0009431159132907744	0.8785463601357537	0.3655653037433446	0.0023937165646178583
	4	1exp	11	29	0.00533948529105126	0.8593276351203077	0.36564887164485627	0.002391058289088874
	4	1exp	11	30	0.036054137021931734	0.8235848802030549	0.36575852635430967	0.002391488620131193
	4	1exp	11	31	0.06427848071981782	0.9245853071723926	0.36565691472751716	0.002417197649570269
	4	1exp	11	32	0.0035126818945229042	1.3478760151170566	0.36627552068184904	0.002541960997093195
	5	1exp	10	27	0.0014882371278196972	0.8248806697832244	0.3650126147701394	0.0020017255789287125
	5	1exp	10	28	0.006787544230098586	0.8326654194802166	0.3651765453588966	0.0020062303657178457
	5	1exp	10	29	0.03887291576406974	0.8156610759673241	0.3652896070992568	0.001998023602753011
	5	1exp	10	30	0.25992155112055804	0.7848698117938171	0.3653455822617133	0.0020080908413320523
	5	1exp	10	31	0.48871518673052566	0.8778379140379923	0.36537377738467297	0.0020209542324063716
	5	1exp	10	32	0.01594849758359868	1.3308830315961084	0.36534920803624804	0.0021157198572636384
	5	1exp	11	28	0.0009745415124641342	0.874690134020676	0.3655836753025119	0.0023825560439585253
	5	1exp	11	29	0.0055354485439649895	0.8553228195927907	0.3656680398031976	0.002379616854531414
	5	1exp	11	30	0.037611608465291664	0.8191331829936759	0.3657739946170701	0.0023798641602060097
	5	1exp	11	31	0.06805968490820571	0.9188692937521575	0.3656480761030346	0.002404799305235619
	5	1exp	11	32	0.0027677648450188364	1.370575037871752	0.36618268719171293	0.0025348459320904348
	5	1exp	12	29	0.000791295218312223	0.8991955454325193	0.36517141919442425	0.0028600509695442707
	5	1exp	12	30	0.005412545799198095	0.8578176024363673	0.36524292539357106	0.0028546938852921
	5	1exp	12	31	0.010186512549265302	0.9566329927132643	0.36496479831676504	0.002881404603422491
	6	1exp	10	27	0.0015457684873440374	0.8204184455844835	0.36503090279174183	0.0019882862944871904
	6	1exp	10	28	0.007054088783110995	0.8283856176692331	0.36519877697626585	0.001992056240112127
	6	1exp	10	29	0.04063514786582111	0.8109941656725091	0.365310670948239	0.0019836648009965967
	6	1exp	10	30	0.27350899875207824	0.7797743453443566	0.3653644490875463	0.0019936521059893937
	6	1exp	10	31	0.5275314367858078	0.8705590016751219	0.365369386257399	0.0020059813885046868
	6	1exp	10	32	0.012129567659637762	1.3557665360803837	0.3652406079782563	0.0021015382754406642
	6	1exp	11	28	0.0010107692022654888	0.8703960411259811	0.3655961860256056	0.0023658106128662403
	6	1exp	11	29	0.005776216822570574	0.8505921152828959	0.3656799495886409	0.002362801283026539
	6	1exp	11	30	0.03947958049410153	0.8140309882357399	0.36578190080139955	0.002363047385951359
	6	1exp	11	31	0.07328347189828528	0.9114742879197535	0.3656286199821439	0.002386793561129147
	6	1exp	11	32	0.0020794541332648654	1.3978069098690649	0.3660507722985968	0.0025215277170855446
	6	1exp	12	29	0.0008209722731098183	0.8948639904895228	0.36521555305002396	0.002840017880252804
	6	1exp	12	30	0.005645135388741944	0.853142643979764	0.3652848773624563	0.0028347929499311906
	6	1exp	12	31	0.010907258039024944	0.9494367930723371	0.3649718733039582	0.00286077663945801
	6	1exp	13	30	0.0008962813296428297	0.8845386950916712	0.3663900125089178	0.0035420214532903395
	6	1exp	13	31	0.0016845868954928549	0.9875064010110081	0.3659760922005163	0.003593868007332223
	7	1exp	10	27	0.0015745803059527982	0.8182457897187205	0.3650423344966241	0.0019763459920238403
	7	1exp	10	28	0.007188647355821887	0.8262861057186391	0.36521473519321535	0.0019794966044082507
	7	1exp	10	29	0.041628984703736376	0.8084506636451064	0.365325056844878	0.001971171819839367
	7	1exp	10	30	0.2821650053153053	0.7766585951915048	0.36537644709183675	0.001981039090698405
	7	1exp	10	31	0.5628611835579757	0.8643852328423535	0.3653572281045713	0.0019927115487433414
	7	1exp	10	32	0.009119648060716088	1.3816951603143497	0.3651141600327205	0.002088216711949744
	7	1exp	11	28	0.0010299772460209233	0.868181325436472	0.36560979658120774	0.0023515290897526205
	7	1exp	11	29	0.005917695639159684	0.8479034282210279	0.3656925488231511	0.002348648313055237
	7	1exp	11	30	0.04070984942227597	0.8108008329733958	0.3657900346743241	0.002348875601306564
	7	1exp	11	31	0.07809193498648656	0.905119119067014	0.3656078116455996	0.0023710882635313724
	7	1exp	11	32	0.00154241012258849	1.426260168498245	0.36589877083182504	0.002509437884632313
	7	1exp	12	29	0.0008351896487782206	0.8928440508941792	0.3652682576788119	0.0028229496678712713
	7	1exp	12	30	0.005776084671264655	0.8505946573700188	0.36533506360755247	0.0028177841691462494
	7	1exp	12	31	0.011534885103047638	0.9435475838014419	0.3649851988926682	0.002842999384472946
	7	1exp	13	30	0.0009237523479711694	0.8809869696360735	0.36645515527054345	0.0035172587511434535
	7	1exp	13	31	0.0017830740644128402	0.9811932333040727	0.36598226510956283	0.0035705835296947065
	8	1exp	10	27	0.0016246489845896848	0.8145630816471409	0.36504021719508783	0.001961973176751312
	8	1exp	10	28	0.007437520060896048	0.8225045009815861	0.3652157901669503	0.001964488729637816
	8	1exp	10	29	0.04335529171514228	0.8041736012247994	0.3653239348166398	0.001956254254305615
	8	1exp	10	30	0.2962460881295241	0.771788748922964	0.3653721039422341	0.001965990259075453
	8	1exp	10	31	0.6097183856966268	0.8567695989704623	0.36532574399639206	0.001976036583158626
	8	1exp	10	32	0.006984622612773509	1.4059424558138263	0.3649606424072831	0.0020687636389362203
	8	1exp	11	28	0.0010662790084700325	0.8641062295816493	0.3656107472084119	0.0023350468502534075
	8	1exp	11	29	0.006167247672385072	0.8433139245382424	0.36569194133715227	0.002332327967348396
	8	1exp	11	30	0.042747714745639334	0.8056591830793832	0.36578372816164684	0.0023325265283133177
	8	1exp	11	31	0.08450751743872836	0.8972237482787699	0.36556882114773437	0.002351765727318021
	8	1exp	11	32	0.0011602465802639421	1.4533757547851451	0.3657094479047933	0.002491366165095989
	8	1exp	12	29	0.0008646769639631914	0.8887620318626165	0.3653086441580523	0.002802615241177756
	8	1exp	12	30	0.006020882749332249	0.8459826769214789	0.3653719267787055	0.0027975139679361233
	8	1exp	12	31	0.012387538921162553	0.9360407300361901	0.3649824400440831	0.002820712982861482
	8	1exp	13	30	0.0009677562198526677	0.8755121222803791	0.36649677249872814	0.0034867976031410213
	8	1exp	13	31	0.0019108174605443912	0.9735052040727645	0.3659586944103584	0.0035398941547391794
	9	1exp	10	27	0.0016527385599293977	0.812546391952688	0.36501687706320557	0.001948522555945542
	9	1exp	10	28	0.007543984865996895	0.8209252708593943	0.36519570147313685	0.0019501477578927563
	9	1exp	10	29	0.04425611883263269	0.8020088775124039	0.3653030206016797	0.001941492570849649
	9	1exp	10	30	0.30491207951833216	0.7689054505788645	0.3653461513483306	0.0019512296645515352
	9	1exp	10	31	0.6592552965773084	0.8493302016683463	0.3652716720262224	0.001958917147177488
	9	1exp	10	32	0.005538876086659686	1.4270260335665474	0.36478747005150575	0.0020507931660340693
	9	1exp	11	28	0.0010912498962542475	0.8613828522193661	0.3656206539049274	0.0023231544046659167
	9	1exp	11	29	0.006346874818143912	0.8401239377591069	0.3657006728170886	0.0023202751427403765
	9	1exp	11	30	0.044384608829537694	0.8017037069060238	0.3657851171978086	0.002320550914862087
	9	1exp	11	31	0.09177043705048364	0.8889787767691264	0.3655368553887187	0.0023353836126897318
	9	1exp	11	32	0.0009099885138078843	1.4765144074957863	0.36551545398665747	0.002476811570010037
	9	1exp	12	29	0.0008814628685446285	0.8865000444743708	0.36537954095791747	0.0027871571073272462
	9	1exp	12	30	0.006185991658085627	0.842976739024316	0.3654385643905048	0.002782162796240687
	9	1exp	12	31	0.013269417112971289	0.9288016899745326	0.36501093184088085	0.0028027155756818168
	9	1exp	13	30	0.00100649973254719	0.8708940325404279	0.36659108598486345	0.0034603579118206605
	9	1exp	13	31	0.0020542150062991737	0.9654649104515117	0.3659876876776201	0.003512011644375597
	10	1exp	10	27	0.001821606520176443	0.8011010778631648	0.3653533304820464	0.002329902587786372
	10	1exp	10	28	0.008817351146202596	0.8035951639569964	0.3656748550504616	0.0023245545563201297
	10	1exp	10	29	0.05203965722782206	0.7849549378999013	0.36575132979657116	0.0023216448661142705
	10	1exp	10	30	0.36772874145531187	0.7501732426210641	0.3658270528426171	0.002321790458724453
	10	1exp	10	31	0.7818728033605981	0.8330843719237488	0.3655285303270188	0.0023307371715855126
	10	1exp	10	32	0.005759963565369873	1.423467893430413	0.3653501280002725	0.002471415764024796
	10	1exp	11	28	0.001193298714768	0.8508654677191726	0.3656748550504616	0.0023245545563201297
	10	1exp	11	29	0.007042801750463538	0.828563545561007	0.36575132979657116	0.0023216448661142705
	10	1exp	11	30	0.04976667337909775	0.7896560448642781	0.3658270528426171	0.002321790458724453
	10	1exp	11	31	0.10581497729781092	0.8747385905199365	0.3655285303270188	0.0023307371715855126
	10	1exp	11	32	0.0007795263005519012	1.491252078831861	0.3653501280002725	0.002471415764024796
	10	1exp	12	29	0.0009804068821947978	0.8739841864160001	0.3654194731690699	0.0027755175934741113
	10	1exp	12	30	0.006951972039309589	0.8300058456638042	0.36547116887131414	0.002771209191456549
	10	1exp	12	31	0.015391225814455062	0.9131874086552393	0.36498796825044394	0.002787423686229903
	10	1exp	13	30	0.0011240458184152914	0.857899230895337	0.36659601000937214	0.0034407168211793952
	10	1exp	13	31	0.002352692645320145	0.9503908331361921	0.3659071177539312	0.0034884722488487097
	11	1exp	10	27	0.002128520384032452	0.782782458119183	0.36513644607529444	0.001961894525100945
	11	1exp	10	28	0.010238088169573917	0.7869958974417143	0.36532922902348475	0.001959517771043175
	11	1exp	10	29	0.06089800166817234	0.7684081701177623	0.3654224386035057	0.0019514879849294635
	11	1exp	10	30	0.4366932292797201	0.7329847020877154	0.36545612612511325	0.0019599054086863756
	11	1exp	10	31	1.0	0.8096497807603412	0.3652888721756999	0.0019592944313123356
	11	1exp	10	32	0.00572545382870946	1.424014196297903	0.3646058730847066	0.0020544057172523548
	11	1exp	11	28	0.0013883479396699851	0.8330545257999609	0.36534463213095075	0.0027431506922574313
	11	1exp	11	29	0.008259710499689025	0.8108542709456493	0.3654580825157684	0.0027477201374155927
	11	1exp	11	30	0.0592366287648594	0.7713197786603763	0.3655005722205909	0.0027444556317862594
	11	1exp	11	31	0.13777326863910302	0.848346862385783	0.3649697972564848	0.002754382512284384
	11	1exp	11	32	0.0007797576764261415	1.4912238148362915	0.3644454842756213	0.0029358937062503826
	11	1exp	12	29	0.001117830259927838	0.8585515810012757	0.3654580825157684	0.0027477201374155927
	11	1exp	12	30	0.008016805931874326	0.8141708774748416	0.3655005722205909	0.0027444556317862594
	11	1exp	12	31	0.018645584333706937	0.8929966972481925	0.3649697972564848	0.002754382512284384
	11	1exp	13	30	0.0012903261805983577	0.8416685808678933	0.3665900333320589	0.0033937198134334555
	11	1exp	13	31	0.0028206447555830993	0.9302347201574993	0.36582752444264005	0.0034329294521128016
#	ranges:	tmin	10-20	tmax	14-32	t0	4-11	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.36540356241145466 Eerr = 0.002004091708134914


==> anc/AIC/E5_B2_P2_n2_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	5	2exp	4	27	0.0015885083457967402	1.0246839990013275	0.3595013909399133	0.0027463324873146103
	5	2exp	4	28	0.005301338411191479	1.0503652817292464	0.35996662092596887	0.0026818547571954773
	5	2exp	4	29	0.033482037461127725	1.0183450711544417	0.36011359901288614	0.002659550252839691
	5	2exp	4	30	0.20259067969713343	0.9925658192354733	0.3602121967152839	0.0026560013627708596
	5	2exp	4	31	0.5120951822589801	1.0386773526001243	0.36010598850642855	0.002743179684781987
	5	2exp	4	32	0.018495988041635592	1.4080325824739188	0.360239428530804	0.002858470269484102
	5	2exp	5	27	0.000603552624810047	0.9726899461005183	0.36132117635754696	0.002651899765048193
	5	2exp	5	28	0.002174369043358807	0.9947846562538408	0.36173372531203196	0.0025830993167538646
	5	2exp	5	29	0.013480482821477978	0.9655213177866409	0.3618701352505944	0.00256419929826861
	5	2exp	5	30	0.08240633070449639	0.9400274048009163	0.36196020411870794	0.0025608488990310767
	5	2exp	5	31	0.18596572133095865	0.9997012546086184	0.36183514797212385	0.0026655269577285628
	5	2exp	5	32	0.006540919966604522	1.3875119675887972	0.3619930543435627	0.002807791564414327
	5	2exp	6	29	0.0018243849608110142	1.0114985233955285	0.3618701352505944	0.00256419929826861
	5	2exp	6	30	0.011152484106382992	0.9827559232009577	0.36196020411870794	0.0025608488990310767
	5	2exp	6	31	0.025167723568626277	1.0431665265481234	0.36183514797212385	0.0026655269577285628
	5	2exp	6	32	0.0008852172563084382	1.4453249662383305	0.3619930543435627	0.002807791564414327
	5	2exp	7	29	0.0009202644462396965	0.9305071626790412	0.3630885885394453	0.0024775988722848512
	5	2exp	7	30	0.005783910592167182	0.9016092753487241	0.3631749529887659	0.0024758915463626114
	5	2exp	7	31	0.010981979376029093	0.9841565206579475	0.3630151899783464	0.002587108011588298
	6	2exp	4	27	0.0016999625234620963	1.018225829744377	0.3595771055254903	0.0027273880383457635
	6	2exp	4	28	0.005689288040206029	1.0439447547770417	0.3600549545451149	0.0026609666998473804
	6	2exp	4	29	0.03593903677664656	1.0121872467816482	0.3602003239472067	0.0026386814051226207
	6	2exp	4	30	0.21933760707461547	0.9859471075419032	0.3602969665022466	0.002635297555042552
	6	2exp	4	31	0.5829653923303325	1.0283079675903033	0.36016189494608125	0.0027249919044028104
	6	2exp	4	32	0.015727260494853162	1.4205062980152028	0.3601390961467802	0.0028668479452413575
	6	2exp	5	27	0.0006335251512395356	0.967843299608631	0.3613638299636691	0.0026341371774309097
	6	2exp	5	28	0.0022757273086921243	0.9904454972069938	0.3617850353194836	0.002564118032213472
	6	2exp	5	29	0.01413451415475623	0.9612143453952228	0.36191987359113104	0.0025445820085502964
	6	2exp	5	30	0.08715660587177526	0.9351539869692583	0.3620080532909248	0.002541291356258981
	6	2exp	5	31	0.20645011094822924	0.9909932190309331	0.3618544125078664	0.002649805473237472
	6	2exp	5	32	0.005299465237075924	1.4043497201048234	0.36186273421939213	0.00282649530940971
	6	2exp	6	28	0.0018702146085663395	0.8595924229892002	0.36355931109951667	0.0023142968581568134
	6	2exp	6	29	0.010906621244217016	0.8412007009242954	0.3636829529714466	0.0023003747022815784
	6	2exp	6	30	0.06948703191744057	0.8164397521880309	0.3637600855001177	0.0022983208943318646
	6	2exp	6	31	0.1320518238615345	0.8990246058751326	0.3635949452163952	0.002406983409871326
	6	2exp	7	29	0.001476050675240567	0.8832607359705104	0.3636829529714466	0.0023003747022815784
	6	2exp	7	30	0.00940404714581835	0.8553178356255561	0.3637600855001177	0.0022983208943318646
	6	2exp	7	31	0.01787127098421206	0.9398893606876384	0.3635949452163952	0.002406983409871326
	6	2exp	8	30	0.0016773181049933668	0.8704781266323047	0.3643109750649937	0.0022332665693263008
	6	2exp	8	31	0.0030824347306368694	0.9615483463281422	0.36414329563211456	0.002344805604183503
	6	2exp	9	31	0.000990922530783497	0.9231096338592082	0.36539741839311984	0.001965395699647748
	7	2exp	4	27	0.001803457857136377	1.0125972918371486	0.3596543289228965	0.0027048435548202836
	7	2exp	4	28	0.006065561330017976	1.0381227570588196	0.3601420158559589	0.002637434360500867
	7	2exp	4	29	0.0382990550034737	1.0066567126755808	0.3602860006693244	0.002615006225901922
	7	2exp	4	30	0.2357483626805092	0.9799343701479162	0.36037939876406133	0.0026120673960675746
	7	2exp	4	31	0.6621213242696075	1.0181222887742523	0.36021645826159654	0.0027029362279158975
	7	2exp	4	32	0.013569662022740452	1.4318569885219594	0.3600153461116518	0.0028728082992554005
	7	2exp	6	28	0.0019483037249114195	0.8555018308767209	0.36360612717214735	0.002297742574021678
	7	2exp	6	29	0.011403074749535733	0.8369613699245091	0.3637278646416051	0.002283139664627243
	7	2exp	6	30	0.07337280867100139	0.8114930913819072	0.36380255998167615	0.0022811726323655602
	7	2exp	6	31	0.14593400356554767	0.8903324286064335	0.36360994460596713	0.0023939891927582976
	7	2exp	6	32	0.0027377731915973055	1.3512360443276858	0.3635367625141787	0.002553592562781407
	7	2exp	9	31	0.0010724606607430238	0.9152021726925414	0.36536877413751734	0.0019644926475948766
	8	2exp	4	27	0.0018817862595563678	1.0085481861242416	0.3597129331628282	0.002675906550162976
	8	2exp	4	28	0.006341211848234967	1.0340825022431381	0.360208816185934	0.0026072267895174226
	8	2exp	4	29	0.039970674153500745	1.0029418590473442	0.3603502575696024	0.0025849750197569532
	8	2exp	4	30	0.24807685688783784	0.9756865677627713	0.36043930855473394	0.0025824494104374437
	8	2exp	4	31	0.7352607005710854	1.0097401829707788	0.36024513048221013	0.00267356639988829
	8	2exp	4	32	0.011472669062497904	1.4447699857391345	0.3598455862141636	0.0028723351068916138
	8	2exp	5	27	0.0007025038924102966	0.9575081755104848	0.36146111667353	0.0025925060129683144
	8	2exp	5	28	0.002539703254069778	0.9799933498108406	0.3618973834323587	0.002520317617469496
	8	2exp	5	29	0.015787007133560425	0.9511627408818543	0.36202868976513575	0.0024998609608753415
	8	2exp	5	30	0.09936558969647141	0.9237540473478657	0.36211117082962485	0.00249632082333881
	8	2exp	5	31	0.26135947736358534	0.9713400542085178	0.36189985146750925	0.00260825669025176
	8	2exp	5	32	0.0037224497036616763	1.4326076355255097	0.36155756836789754	0.002861157471820318
	8	2exp	6	28	0.002116565039365318	0.8472182907927276	0.3636487289835758	0.0022757436866341725
	8	2exp	6	29	0.0124387445574846	0.8286820243534189	0.36376804556320663	0.0022601976499328027
	8	2exp	6	30	0.0809405013426968	0.802569371334558	0.3638389552948972	0.002258352628413478
	8	2exp	6	31	0.16754842481688317	0.8783221743691885	0.36361575380617983	0.002373571747001724
	8	2exp	6	32	0.0022735236507546285	1.3667205434240774	0.3633868463131276	0.0025697524662171233
	8	2exp	7	29	0.0025242963001599356	0.829601508723359	0.3645203327878175	0.0020837660630737965
	8	2exp	7	30	0.01647303275596986	0.8019288335891258	0.3645793266301649	0.002075530140817247
	8	2exp	7	31	0.032367666493614486	0.8858924946658063	0.36437980168644674	0.00218858164727338
	9	2exp	4	27	0.0018290772897302163	1.0112538849218988	0.3597731249309001	0.002646446234803546
	9	2exp	4	28	0.006160690123192362	1.036708055805169	0.36027652984051795	0.0025771936408227314
	9	2exp	4	29	0.03864828512740124	1.005867392464509	0.3604151890990958	0.002555159102434592
	9	2exp	4	30	0.24311510499148198	0.9773702003193494	0.36049799057067977	0.0025536465991144825
	9	2exp	4	31	0.7709325435883577	1.0059501232384371	0.36027560857393826	0.00264265283180898
	9	2exp	4	32	0.009582357961761325	1.458619517124652	0.3596642693942753	0.002873433085381132
	9	2exp	5	28	0.0024836989384012936	0.98211699635319	0.36194194529454965	0.0024928493901703076
	9	2exp	5	29	0.015399505517365316	0.9534220016791596	0.3620706343661309	0.002471962057249066
	9	2exp	5	30	0.09839379656711933	0.9246086660051309	0.3621479817021216	0.002469057430116587
	9	2exp	5	32	0.0030623085406956364	1.4482246689216123	0.3613682510704748	0.0028742853201235044
	9	2exp	6	32	0.0019015399538267882	1.3816094465171445	0.36321890742685203	0.0025866449650025648
	9	2exp	7	29	0.0026799557275953147	0.823617714328051	0.3645533538259135	0.0020611320294794387
	9	2exp	7	30	0.017758526719955033	0.7947725370425954	0.36460773592857143	0.0020543836357482213
	9	2exp	7	31	0.03657855122772422	0.8747741255926178	0.3643756654503577	0.002167957383322686
	9	2exp	8	29	0.0006675887811190261	0.8027431905519201	0.36519544565137074	0.001573766626398645
	9	2exp	8	30	0.004539994637408245	0.7709051587247888	0.3652169268884295	0.002414050406315312
	9	2exp	8	31	0.009934023213701007	0.850096368060712	0.3651543542848941	0.0015834947230456992
	10	2exp	4	27	0.0018388178011817654	1.01074805260389	0.3598448506153908	0.0026141803990394658
	10	2exp	4	28	0.0062502011454604245	1.0353967065098846	0.3603562361251343	0.0025438070184650623
	10	2exp	4	29	0.03940852080458547	1.0041735096621631	0.36048625159493664	0.0025232537318819674
	10	2exp	4	30	0.25094341245247714	0.9747291627329054	0.36056310969648275	0.0025225215195468307
	10	2exp	4	31	0.8440810744207021	0.9986983094712122	0.36030895133405366	0.0026091578715947182
	10	2exp	4	32	0.00890524603363022	1.4642566825420387	0.359486535960828	0.0028672808245963272
	10	2exp	5	27	0.0006932612039335888	0.9588325851267596	0.36155188690298623	0.002537769978191512
	10	2exp	5	28	0.002522993309856416	0.9806220381066261	0.36199978141070877	0.0024640720877933927
	10	2exp	5	29	0.015739493876807863	0.9514367573511304	0.3621205695973583	0.002443933326352054
	10	2exp	5	30	0.10199749357283466	0.9214807980822457	0.36219302822197136	0.002441252644415491
	10	2exp	5	31	0.3039612140138442	0.9587564425272592	0.36192157888371046	0.0025485653099589023
	10	2exp	5	32	0.002767748509371758	1.4563154592740757	0.36117290087260967	0.0028851693480844926
	10	2exp	6	27	0.0005954342927682813	0.8147833319986676	0.36340464248756815	0.0023052357655022927
	10	2exp	6	28	0.0023576428995459287	0.8364315069558648	0.3637344757446432	0.002228389033840284
	10	2exp	6	29	0.014005484874293615	0.8173836560463608	0.363843462169236	0.0022121911386937957
	10	2exp	6	30	0.09395795561456047	0.789011819690804	0.36390396084969767	0.0022115532640121145
	11	2exp	4	27	0.0019725072161630632	1.0040639986664115	0.3598782436238764	0.002583171359567343
	11	2exp	4	28	0.006767549573039512	1.0281671227700462	0.36039141068105973	0.0025130805416671512
	11	2exp	4	29	0.04296718233049052	0.9966557213410778	0.36051274757819807	0.002493363476752303
	11	2exp	4	30	0.27757910989825846	0.9663226204033075	0.3605780421050755	0.0024944511475030774
	11	2exp	4	31	1.0	0.9851377711304559	0.3602852131040512	0.0025760926030689722
	11	2exp	4	32	0.009366530586663497	1.4603718968200767	0.35925982388052097	0.002863805086986286
	11	2exp	5	27	0.0007401071474564906	0.9522937727518253	0.36156946849568083	0.0025115626164672125
	11	2exp	5	28	0.0027060999207358374	0.9739494250879025	0.3620175556665558	0.0024383589103349045
	11	2exp	5	29	0.017037156733768447	0.9442346153619084	0.36213050485032094	0.002418471391059122
	11	2exp	5	30	0.1121759526867476	0.9132094585587194	0.3621933277089931	0.0024171496714517457
	11	2exp	5	31	0.35967459913457084	0.9447314738926337	0.36188514259007104	0.002519783149956891
	11	2exp	5	32	0.0027778072559142657	1.4560252446806423	0.3609221130969447	0.0029041673817778485
	11	2exp	6	27	0.0006373706485230618	0.8076190889397682	0.36338658844998634	0.0022878827057159876
	11	2exp	6	28	0.002544996566102917	0.8287848117383202	0.36371763132232265	0.002211315189711642
	11	2exp	6	29	0.015348202269732504	0.8086646730396744	0.36381997547667055	0.0021947178500883913
	11	2exp	6	30	0.10436629602382803	0.7794609663461405	0.36387188296152445	0.00219548510330534
	11	2exp	6	31	0.25175581784401146	0.8429145893193394	0.3635357874380732	0.002310247071906338
	11	2exp	6	32	0.0016176414650705645	1.3950840179549069	0.3627667864469882	0.00263565015446761
	11	2exp	7	29	0.003225540509254574	0.8050876882139514	0.36456534287808645	0.0020232754723174015
	11	2exp	7	30	0.022016218214793624	0.7743045756919271	0.3646080691985599	0.002018995515960339
#	ranges:	tmin	4-20	tmax	9-32	t0	4-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.3610671739627418 Eerr = 0.002512099537756103


==> anc/AIC/E5_B3_P2_n1_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	5	1exp	12	29	0.002688304727841407	0.991565004702861	0.3447321171590807	0.0029775881095356923
	5	1exp	12	30	0.017687007288247136	0.9493758893001792	0.3448355995167506	0.002975565543005516
	5	1exp	12	31	0.1276419337813652	0.9018930916473534	0.3448420041941658	0.0029901899187513383
	5	1exp	12	32	0.7316314676929678	0.8821936394474987	0.3448509084661192	0.0030089299973934014
	6	1exp	12	29	0.002745950553476816	0.9890689437393021	0.344756474657856	0.0029841329098711073
	6	1exp	12	30	0.01827706781768501	0.9457295747676479	0.34485847604067155	0.002980007002106417
	6	1exp	12	31	0.13088009284273014	0.8992559726310615	0.34486491303765593	0.0029956535870660113
	6	1exp	12	32	0.7905738827744498	0.874445420659482	0.3448837282961631	0.003014449207295224
	6	1exp	13	29	0.002781322629691159	0.7992858426980626	0.3408655531182397	0.0036078162938387543
	6	1exp	13	30	0.01778090759486997	0.7693044761892397	0.3410271756839005	0.0035994361981830708
	6	1exp	13	31	0.12669670716978867	0.7306019138246181	0.34103622716574283	0.003620001197020582
	6	1exp	13	32	0.7652103120039321	0.7133750114238323	0.34105951168957244	0.0036177326326230206
	7	1exp	12	29	0.002887958487323353	0.9831368794694654	0.34478201601173974	0.003000385964748629
	7	1exp	12	30	0.019451080122438447	0.9388123022680385	0.3448821088554562	0.002994021920458679
	7	1exp	12	31	0.13768957825464778	0.8939170109238975	0.3448881091286012	0.003010857714218051
	7	1exp	12	32	0.8881885536340812	0.8628029266596445	0.3449156730314075	0.003029333323834433
	7	1exp	13	29	0.002853032870010497	0.7961038411059732	0.3409017892217239	0.003624214438878754
	7	1exp	13	30	0.018501701969730566	0.7646294818830242	0.3410598113519535	0.0036134329691333202
	7	1exp	13	31	0.13057212144330665	0.7272541770420963	0.3410657870919764	0.003635423306454533
	7	1exp	13	32	0.831688449170035	0.7046058328064075	0.3411116150591015	0.0036353952233911862
	7	1exp	14	30	0.0027021013447965257	0.8028979470076206	0.3401026278604155	0.0045269720239524665
	7	1exp	14	31	0.019190632063172515	0.7603283618392197	0.34006885230486017	0.004545543944417222
	7	1exp	14	32	0.11972312331695177	0.7368923945626159	0.3402611973219588	0.004543032442250978
	8	1exp	12	29	0.0028996341770345852	0.9826622045925861	0.3448104257798611	0.0029999664504143705
	8	1exp	12	30	0.01980483880579057	0.9368096700275357	0.3449059980499167	0.0029912721488530576
	8	1exp	12	31	0.1379731543561099	0.8937004410147901	0.3449110710623572	0.003009374329809771
	8	1exp	12	32	0.9555497303933778	0.8554926513435365	0.3449401753579049	0.0030272623608532776
	8	1exp	13	29	0.002857860487818367	0.7958925073156488	0.3409337863283476	0.003623101270770559
	8	1exp	13	30	0.01885380676222153	0.7624115857019904	0.3410844675011764	0.003610007166519161
	8	1exp	13	31	0.13133112724493606	0.7266101665956505	0.341085942900549	0.003633516705221854
	8	1exp	13	32	0.8918717970915109	0.6972516763374097	0.34114369028615593	0.0036371416527873936
	8	1exp	14	30	0.0027529082633740436	0.8005694273797855	0.340127815866077	0.0045261000481899415
	8	1exp	14	31	0.019322931788926374	0.759520088946036	0.3400818151280836	0.00454484260173128
	8	1exp	14	32	0.12888409023328204	0.7286999830110867	0.34026919791469507	0.004537481066415912
	8	1exp	15	29	0.0006647974416373792	0.5464980294271051	0.3337602689480637	0.005279035116970912
	8	1exp	15	30	0.004116030639823297	0.5336432080267384	0.3340233421925551	0.005322776331715493
	8	1exp	15	31	0.029798334976038898	0.5028451004448883	0.33396169147797533	0.005341577050692921
	8	1exp	15	32	0.19688335119925243	0.4864237523237774	0.33417601863873336	0.005347614899335445
	9	1exp	12	29	0.002889261674228616	0.9830838033862228	0.3448381234758497	0.002998349694460668
	9	1exp	12	30	0.0200239087672026	0.9355873693639531	0.34492731419527256	0.0029871890139542227
	9	1exp	12	31	0.13656686656263897	0.8947788381699041	0.3449301031059465	0.003006911634774589
	9	1exp	12	32	1.0	0.8509458043240071	0.34494394132179523	0.0030243074049694425
	9	1exp	13	29	0.002868333353976519	0.7954352717537361	0.3409586280684144	0.0036205144725179536
	9	1exp	13	30	0.019271512049244505	0.7598335736923755	0.3410993534142937	0.003605382458493311
	9	1exp	13	31	0.13194281875930947	0.7260938538564011	0.3410939003372367	0.0036307977385386272
	9	1exp	13	32	0.952971126917996	0.6902767069547365	0.3411368912089119	0.003640151904034187
	9	1exp	14	30	0.0028214579176513615	0.7974949473489494	0.340124713011547	0.004526521949006325
	9	1exp	14	31	0.01950120036464538	0.7584396825159729	0.3400618922873185	0.004545701628139566
	9	1exp	14	32	0.1392491016067501	0.7201054327880799	0.3401941237389239	0.00453294844753305
	9	1exp	15	29	0.0006626161751372423	0.5469675285742546	0.33376454851372517	0.005283923607694335
	9	1exp	15	30	0.00418616842850893	0.5313903283815239	0.33401847257709366	0.0053265279382710305
	9	1exp	15	31	0.030062710216708248	0.5017409727156377	0.3339357671300887	0.005344512527271929
	9	1exp	15	32	0.21162831901764714	0.4779272704007364	0.3341183363816267	0.005338063067889791
	9	1exp	16	30	0.0011856394481686062	0.4638472963527497	0.33903432566140534	0.006880394820448702
	9	1exp	16	31	0.008519279894242072	0.43665086725441477	0.3389601853984731	0.006925052844488356
	9	1exp	16	32	0.061146100979891135	0.4129934029616965	0.33915080096708655	0.006899454402967916
	10	1exp	12	29	0.0027847558081936993	0.987418015737251	0.3448636932018668	0.00297110373618313
	10	1exp	12	30	0.01960590042308076	0.9379314176995409	0.3449419152093816	0.0029580553597951154
	10	1exp	12	31	0.12914602742935283	0.9006599539482152	0.34494098603787016	0.002979349322105249
	10	1exp	12	32	0.9298902529185776	0.8582146750652787	0.34490763616478765	0.0029966495926391427
	10	1exp	13	29	0.0028346859633377524	0.7969102703109402	0.34097813887667205	0.003591560599487304
	10	1exp	13	30	0.019424769694962724	0.7589016802534067	0.34110409285538834	0.0035744120119306343
	10	1exp	13	31	0.12944077142256108	0.7282211010263963	0.341087253153481	0.0036017103071451753
	10	1exp	13	32	0.9501264916040292	0.6905913892036105	0.3410602436316457	0.003620136310611146
	10	1exp	14	30	0.0028527081025968505	0.7961180709586585	0.3401181532239623	0.004491342505315516
	10	1exp	14	31	0.0192442312631635	0.7600002330636105	0.34003022279722733	0.004510566684960347
	10	1exp	14	32	0.14182526888465183	0.7180686136801117	0.3400081931379338	0.004495481264541898
	10	1exp	15	29	0.0006657298500401677	0.5462978062178012	0.3337591572738091	0.005259951100886877
	10	1exp	15	30	0.004303911050126643	0.5276918888491232	0.33399735617392007	0.005301009666674124
	10	1exp	15	31	0.030513305519992238	0.49988131089744803	0.33388353510711866	0.005317372994973985
	10	1exp	15	32	0.22458415235526197	0.4709368049203381	0.33393067395250536	0.005294071384401897
	10	1exp	16	30	0.0012221169865454424	0.4595183903406293	0.3389948981010467	0.006846489165252343
	10	1exp	16	31	0.008667087548243859	0.434357401438545	0.338889490867443	0.006894064435342002
	10	1exp	16	32	0.06387909177252409	0.40752765208612396	0.3388547694199233	0.006846532643384276
	10	1exp	17	31	0.0013579792953701496	0.44445936280223797	0.34155184861773547	0.008921377097084274
	10	1exp	17	32	0.009909211491433681	0.4164998058673595	0.34125101238839056	0.008693675181548509
	11	1exp	12	29	0.0028449292242961203	0.9849029567268142	0.34488255532318596	0.0029780671762854984
	11	1exp	12	30	0.020268044073173702	0.9342408733434217	0.3449520646557548	0.0029622134912749083
	11	1exp	12	31	0.12811960428391256	0.9014999038023535	0.3449431135940961	0.002985006111747439
	11	1exp	12	32	0.8511416315895491	0.8670634777896762	0.3447391670701265	0.0029581360091975495
	11	1exp	13	29	0.002848314940436799	0.7963107189709739	0.3410239775312983	0.0035952723082816112
	11	1exp	13	30	0.01984537225699823	0.7563814679925823	0.34113600110362097	0.0035761819111448756
	11	1exp	13	31	0.1281187248530417	0.729361772253965	0.3411029663150484	0.0036051693366041674
	11	1exp	13	32	0.8910539886118496	0.6973482424534532	0.3409147441346596	0.0035673619659999344
	11	1exp	14	30	0.00291046891975824	0.7936123891512751	0.3401572688092116	0.004497164271332751
	11	1exp	14	31	0.01907653197341175	0.7610299335438423	0.3400370578980835	0.004516136929769059
	11	1exp	14	32	0.13257348956793888	0.72556402136692	0.33985244284187316	0.004508178344412749
	11	1exp	15	29	0.0006679995374058347	0.5458115885963108	0.333772644568161	0.0052840411224169765
	11	1exp	15	30	0.004409485939305505	0.5244606942145102	0.3339949088852826	0.005323750309666805
	11	1exp	15	31	0.030781044853744458	0.4987892810652476	0.33384274869627495	0.005337841518814281
	11	1exp	15	32	0.2218008763965784	0.47240391717902264	0.33369459999448065	0.005308973752760268
	11	1exp	16	30	0.001256608239341586	0.45554244348627293	0.33901002775258793	0.006865552852045949
	11	1exp	16	31	0.008773202802511211	0.4327348510236136	0.3388662112942898	0.006915911058758781
	11	1exp	16	32	0.05993084517622626	0.4155027506409927	0.33835875922284836	0.006799564911655883
	11	1exp	17	31	0.001380234467967776	0.4421371333086749	0.34154860446418406	0.008923285692068284
	11	1exp	17	32	0.009267536680392614	0.42542609443032964	0.34081348937534806	0.00881652444345427
	11	1exp	18	32	0.001561295736495906	0.4245281779143468	0.33749190058020795	0.01011896973109764
#	ranges:	tmin	12-20	tmax	16-32	t0	4-11	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.3423218870184323 Eerr = 0.0031835247009843752


==> anc/AIC/E5_B3_P2_n1_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	2exp	5	29	0.0006694838018062511	0.9943659639586372	0.3394542295919027	0.003595484271623528
	4	2exp	5	30	0.004202348281102756	0.9653159835953009	0.3396393963881171	0.003535384466253567
	4	2exp	5	31	0.030972996179595147	0.925305130087761	0.3396444177194153	0.0035493594175138527
	4	2exp	5	32	0.20470231113528595	0.8972176409584494	0.33970623733800714	0.003561637938214197
	5	2exp	5	29	0.0027715554478059423	0.8652153271668181	0.34299360668918394	0.003453651495052176
	5	2exp	5	30	0.018355219501280662	0.8371185495126784	0.3431318037502366	0.0033870337193440967
	5	2exp	5	31	0.13115251037586972	0.805034703962538	0.3431321991798946	0.003418902441878926
	5	2exp	5	32	0.7884024122148192	0.7893414928024134	0.34307586826512665	0.003454436424253861
	5	2exp	6	30	0.002484108830076015	0.8751693926723456	0.3431318037502366	0.0033870337193440967
	5	2exp	6	31	0.017749562138911115	0.8400362128304745	0.3431321991798946	0.003418902441878926
	5	2exp	6	32	0.10669866376152123	0.8222307216691805	0.34307586826512665	0.003454436424253861
	5	2exp	7	31	0.0024085511416285406	0.8779774467514302	0.34308790946487216	0.003833312130971452
	5	2exp	7	32	0.014480745842244975	0.8577354261620754	0.3430265012737403	0.0038714632327204136
	6	2exp	5	29	0.002790495012132197	0.8645962082853097	0.3429896425718195	0.0034613451129513312
	6	2exp	5	30	0.0186703106368144	0.8356384955856739	0.3431252706312189	0.0033936609741097405
	6	2exp	5	31	0.132388302794913	0.8042531669006384	0.343124271188811	0.0034294997051028137
	6	2exp	5	32	0.8263814022293753	0.7855776705558216	0.34308163034782513	0.0034567394276625975
	6	2exp	6	30	0.002540376678903848	0.8731331751019041	0.3432953683384036	0.004485976172880168
	6	2exp	6	31	0.01802754368717622	0.8386849131972548	0.3433177908640222	0.0045392140411487664
	6	2exp	6	32	0.11255556500703821	0.8177775236710902	0.3432804803728362	0.004551806090874922
	6	2exp	7	31	0.0024397627309644026	0.8768069547062208	0.3433177908640222	0.0045392140411487664
	6	2exp	7	32	0.01523273927008449	0.853333068178529	0.3432804803728362	0.004551806090874922
	6	2exp	8	32	0.003140654758869397	0.8538496358928948	0.3453727628725481	0.004668136078780074
	7	2exp	5	29	0.002950000248001299	0.8595429127742993	0.3430721198251337	0.003441288787592427
	7	2exp	5	30	0.01997642215973921	0.8297586616379228	0.34320222170669845	0.0033740974652300276
	7	2exp	5	31	0.14008444975323142	0.7995443201387014	0.3432006035072524	0.0034139845321910166
	7	2exp	5	32	0.917509962965076	0.7772091084999972	0.34317711007811713	0.003430967831166571
	7	2exp	6	30	0.002715554785311959	0.8670710019646712	0.3433409036240696	0.004487555794663999
	7	2exp	6	31	0.01905546412862569	0.83386290466032	0.3433630183010199	0.004551655034612479
	7	2exp	6	32	0.12487981230007887	0.8091187934811249	0.34335619091105146	0.004535014471315458
	7	2exp	7	31	0.003539923680737349	0.842970193376156	0.34626816874047917	0.004215327149572923
	7	2exp	7	32	0.023285728696727886	0.8164292716789665	0.34623792650419877	0.004267576976990613
	7	2exp	8	32	0.0031513806885425885	0.8535396931189194	0.34623792650419877	0.004267576976990613
	8	2exp	5	29	0.0030454460327410406	0.8566481749207157	0.3431093160352811	0.003426594002879743
	8	2exp	5	30	0.020908772921495025	0.8257920406113467	0.34323103890618123	0.003361140456582505
	8	2exp	5	31	0.14435227009867174	0.7970433885501358	0.34322730830973586	0.0034070097298348552
	8	2exp	5	32	1.0	0.7703217612764096	0.34322143722716103	0.0034153802611572794
	8	2exp	6	30	0.0028509954495379796	0.8626462801001185	0.34345666918565226	0.004427523074601391
	8	2exp	6	31	0.019703855948294366	0.8309532995591863	0.3434789277226686	0.004503619177460705
	8	2exp	6	32	0.13668511940379388	0.8015914510828028	0.34349765503645274	0.004469775844789906
	8	2exp	7	31	0.00352926580254187	0.8432443121430022	0.3462640456085217	0.0044028357655241605
	8	2exp	7	32	0.024728432691544792	0.8112020514973963	0.3462629985131402	0.00435795153260148
	9	2exp	5	29	0.0028513589589453927	0.8626346896911601	0.3431624072786322	0.0033851427127868238
	9	2exp	5	30	0.019841513366670636	0.8303479058632663	0.3432734128587025	0.0033229453037748077
	9	2exp	5	31	0.13406443903035098	0.8032047268574882	0.34326721131087723	0.0033758040995307357
	9	2exp	5	32	0.9754862806515856	0.7723072959109841	0.3432716825095226	0.003382499661646185
	9	2exp	6	30	0.0027098639354976896	0.8672617154190512	0.3435307231599134	0.004355727573714059
	9	2exp	6	31	0.018330820104134216	0.8372342167825196	0.3435504970050743	0.004449161746975498
	9	2exp	6	32	0.13352936579485353	0.8035379893988084	0.34357211245443253	0.0044276864841026695
	9	2exp	7	31	0.003384092405269703	0.8470628679131196	0.34639146796536974	0.004034576559314733
	9	2exp	7	32	0.024844724528849896	0.81079407456813	0.346397784028988	0.004011448279837067
	10	2exp	5	29	0.0025779837358856326	0.8717972453864554	0.34312712447511906	0.0033626529162923587
	10	2exp	5	30	0.018206947472626477	0.8378238299503821	0.34322633510796113	0.003304300658090843
	10	2exp	5	31	0.11982196018815802	0.8125641932479011	0.3432145683337177	0.003366432279417255
	10	2exp	5	32	0.8767997347328175	0.7808398945026941	0.3432049245710713	0.003390143574192143
	10	2exp	6	30	0.0024962101751413177	0.8747276039264468	0.3435441775791242	0.004257075250893626
	10	2exp	6	31	0.016447459083396378	0.846661416754081	0.34355747787475205	0.004371799616832729
	10	2exp	6	32	0.12017194087836486	0.812321144753236	0.34352485885451955	0.004436746639298669
	10	2exp	7	31	0.0030868307770055533	0.8554211244422018	0.34637085617669783	0.0038491902359732775
	10	2exp	7	32	0.022134534728470174	0.8208381085822014	0.34633450201992794	0.0040452595823610845
	11	2exp	5	29	0.0028655458939031058	0.8621834930942386	0.3431151078688432	0.003353991920295397
	11	2exp	5	30	0.020392312802409107	0.8279668946534073	0.3432063477313057	0.003297225487641777
	11	2exp	5	31	0.12971148611620376	0.8059553873690654	0.3431883668316956	0.0033709232978337386
	11	2exp	5	32	0.9009786301483593	0.7786636604429236	0.34303508510301783	0.003401471596559402
	11	2exp	6	30	0.002798333259248568	0.8643412108682241	0.34353465586932214	0.004218554746958765
	11	2exp	6	31	0.017812257367315176	0.8397296050856714	0.3435363590395661	0.004364963950916124
	11	2exp	6	32	0.12296561830058203	0.8104060420542538	0.3432748062400158	0.004479901645876302
	11	2exp	7	31	0.0033344898238824995	0.8484052366926198	0.34636073165776565	0.00390972934688827
	11	2exp	7	32	0.021618614796856638	0.8228889178460397	0.3460508873306937	0.004704691705446713
#	ranges:	tmin	5-20	tmax	10-32	t0	4-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.3431420174226858 Eerr = 0.0034180758596273103


==> anc/AIC/E5_E_P1_n1_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	11	29	0.0006732164402257289	0.9176767353244086	0.3183395328216027	0.0016485701482158875
	4	1exp	11	30	0.004655133514530127	0.8763612241778528	0.3182830635883483	0.0016458739640691467
	4	1exp	11	31	0.03390606779613141	0.8339808232562925	0.31829318462315925	0.0016507405955101125
	4	1exp	11	32	0.1968264375088379	0.8172457056607395	0.3183809295821172	0.0016502683742683141
	5	1exp	11	29	0.0006821701141332514	0.9162087155553231	0.3183523568981558	0.0016478947156649223
	5	1exp	11	30	0.004725720702927046	0.8747770676773086	0.318295463374124	0.0016450039502499177
	5	1exp	11	31	0.034388907317464516	0.8325668171292887	0.3183059056562867	0.0016499183656213546
	5	1exp	11	32	0.19955083494291825	0.8159364958432191	0.3183935380993196	0.0016494348195847425
	5	1exp	12	30	0.002212850298802014	0.7854578677176653	0.31692152372378585	0.001894499652169478
	5	1exp	12	31	0.016126113822348322	0.7455749776229676	0.31693064117344855	0.0018982207972901995
	5	1exp	12	32	0.0939114479993378	0.7321049926259863	0.31701513035645856	0.0019074487046718902
	6	1exp	11	29	0.0007141987208945532	0.9111106951949562	0.31835257211688905	0.001652302297639382
	6	1exp	11	30	0.004966200472174928	0.8695523333424945	0.3182960017333401	0.001649048763807308
	6	1exp	11	31	0.03613003204707121	0.8276277789816127	0.318306662517877	0.0016539472779871364
	6	1exp	11	32	0.20974152013071892	0.8111929815140605	0.3183935396601822	0.001653828301131391
	6	1exp	12	30	0.0023100411319748873	0.7806818768381957	0.31692141722523376	0.0018995453804211766
	6	1exp	12	31	0.016848108345559037	0.7409646142979925	0.31692977157809815	0.0019034282710781545
	6	1exp	12	32	0.09825140154056504	0.7275872706277128	0.31701275795274536	0.0019130971137149015
	6	1exp	13	30	0.0006284881786600074	0.7444517978720027	0.31562510318313114	0.002194731621445287
	6	1exp	13	31	0.004548357564646682	0.7054040032195363	0.3156442572562607	0.0021950648098692225
	6	1exp	13	32	0.02685239252385912	0.6918997155736565	0.31571346214114293	0.002211850840983644
	7	1exp	11	29	0.0007766235422333803	0.9018001966246825	0.31834391057909195	0.0016608179483161133
	7	1exp	11	30	0.005437815378819209	0.8600026133193118	0.3182890672548758	0.0016571399847402817
	7	1exp	11	31	0.039593620402999394	0.8184734217620746	0.31829979404154163	0.0016619114085698547
	7	1exp	11	32	0.22989461261344668	0.8024553546745171	0.3183855984119347	0.0016622284229048368
	7	1exp	12	30	0.002486522774621849	0.7725018848365502	0.31691708624525017	0.0019089482479291901
	7	1exp	12	31	0.01816754902466739	0.7330279199980946	0.316924489605485	0.0019129957604047754
	7	1exp	12	32	0.10598419982571435	0.720011219721487	0.31700632443559756	0.0019232201118067488
	7	1exp	13	30	0.0006717006518975007	0.7366287903717206	0.31562016785698876	0.002205488682469742
	7	1exp	13	31	0.004874862796284153	0.6977011402518767	0.3156371310502629	0.0022062616094710775
	7	1exp	13	32	0.02877830050323437	0.6846084814279226	0.31570562465014823	0.0022231913195598215
	7	1exp	14	31	0.000665144191232294	0.7377827829268476	0.31577393967780343	0.0025825934699328567
	7	1exp	14	32	0.003942139995530309	0.7212976111150652	0.31587984736109	0.002594455911558229
	8	1exp	11	29	0.00080886450658872	0.8972806756115678	0.31835232014392856	0.001662871288154145
	8	1exp	11	30	0.005680501223336793	0.85540660521933	0.3182977928361369	0.001658829329482449
	8	1exp	11	31	0.041375051773332075	0.8140724136953025	0.3183086346594969	0.001663516170784557
	8	1exp	11	32	0.2402194483598503	0.7982713664991008	0.3183937612179735	0.0016642253682855222
	8	1exp	12	30	0.0025834944830352303	0.7682510320763715	0.3169253813425162	0.0019116058507277626
	8	1exp	12	31	0.018900044364208935	0.728867152904546	0.3169319122894101	0.0019158328525054839
	8	1exp	12	32	0.11038160054277565	0.7159458763765509	0.31701208570463235	0.0019266187732350133
	8	1exp	13	30	0.0006958880485084435	0.7324669062821534	0.315628069857144	0.0022080216852960123
	8	1exp	13	31	0.0050605017884042345	0.6935485084352517	0.31564320269921353	0.002209183034280227
	8	1exp	13	32	0.02988750409457411	0.680627552861546	0.3157106889526785	0.0022263900553251563
	8	1exp	14	31	0.0006909561306254787	0.7333036665873316	0.31578747166910115	0.0025849653751611936
	8	1exp	14	32	0.004098095269141731	0.716986658300645	0.31589307103721126	0.0025968402145817456
	8	1exp	15	32	0.0005574193172865998	0.7585693800524353	0.31602770211396186	0.003261147355749149
	9	1exp	11	29	0.0008388511121454879	0.8932360298819416	0.3183654266366564	0.0016631988236549887
	9	1exp	11	30	0.005908492763211539	0.8512643636507627	0.3183115328960966	0.0016589036322503335
	9	1exp	11	31	0.04304423763664757	0.8101173852861275	0.31832272450525534	0.0016633525858443315
	9	1exp	11	32	0.249378555591477	0.7947076358490718	0.3184071144455982	0.0016643321563269756
	9	1exp	12	30	0.0026850495085671837	0.7639670061369881	0.31693545274657126	0.0019131288697194517
	9	1exp	12	31	0.019668091573766717	0.7246741701528691	0.3169411574283995	0.001917482028913779
	9	1exp	12	32	0.11485991892092642	0.711968893242754	0.3170190885210565	0.0019287439793839935
	9	1exp	13	30	0.0007251936226967525	0.7276139783486154	0.3156349806035642	0.0022089475353530667
	9	1exp	13	31	0.005284110892875934	0.6887442054432308	0.31564837037363586	0.0022103767154215193
	9	1exp	13	32	0.031191085483369185	0.6761336725964566	0.3157142374969889	0.002227802670613911
	9	1exp	14	31	0.0007216885800659024	0.728183974665405	0.31579545356523636	0.0025855699542459963
	9	1exp	14	32	0.004278851725777285	0.7121908374156136	0.3159003363416159	0.0025973466918285974
	9	1exp	15	32	0.0005824322116136328	0.7534052584935598	0.3160509809144556	0.0032609572305976513
	10	1exp	11	29	0.0008576511721014564	0.8907733381614231	0.3183945423669045	0.0016586410643122257
	10	1exp	11	30	0.006062178658053568	0.8485613654702127	0.31834163942871235	0.0016539206978307824
	10	1exp	11	31	0.044230494247021135	0.8073987755676054	0.31835276000218876	0.0016579773541931327
	10	1exp	11	32	0.25583719685925965	0.7922724694818528	0.3184354332826824	0.0016592992143079084
	10	1exp	12	30	0.0028013938874895928	0.7592539012996334	0.31695443748916713	0.001909294005430401
	10	1exp	12	31	0.020563204217138826	0.7199893627776326	0.3169590803407468	0.00191374126517632
	10	1exp	12	32	0.1202584271167495	0.7073759235465318	0.3170330943144017	0.0019256197942455631
	10	1exp	13	30	0.0007591362763779003	0.7222324932237529	0.31565173963032106	0.002204895057567279
	10	1exp	13	31	0.005548297687083709	0.683323451589716	0.3156629843782065	0.0022065955549816518
	10	1exp	13	32	0.032769782208798656	0.6709363584562518	0.3157258960377029	0.0022243933043928003
	10	1exp	14	31	0.0007583995541450222	0.7223467221057784	0.31581741885737086	0.0025789212116577986
	10	1exp	14	32	0.004500655046311521	0.7065754744376749	0.3159199718821385	0.002590853196571599
	10	1exp	15	32	0.0006130556486507769	0.7473766809766689	0.3160841683803824	0.003253328257625246
	11	1exp	11	29	0.0033511090560466423	0.7393456521571115	0.3169969803704173	0.0019164196395635193
	11	1exp	11	30	0.023308765447811703	0.7067971297542528	0.3169513659299338	0.0019193031659455494
	11	1exp	11	31	0.17156382722066335	0.6718446854218019	0.31695453520201106	0.0019236462619728909
	11	1exp	11	32	1.0	0.6624425659987175	0.31702637440610326	0.0019369740167588425
	11	1exp	12	30	0.0031544983737753682	0.7460636369628223	0.3169513659299338	0.0019193031659455494
	11	1exp	12	31	0.023218639150065758	0.7072049320229492	0.31695453520201106	0.0019236462619728909
	11	1exp	12	32	0.1353352832366127	0.6955646942986534	0.31702637440610326	0.0019369740167588425
	11	1exp	13	30	0.0008361204014269315	0.710868809104765	0.3156637278781579	0.0022157480855918687
	11	1exp	13	31	0.00613770734776366	0.6721056606298902	0.3156718527582328	0.0022177680268102534
	11	1exp	13	32	0.03614936503805335	0.6606045092804196	0.3157318030750177	0.0022364597323425873
	11	1exp	14	31	0.000840111374927036	0.710308591612208	0.31583919118828074	0.0025899569181625356
	11	1exp	14	32	0.004972918258327208	0.6954883754962258	0.3159383262098411	0.0026025743641627775
	11	1exp	15	32	0.0006778753767410648	0.7355522400025867	0.31611672257203743	0.003268431054100652
#	ranges:	tmin	11-20	tmax	15-32	t0	4-11	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.3175459361843193 Eerr = 0.0017446746611726209


==> anc/AIC/E5_E_P1_n1_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	2exp	4	29	0.0026559834923857543	0.7255067352441009	0.3149517977946584	0.0021356321153574976
	4	2exp	4	30	0.017251239670855973	0.7060215388177887	0.3148499197536755	0.00212754084141993
	4	2exp	4	31	0.12438405379388615	0.6797414787626996	0.31486047068555156	0.002132885558068983
	4	2exp	4	32	0.6972997872042637	0.674840541740762	0.3149465628702465	0.0021195304045611113
	4	2exp	5	30	0.0023347014070379825	0.7367181274620404	0.3148499197536755	0.00212754084141993
	4	2exp	5	31	0.01683355115031365	0.7080640403778122	0.31486047068555156	0.002132885558068983
	4	2exp	5	32	0.09436926420211877	0.7018341634103924	0.3149465628702465	0.0021195304045611113
	5	2exp	4	29	0.002721300747782113	0.7233941295296028	0.3149756760011555	0.002133004697757054
	5	2exp	4	30	0.017758542981044092	0.7036063147369033	0.3148726309226504	0.0021246788033749925
	5	2exp	4	31	0.1280535568846686	0.6774155105692091	0.31488288554924343	0.0021301535843579788
	5	2exp	4	32	0.7183064980056	0.6725573935599027	0.31496840148793015	0.00211671643720548
	5	2exp	5	30	0.0035609123104500713	0.7000109297975916	0.3159503545757001	0.0023475440760715163
	5	2exp	5	31	0.025975913008470127	0.6719143988175226	0.3159679989946981	0.002345016044087801
	5	2exp	5	32	0.14635043816452056	0.666731077168227	0.3160453263826802	0.0023357982669183373
	5	2exp	6	31	0.0035154575443309168	0.7011280683313281	0.3159679989946981	0.002345016044087801
	5	2exp	6	32	0.019806378000797764	0.6945115387169031	0.3160453263826802	0.0023357982669183373
	6	2exp	4	29	0.0028555037970814934	0.7192081898105048	0.3150006678359372	0.002135750933779688
	6	2exp	4	30	0.01879741963936628	0.6988685720412673	0.31489816091528267	0.0021269722027387676
	6	2exp	4	31	0.13574837832311365	0.6727471567198039	0.31490793553039664	0.0021326391508878465
	6	2exp	4	32	0.763602499692366	0.6678534697136186	0.3149922793459329	0.002119546937526021
	6	2exp	5	30	0.0036817667071526467	0.6971086740211123	0.3159458334322854	0.002353721730648553
	6	2exp	5	31	0.0268717537497357	0.6690888986034412	0.31596275915351685	0.002351633095464878
	6	2exp	5	32	0.15165305481775662	0.6638837675107978	0.31603830762449825	0.002343268660919638
	6	2exp	6	31	0.003991491970933301	0.6900849898369854	0.3164601150179371	0.002613585022764278
	6	2exp	6	32	0.023225725463296844	0.6812401625969909	0.31659592123287	0.0025652066672268025
	6	2exp	7	32	0.003143260133951086	0.7108593001012081	0.31659592123287	0.0025652066672268025
	7	2exp	4	29	0.003017598091404282	0.7144070687580002	0.31501979642642813	0.0021378342642139536
	7	2exp	4	30	0.020095111783538355	0.6933054900871913	0.3149191406788426	0.0021284189315048997
	7	2exp	4	31	0.14543090044001408	0.6672353127156361	0.3149283358716852	0.0021343422506431412
	7	2exp	4	32	0.820681500342008	0.6623082598938586	0.3150109800842804	0.0021217463377144943
	7	2exp	5	29	0.0005799699901431751	0.7149928535998704	0.31603007342160255	0.0023529771926529205
	7	2exp	5	30	0.003982150130614458	0.6902887447339573	0.31598418427394387	0.0023530241757889134
	7	2exp	5	31	0.029101428999960034	0.6624462660155193	0.31599957305584997	0.0023517465511504795
	7	2exp	5	32	0.16472536505788082	0.6572690270978229	0.3160731867014224	0.0023439815779067027
	7	2exp	6	30	0.0005891242678333881	0.7135691462025766	0.3164755601105733	0.0026219897037310547
	7	2exp	6	31	0.004306064791571643	0.6834885240039176	0.31648994802808517	0.0026217138310516766
	7	2exp	6	32	0.02510195881121653	0.6747663823587968	0.3166236884670509	0.0025735480853829743
	7	2exp	7	31	0.000615036938797084	0.7096559474164064	0.317022336728738	0.0035408815697571708
	7	2exp	7	32	0.0035908999039311364	0.6992817070416799	0.3171532425673691	0.003465434027104743
	8	2exp	4	29	0.003085012838988409	0.7124857958774337	0.3150206193803374	0.0021382816007028066
	8	2exp	4	30	0.020693293106635268	0.6908610690354733	0.3149208916769369	0.0021282225078855777
	8	2exp	4	31	0.14998677513954528	0.6647676277770211	0.31493007449485355	0.0021342080356488613
	8	2exp	4	32	0.8448429026896942	0.6600762904299611	0.3150122444992327	0.0021218829220198045
	8	2exp	5	29	0.0005964370835765297	0.7124476355159385	0.3160399266067687	0.0023511710973196046
	8	2exp	5	30	0.004118538084335886	0.6873603656688602	0.31599319080759697	0.002351611691137674
	8	2exp	5	31	0.03012625894390437	0.659562107506599	0.31600785332730125	0.0023506897104037007
	8	2exp	5	32	0.17013868738132523	0.6546822847280559	0.31608054397433455	0.0023435916391192383
	8	2exp	6	30	0.0006200025206179188	0.7089249279203926	0.31653195745650375	0.002609271467259252
	8	2exp	6	31	0.004534964383801178	0.6789848036327522	0.3165451939807799	0.0026099813717593116
	8	2exp	6	32	0.026447867198107308	0.6704139126554127	0.31667723307746154	0.0025624157028558987
	8	2exp	7	31	0.0006406980022198905	0.7059399581953477	0.31701915835129935	0.00356873211546535
	8	2exp	7	32	0.0037408710666611902	0.6957238245089814	0.31714865370264245	0.003495979596287468
	9	2exp	4	29	0.003000858778803493	0.7148907795113927	0.31501425119914256	0.0021327998564455507
	9	2exp	4	30	0.02026865469876918	0.6925889068752847	0.31491530379808025	0.002122020718555501
	9	2exp	4	31	0.14714833352479378	0.6662961057664295	0.3149245923247808	0.002128032382992722
	9	2exp	4	32	0.8262033966725513	0.6617924219640529	0.31500571369007724	0.002116296132209279
	9	2exp	5	29	0.0005910678834332918	0.7132697161702486	0.31605423561861	0.002337831864411368
	9	2exp	5	30	0.004104700617974636	0.6876530141310345	0.31600637691013533	0.0023386017692550594
	9	2exp	5	31	0.030054862400441317	0.6597598344553054	0.31602010192594443	0.0023381371908191622
	9	2exp	5	32	0.16908497119641056	0.6551792875979137	0.31609097066834696	0.002332035016432172
	9	2exp	6	30	0.0006283314051958083	0.7077118189193234	0.3165821167731348	0.0025815221529014412
	9	2exp	6	31	0.004599895264467744	0.6777486032212133	0.31659431588235126	0.002582986543893331
	9	2exp	6	32	0.026789540553707747	0.6693442448494968	0.31672354131208846	0.002536687522312058
	9	2exp	7	31	0.0006511677641710128	0.7044664035817542	0.31707889734972056	0.003552913610796128
	9	2exp	7	32	0.0037973499039465623	0.6944207862559882	0.3172063315724186	0.003482000876555981
	10	2exp	4	29	0.002990705147932039	0.7151855023181964	0.3150111568091953	0.002123082941546621
	10	2exp	4	30	0.020392796843610242	0.6920800607575125	0.31491648367628544	0.0021118906571944993
	10	2exp	4	31	0.14842110298008898	0.6656071158154091	0.3149255164989911	0.0021178878238514863
	10	2exp	4	32	0.8296907930560586	0.6614684137531971	0.31500436622146666	0.002106750027871479
	10	2exp	5	29	0.0005977409388178653	0.7122491184782009	0.3160647067695916	0.00232064000055938
	10	2exp	5	30	0.004181274028024771	0.6860457808865337	0.3160177489736154	0.0023218861176176036
	10	2exp	5	31	0.030661567798957016	0.6580943720461812	0.3160299300971195	0.0023219955747217145
	10	2exp	5	32	0.17161443712923402	0.6539913724572927	0.316097932972236	0.0023171511690546834
	10	2exp	6	30	0.0006489304222572562	0.7047792952115419	0.316616490085235	0.002545635704665252
	10	2exp	6	31	0.004757561381025655	0.6748180217070607	0.31662725873034875	0.0025478259486525507
	10	2exp	6	32	0.027606441088615284	0.6668411127844998	0.3167518881893653	0.00250398612346716
	11	2exp	4	29	0.0035286718983181136	0.7008018177656523	0.31500187149094355	0.002127861325386461
	11	2exp	4	30	0.024438225502254763	0.6769994955257599	0.31491474296369976	0.0021157414519394784
	11	2exp	4	31	0.1787394215241312	0.650737077771801	0.31492300299141934	0.002121570126007233
	11	2exp	4	32	1.0	0.6471067071310531	0.31499749957290774	0.0021116576760159596
	11	2exp	5	29	0.0007051363190998018	0.6972278732838328	0.3160564506782566	0.0023235647988050752
	11	2exp	5	30	0.004993133982681996	0.6706155396889772	0.31601310846228853	0.0023248550843529676
	11	2exp	5	31	0.03671699281668302	0.643075233688135	0.3160221017141339	0.0023256192003868552
	11	2exp	5	32	0.20546398638757216	0.6395897361463732	0.31608529204735863	0.002322601828094733
	11	2exp	6	30	0.0007731778347420925	0.6888535155144268	0.3166036419637374	0.0025435229115937444
	11	2exp	6	31	0.005684794566898142	0.6593345635761756	0.3166117585816762	0.002546369831807543
	11	2exp	6	32	0.03294553762239772	0.6521072207222841	0.3167310958733692	0.0025057753361570866
	11	2exp	7	31	0.0008075270996541449	0.6849019214719148	0.3171045406569343	0.0034519019467441447
	11	2exp	7	32	0.004683957917629987	0.6761738269801085	0.31722020089496444	0.003393204023453854
#	ranges:	tmin	4-20	tmax	9-32	t0	4-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.3151804370153281 Eerr = 0.002104584061347798


==> anc/AIC/E5_E_P3_n1_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	10	28	0.00147156828894393	0.6136957600763175	0.3631192293627488	0.0015024374696239826
	4	1exp	10	29	0.009652958552255574	0.5939290612548922	0.36319915750076887	0.0014919534190975783
	4	1exp	10	30	0.011283540958834078	0.7486245424411309	0.36303263729153407	0.0014790770579530192
	4	1exp	10	31	0.07926350789417488	0.7177916848726978	0.36303356201923603	0.0014829169769745788
	4	1exp	10	32	0.4273363859551252	0.7138199130729832	0.3630825663945369	0.0014880364273179977
	4	1exp	11	29	0.0013492647050188022	0.6233367505435535	0.3629667610831388	0.001796558782412318
	4	1exp	11	30	0.0015625752000102413	0.7856058217403873	0.36283888992540486	0.0017873266598214144
	4	1exp	11	31	0.010980595156433359	0.7513460897715664	0.362838246325106	0.0017918923561548955
	4	1exp	11	32	0.059530784892423465	0.7450568537248251	0.36286294043289735	0.0018058780028050588
	5	1exp	10	28	0.0015620183637277542	0.607067969790477	0.3631542677253732	0.0014967466702686357
	5	1exp	10	29	0.010241390967340518	0.5877003251547147	0.36323234990017145	0.0014869718932546574
	5	1exp	10	30	0.011805451635513295	0.7441029108219848	0.36306605366387584	0.001474423238231961
	5	1exp	10	31	0.08275669817905966	0.7136843409778254	0.3630673235197115	0.0014782252479881182
	5	1exp	10	32	0.4806147715423613	0.703138588868495	0.36302513078124715	0.0014756123499540927
	5	1exp	11	29	0.001430014791572886	0.6168784164483282	0.36300474101851493	0.0017899826858170048
	5	1exp	11	30	0.001634296552661351	0.7808819018171562	0.3628745185758427	0.001780738389689907
	5	1exp	11	31	0.011460282440277449	0.7470703179279178	0.36287435311849825	0.0017852821883115252
	5	1exp	11	32	0.06637708103315326	0.7346894004071153	0.3628449425936774	0.0017889089847278662
	5	1exp	12	31	0.0015845754386160696	0.7841341080668028	0.3626166017714281	0.0022617522056505913
	5	1exp	12	32	0.009178156070174024	0.7692764215369441	0.3625871759985191	0.002276438579892907
	6	1exp	10	28	0.001818961118781451	0.5901472235282701	0.36315316863554276	0.0015252859419395291
	6	1exp	10	29	0.01191582634017933	0.5717603236771676	0.3632298612130119	0.001516526598038104
	6	1exp	10	30	0.013846918194070686	0.7281527841200384	0.3630614934641524	0.0015040130817146318
	6	1exp	10	31	0.0705649400644075	0.728862582334483	0.36302606944892263	0.0015023113613317522
	6	1exp	10	32	0.41570933712523106	0.7163276571630575	0.3631120912825363	0.0015016046973415852
	6	1exp	11	29	0.0016555357309817633	0.6006073194490902	0.3630184292724355	0.0018237321878862066
	6	1exp	11	30	0.0019098955395250954	0.764478103873236	0.362884297556615	0.001813968946464813
	6	1exp	11	31	0.009653098802115692	0.7642311552817213	0.3628991152251473	0.0018303155293691307
	6	1exp	11	32	0.056493014202706415	0.7500450998030925	0.36305140021652976	0.0018243338095785932
	6	1exp	12	31	0.0013492128136582716	0.8010599173287971	0.36257379798091505	0.0023066708506096502
	6	1exp	12	32	0.007917329770770944	0.7840536537187279	0.36271222411130544	0.0022986204994688685
	6	1exp	13	32	0.001151927466720262	0.817700414593213	0.3620530885489992	0.0029802596790581225
	7	1exp	10	28	0.0021166572104421937	0.5733058310324056	0.3631797286486419	0.001558777852210451
	7	1exp	10	29	0.013866278790811154	0.555803224170437	0.36325457732064365	0.0015511626333138435
	7	1exp	10	30	0.01605232432406658	0.7133736879220731	0.3630811313497682	0.001537457408174402
	7	1exp	10	31	0.04907233450588693	0.7634566773359429	0.3630538718193569	0.0015418998356427362
	7	1exp	10	32	0.3288142499660708	0.7376452304049786	0.36311064896726825	0.0015412526703370176
	7	1exp	11	29	0.0019185796186146813	0.5842228228573421	0.3630581561593704	0.0018619684142368888
	7	1exp	11	30	0.0022070723553151623	0.7492551184008345	0.3629182051153822	0.0018505321400872977
	7	1exp	11	31	0.006660108494451539	0.8013454761132737	0.36301605977248924	0.0018843049947703434
	7	1exp	11	32	0.044594023474087544	0.7725705417892237	0.3631108757341504	0.0018778600279474402
	7	1exp	12	31	0.0009397405816735819	0.8391307320800281	0.36263714591946483	0.0023747007218960785
	7	1exp	12	32	0.006296093405301822	0.8069661189347634	0.36272966378244687	0.0023686609748072036
	7	1exp	13	32	0.000954004273715486	0.8375450172388208	0.3618920099911872	0.0030831361927418648
	7	1exp	14	32	0.0007771121335391016	0.6846401287809379	0.3582571185460853	0.003647818517076361
	8	1exp	10	28	0.0023628919198413496	0.5610782530429992	0.36322910255640284	0.001576937269965301
	8	1exp	10	29	0.015423736632640437	0.5445981972056922	0.3633030042785752	0.001569956171220342
	8	1exp	10	30	0.01760449634088452	0.7041436192680441	0.3631263585009031	0.0015554381364183342
	8	1exp	10	31	0.12329798336107368	0.67571299824008	0.3631404632696027	0.0015629591271451384
	8	1exp	10	32	0.8003585592663939	0.6567755190609842	0.3632013300766914	0.0015622991439660353
	8	1exp	11	29	0.0021293571375126143	0.5726411572464872	0.3631163872062018	0.0018807991182600316
	8	1exp	11	30	0.0024165826665159284	0.7397090647472868	0.3629721966965536	0.0018680789233979519
	8	1exp	11	31	0.016915402408594963	0.7081365944016802	0.3629903203470691	0.0018832763647096769
	8	1exp	11	32	0.10910965363669665	0.6873559202657131	0.36310226678159363	0.0018805772114898756
	8	1exp	12	31	0.0023005232984858698	0.7448898860919596	0.3628870331136361	0.002370652582498275
	8	1exp	12	32	0.014857379275704895	0.7211093873263253	0.36297904969810774	0.0023677406778326985
	8	1exp	13	32	0.0021952250929855054	0.7498216785983072	0.3622332757399922	0.003068626995057552
	8	1exp	14	32	0.0012749904431997193	0.6296279836619858	0.35878801977948144	0.0036700496819108194
	9	1exp	10	28	0.0025727182833563855	0.5516252775852866	0.36331597261093396	0.001591174489625502
	9	1exp	10	29	0.016732095141584278	0.5360275574991177	0.3633883544200903	0.0015854617529479787
	9	1exp	10	30	0.019079637580104655	0.6960968864924225	0.36320083930570635	0.0015703159854357468
	9	1exp	10	31	0.13921535160460746	0.6641493818738333	0.3632132352258139	0.0015724399422081658
	9	1exp	10	32	0.9475152207123589	0.6414315941006011	0.363261293695733	0.0015712348000559574
	9	1exp	11	29	0.0023209454258628676	0.5630684357994051	0.36317881196477164	0.001892132001078713
	9	1exp	11	30	0.0026291226025944355	0.7308358270170816	0.3630243442505369	0.0018791297373767757
	9	1exp	11	31	0.01914857089512031	0.6957362450055276	0.3630486785164938	0.001879643688569911
	9	1exp	11	32	0.12961324065800142	0.6709557706418963	0.3631347406591952	0.0018759778330737912
	9	1exp	12	31	0.0025985620129565807	0.732066559570903	0.3629964047850744	0.0023811839404237595
	9	1exp	12	32	0.01760019356955494	0.7041680635756744	0.36306393880222815	0.0023799196111746936
	9	1exp	13	32	0.0026068242968365694	0.7317324000018518	0.3622998944937951	0.003105088248457977
	9	1exp	14	32	0.0014930668935394598	0.6120842459639149	0.358846460894764	0.003714731976494335
	10	1exp	10	28	0.0028289323428834228	0.5410767955040164	0.3631230869012954	0.0018367869017317808
	10	1exp	10	29	0.01823468651541379	0.5269752529752799	0.36320076026427883	0.0018333120885422212
	10	1exp	10	30	0.01978607900098539	0.6924611926345547	0.36303850675969407	0.001820897823551584
	10	1exp	10	31	0.136952829420595	0.6657099028828156	0.3630415006365952	0.0018254098840310897
	10	1exp	10	32	1.0	0.6365304779116727	0.363045054045647	0.0018272756319452027
	10	1exp	11	29	0.0024677964642943677	0.5562516559183509	0.36320076026427883	0.0018333120885422212
	10	1exp	11	30	0.0026777546057403525	0.7289065185626893	0.36303850675969407	0.001820897823551584
	10	1exp	11	31	0.01853454995969173	0.6989953980269563	0.3630415006365952	0.0018254098840310897
	10	1exp	11	32	0.1353352832366127	0.6668414530503238	0.363045054045647	0.0018272756319452027
	10	1exp	12	31	0.0025157732603677896	0.7354747705604229	0.3629837814910739	0.0023141297499947888
	10	1exp	12	32	0.018375455490514486	0.699857470261944	0.3629789217918762	0.002317646549298493
	10	1exp	13	32	0.0027354722556573643	0.7266617309336666	0.36217783420376565	0.0030983633443896017
	10	1exp	14	32	0.0019860536496748376	0.5803823285352736	0.3583046551099614	0.003773160243602326
	11	1exp	10	28	0.0031646061110691425	0.5286179932931189	0.3632464865205676	0.001535475352675264
	11	1exp	10	29	0.02018830630516497	0.5162617889486472	0.36331858616157603	0.0015294150120799526
	11	1exp	10	30	0.02153214672989415	0.6840043520831324	0.36311716649178466	0.00151552771093188
	11	1exp	10	31	0.1486545609573018	0.6579014575726091	0.3631218362058053	0.0015186595928071457
	11	1exp	10	32	0.8646875893180795	0.6497474784303712	0.3630690137192327	0.0015199131970617713
	11	1exp	11	29	0.002737931743386084	0.5447097487582891	0.36329453614902707	0.002290588118548496
	11	1exp	11	30	0.0029210237391803498	0.7197533037436756	0.3630729583417724	0.0022809179373725853
	11	1exp	11	31	0.020163645303318097	0.6905709290536117	0.3630871364971101	0.002284986652922289
	11	1exp	11	32	0.11726210377275964	0.6804932289086427	0.3630683813837787	0.0022894884123830558
	11	1exp	12	31	0.00272885264820715	0.7269167674248544	0.3630871364971101	0.002284986652922289
	11	1exp	12	32	0.015869700027007494	0.7145178903540749	0.3630683813837787	0.0022894884123830558
	11	1exp	13	32	0.002410684677351197	0.7399662874074036	0.3621888335233655	0.0030482596629266053
	11	1exp	14	32	0.0017912707306989015	0.5918516958447946	0.35832411932353453	0.0037213549777099777
#	ranges:	tmin	10-20	tmax	14-32	t0	4-11	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.36310307668747127 Eerr = 0.0015500591917647262


==> anc/AIC/E5_E_P3_n1_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	5	2exp	4	28	0.0034989450915818582	0.6115390502888863	0.3591230689798454	0.002113123634849358
	5	2exp	4	29	0.023719213888247045	0.5924439688314515	0.359227861020818	0.0020899243190050424
	5	2exp	4	30	0.023067478940416105	0.7367472738601418	0.35887570573260313	0.0021206180210772666
	5	2exp	4	31	0.16678772081287385	0.7090135362281627	0.35890228339686653	0.002117407202282849
	5	2exp	4	32	0.9024167542064758	0.7057165097685193	0.35881072916546297	0.0021320280697624794
	5	2exp	5	30	0.0028087540913957054	0.7779695715356585	0.3596578031932774	0.014159760848572239
	5	2exp	5	31	0.02679816353206453	0.7242548094659329	0.359613632889306	0.002228516704775724
	5	2exp	5	32	0.143762004973717	0.7208985507828806	0.3595052997288181	0.0022481008789391513
	5	2exp	6	31	0.0036267370518330184	0.75574414900793	0.359613632889306	0.002228516704775724
	5	2exp	6	32	0.019456071661781312	0.7509359903988337	0.3595052997288181	0.0022481008789391513
	6	2exp	4	27	0.0005753872857370127	0.6221050474605937	0.3591478381458386	0.002126580963950767
	6	2exp	4	28	0.003778854352118719	0.6045427446903766	0.35918405863653524	0.002125043626185335
	6	2exp	4	29	0.025697417235389344	0.5854783116229141	0.35928625661738745	0.0021028101837682264
	6	2exp	4	30	0.025203193810592304	0.7293683624029001	0.35893543400040856	0.002136664212309397
	6	2exp	4	31	0.11983347551406465	0.735463039908599	0.3588379837366564	0.002135278865823241
	6	2exp	4	32	0.4871693299953193	0.7531368700763452	0.3591459877196346	0.002043343573899339
	6	2exp	5	28	0.0006294519178739495	0.6135520841625952	0.359955794510501	0.0022592139023647363
	6	2exp	5	29	0.004247574394524308	0.593912998593609	0.36004803193644996	0.002246425384753035
	6	2exp	5	30	0.003924863191335286	0.748874745993127	0.35958065881496587	0.002243896757935859
	6	2exp	5	31	0.019536911191862773	0.7505904596563602	0.3595777400626358	0.002227379888792159
	6	2exp	5	32	0.0829986128275114	0.7648453743281372	0.35990006040695544	0.0021051119812178698
	6	2exp	6	29	0.0008498040210010687	0.5849657708044652	0.3611163958364137	0.002246241333926125
	6	2exp	6	30	0.0009489870264782206	0.73015920227561	0.36090656985950054	0.0021972525473973807
	6	2exp	6	31	0.005079851495181808	0.7264442648613859	0.36096406486455523	0.002169130002059016
	6	2exp	6	32	0.025035671624703975	0.7299241167487734	0.3612370129723339	0.00202410355204754
	6	2exp	7	31	0.0006874831409003605	0.7594644587187216	0.36096406486455523	0.002169130002059016
	6	2exp	7	32	0.00338820971034814	0.7616599479117636	0.3612370129723339	0.00202410355204754
	6	2exp	8	32	0.0006388529732494296	0.7661338194297934	0.3619632717066371	0.002054401944309082
	7	2exp	4	27	0.0005829757175041943	0.6208572207878449	0.3591727988136785	0.002144187966565811
	7	2exp	4	28	0.0038499397700452404	0.6028485063458064	0.3592118702223854	0.0021421223578394666
	7	2exp	4	29	0.02631356398210585	0.5834179588554312	0.3593079235810941	0.002122833831744431
	7	2exp	4	30	0.02604458495998506	0.7266317665219788	0.3589615994287578	0.002157571750620657
	7	2exp	4	31	0.07397457581275974	0.7740535687811599	0.3588359631955475	0.0021655929924410395
	7	2exp	4	32	0.3749497848914264	0.7732768433684016	0.3590869428784893	0.0020887756793287293
	7	2exp	5	28	0.0006568029220471127	0.6095011757882198	0.360029150210482	0.002268528418171664
	7	2exp	5	29	0.004452882989224146	0.589621756789493	0.3601157824594775	0.0022580952170044976
	7	2exp	5	30	0.004120600230656635	0.7446428029595141	0.35964439287546485	0.0022568326701216217
	7	2exp	5	31	0.012028733282481835	0.7910077371621985	0.3595856335679239	0.0022908873626429557
	7	2exp	5	32	0.06330316119926221	0.7865164644781742	0.3598487903613159	0.002184158430461198
	7	2exp	6	29	0.000895457248377439	0.5799820831393768	0.3611810359441893	0.0022405587594799083
	7	2exp	6	30	0.0009972142920628483	0.725652788098141	0.36096076500031926	0.0021942956386724975
	7	2exp	6	31	0.002760322723814634	0.7794820410456826	0.36086861717028473	0.0022630436704020973
	7	2exp	6	32	0.01626899665323259	0.7658441519187064	0.36109431634512595	0.0021355039139741914
	7	2exp	7	31	0.0005680199660907605	0.7768172530134225	0.3620491280278518	0.0020803974526727815
	7	2exp	7	32	0.00351472837331646	0.7584720719999634	0.3621885957432376	0.0019500195105309356
	8	2exp	4	27	0.0005752058007860638	0.622135091585469	0.3591885647859645	0.002154788201978615
	8	2exp	4	28	0.0038132798471602167	0.6037183093405704	0.3592320691541326	0.0021510071340855425
	8	2exp	4	29	0.02610669626114791	0.5841042809291285	0.35932393117579287	0.002133698863954552
	8	2exp	4	30	0.02553783424795057	0.7282691687720052	0.3589806824271439	0.0021672380441410542
	8	2exp	4	31	0.1726805297747805	0.7062358268158182	0.35897621196366747	0.0021812127362766036
	8	2exp	4	32	0.8302897148130473	0.7121243369200003	0.3592205747057558	0.0021025117039421863
	8	2exp	5	28	0.0006804943954681215	0.6061263587299491	0.3601257537474013	0.0022660398478268023
	8	2exp	5	29	0.004617697384652773	0.586317717688829	0.3602087251766193	0.0022570529229004686
	8	2exp	5	30	0.004183491432200142	0.7433256439203249	0.3597360927589003	0.002254688701090683
	8	2exp	5	31	0.027686836219814867	0.7215361666934416	0.3596883294722889	0.0022757495802323727
	8	2exp	5	32	0.1387787794393212	0.723720793866919	0.3599551466137869	0.002172863223697515
	8	2exp	6	29	0.0009651354203379542	0.5728455170828028	0.36130663051827666	0.002223028666475022
	8	2exp	6	30	0.0010620270638021893	0.7199283334123504	0.36108316590493117	0.0021766872276408494
	8	2exp	6	31	0.007278202408581317	0.6951745360014702	0.36108189988534495	0.002190147190201088
	8	2exp	6	32	0.041210184188764196	0.6883921382483437	0.3612980053725239	0.002073405771990751
	8	2exp	7	31	0.0014730937468850757	0.6901842086250244	0.36217879313527424	0.0020218196711127203
	8	2exp	7	32	0.0087206493617437	0.6794519452694738	0.3623146791945102	0.0019023847838613593
	8	2exp	8	32	0.0020693729593040133	0.6592859482417665	0.36318904576008837	0.0015205834860622352
	9	2exp	4	28	0.0035409978970027604	0.6104529540551598	0.3592521118056043	0.0021512210361546613
	9	2exp	4	29	0.02425957069829817	0.5904852057689971	0.3593400302402399	0.00213699497723471
	9	2exp	4	30	0.024092093365156938	0.7331256136086505	0.3589833020153513	0.0021732929644203503
	9	2exp	4	31	0.1688863504492905	0.7080132054144332	0.35899541695395254	0.00218124736222389
	9	2exp	4	32	0.8858820181996615	0.7071390226462901	0.3592050743049466	0.0021116323878765035
	9	2exp	5	32	0.06212304351967761	0.7880219266045774	0.3600393866238524	0.003568193995379036
	9	2exp	6	29	0.0009927705302544476	0.5701568383653253	0.3614187227326491	0.002186544915513286
	9	2exp	6	30	0.0011079296704309292	0.7160816328969912	0.36118569051305516	0.002144223782707616
	9	2exp	6	31	0.007944707964717286	0.6875552201425643	0.3612063008329445	0.002143897539267202
	9	2exp	6	32	0.04829684370203078	0.6751687385914894	0.3613761431099755	0.002050720634113577
	9	2exp	7	31	0.0016248024232692788	0.6812731682843617	0.36227521284118297	0.0019705355978619564
	9	2exp	7	32	0.010249091471141045	0.6654088703602627	0.3623792842009403	0.0018791513027893185
	9	2exp	8	32	0.00246634474747765	0.6433321707810271	0.3630987134728839	0.001260175831837617
	10	2exp	4	28	0.0029417722051093245	0.6273071712034936	0.3592708646851613	0.0021139999892499264
	10	2exp	4	29	0.020143019969290438	0.6066550651274017	0.3593541261535042	0.0021006506238117704
	10	2exp	4	30	0.018845690460509698	0.7535922340721569	0.35899310134496415	0.0021393677901808054
	10	2exp	4	31	0.13585156847651592	0.7254262553905331	0.35902234802008137	0.0021351874690904533
	10	2exp	4	32	1.0	0.6978181380657664	0.3590250385779033	0.002135656591812626
	10	2exp	5	28	0.0006121489570063549	0.6162067339162993	0.36032653672369236	0.002187262949056299
	10	2exp	5	29	0.004141171017710239	0.5962193155887539	0.3604023752399239	0.0021808406522169977
	10	2exp	5	30	0.0035068109190467935	0.758668175602733	0.3599182014141488	0.0021820605598797025
	10	2exp	5	31	0.024776065377813218	0.730792749367825	0.35992497945019036	0.0021906312174130595
	10	2exp	5	32	0.18208585351029158	0.7019930220321926	0.3599269162159717	0.0021967817126174447
	11	2exp	4	28	0.002960492970767424	0.626730479562717	0.35937902243210673	0.0021078535169002832
	11	2exp	4	29	0.02023970377911666	0.6062386839081804	0.35946220577071636	0.0020949403874436123
	11	2exp	4	30	0.018451663401630198	0.7553530458453798	0.3590805804703859	0.002133009974251116
	11	2exp	4	31	0.13313121393188168	0.7270444688832146	0.3591097770289191	0.002128252343132764
	11	2exp	4	32	0.8144934590107927	0.7136018981928977	0.35907454686039814	0.002138389785648797
	11	2exp	5	28	0.0006533903899654038	0.6099972915710729	0.3604560411121993	0.0021534143084744003
	11	2exp	5	29	0.00440489844764717	0.590606715327027	0.36053220143186765	0.0021469197197595226
	11	2exp	5	30	0.0036049182349761175	0.7562688682054473	0.36003180663999224	0.0021480501226063724
	11	2exp	5	31	0.025452047396965428	0.7285495738548688	0.36004061281014454	0.002155778113725255
	11	2exp	5	32	0.15208988565451556	0.7163935499824693	0.3599767611887711	0.0021790595550574814
	11	2exp	6	29	0.0010421526033057064	0.5655335894209786	0.3616174560873766	0.0020598341153195213
	11	2exp	6	30	0.0010743458491945146	0.718879919077588	0.3613549580141493	0.0020225254271972123
	11	2exp	6	31	0.007421885581384438	0.6934746023878976	0.36134942720466445	0.0020349942054480236
	11	2exp	6	32	0.042892340199138373	0.6850581511651447	0.3612710219682995	0.002071526890526044
	11	2exp	8	32	0.0022688990598727686	0.6509178505129984	0.3630000394156233	0.0012635726933114403
#	ranges:	tmin	4-20	tmax	9-32	t0	4-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.3592393500502905 Eerr = 0.002066928250275735


==> anc/AIC/E5_E_P3_n2_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	10	28	0.0011570556916641324	0.5186232960886794	0.404650460714229	0.0024477242045404285
	4	1exp	10	29	0.004633560572983278	0.5558065949050247	0.4048243879299178	0.0024660565267773916
	4	1exp	10	30	0.023641656397673932	0.5650477988725613	0.404783186437761	0.002499861634171838
	4	1exp	10	31	0.09381621815188566	0.5973476670399913	0.4044959373483902	0.0024833745490120854
	4	1exp	10	32	0.03157263528079938	0.8510179520996908	0.40422173340155065	0.0025364444835245534
	4	1exp	11	29	0.0006850199690981153	0.5768661706187957	0.4041643464421174	0.0029257367521828823
	4	1exp	11	30	0.0034793094851200907	0.5859636206432299	0.4041391732931252	0.0029822493298045207
	4	1exp	11	31	0.014391422950303179	0.6146855845718702	0.4037172822071292	0.002957429164474073
	4	1exp	11	32	0.005020722393589986	0.8761823257082132	0.40333684437528927	0.0030454489863616066
	4	1exp	12	30	0.0006121091768773838	0.58937031835355	0.4057341333419715	0.0038184585437077015
	4	1exp	12	31	0.0023900061323986993	0.6254939278521124	0.40510489923795623	0.003823827679199147
	4	1exp	12	32	0.0009581844095519315	0.8856203271615244	0.40515384613123756	0.003937685281265866
	5	1exp	10	28	0.0011577649234280297	0.5185552100078193	0.4046033887116127	0.0024485504661316774
	5	1exp	10	29	0.004552288040464453	0.5576692919776992	0.4047720495437379	0.0024673541357844494
	5	1exp	10	30	0.023495846757869164	0.5656664574569217	0.4047303558218831	0.0025014243516766352
	5	1exp	10	31	0.09461588024108916	0.5965393254457838	0.40444089955811796	0.0024838802109121666
	5	1exp	10	32	0.5773289168541103	0.5868250996143802	0.4042640301368552	0.0024567578240320092
	5	1exp	11	29	0.000676247974908431	0.5782981877564934	0.4040944860906045	0.0029250000868676616
	5	1exp	11	30	0.003474249604105156	0.5861168138904223	0.404068539342465	0.0029811163210900606
	5	1exp	11	31	0.014596092334516869	0.6132734401823068	0.403645713636115	0.002954687197350432
	5	1exp	11	32	0.09201059406323009	0.5991985260106418	0.40339564487993923	0.002927317693068589
	5	1exp	12	30	0.0006056893099735571	0.5905418178431319	0.40563435954168464	0.0038185185940723676
	5	1exp	12	31	0.002402893804428502	0.6249278403713943	0.40500104516556323	0.0038212200773430935
	5	1exp	12	32	0.0150933512685213	0.609923391288086	0.4047354953041384	0.003831125688213819
	5	1exp	13	31	0.0005848747739925579	0.5944273069564778	0.4013446688611123	0.005268690078051073
	5	1exp	13	32	0.003924604642904159	0.5732865924372554	0.4009678808384471	0.005243216291873296
	6	1exp	10	28	0.0011859259301621483	0.5158849334728971	0.40461049712333325	0.0024103760717793386
	6	1exp	10	29	0.004567669496870754	0.5573142240504834	0.4047670090082847	0.00243000042045012
	6	1exp	10	30	0.023843326314392302	0.564198388731776	0.4047313281103957	0.0024632538088622193
	6	1exp	10	31	0.15199541637830022	0.5513940839434971	0.40464441727238304	0.0024673647570806695
	6	1exp	10	32	0.07962370648903323	0.7669251252425188	0.4051011493063786	0.0024374092885942524
	6	1exp	11	29	0.0006832599148163113	0.5771520210460765	0.4040753193189671	0.0028799394275338514
	6	1exp	11	30	0.0035518024000496225	0.5837929529922703	0.4040529224695268	0.0029338727516224654
	6	1exp	11	31	0.02260114047594063	0.5695487877850197	0.40397152099905886	0.002939749821689577
	6	1exp	11	32	0.011031786300503756	0.8012102359013624	0.40478143759198554	0.002937708772816906
	6	1exp	12	30	0.0006095223593423037	0.5898408769330121	0.4055528630514546	0.0037661461459489185
	6	1exp	12	31	0.0037558184664293194	0.577913896614313	0.4053540529406407	0.0037754835176721153
	6	1exp	12	32	0.0017752598216324493	0.8239541455792807	0.4060581095892069	0.0037837523130359882
	6	1exp	13	31	0.0009126326603723574	0.54499000769497	0.401774623977324	0.005140489770855406
	7	1exp	10	28	0.0012152453548273739	0.5131713613174571	0.4045943858371983	0.0023700074184249144
	7	1exp	10	29	0.0045881690726267575	0.5568428628160224	0.40473949610427384	0.002390028126472305
	7	1exp	10	30	0.024300162924299148	0.5623005191364697	0.4047102736808451	0.0024228669972539375
	7	1exp	10	31	0.12220731401401029	0.5721685093934157	0.40457225419551385	0.0024354706170842512
	7	1exp	10	32	0.07414054997067962	0.7734114209722878	0.40502856781383667	0.002419100530697321
	7	1exp	11	29	0.0006923697022229564	0.5756803845168054	0.4040300950485216	0.002832196465297859
	7	1exp	11	30	0.0036548994601361888	0.5807810169532281	0.4040102701280359	0.0028845945850073853
	7	1exp	11	31	0.018521903669730368	0.5894534232514639	0.40384707291376204	0.002902424361836068
	7	1exp	11	32	0.010458629454196308	0.8062915070156127	0.4046024181501999	0.002904687211664074
	7	1exp	12	30	0.0006163795143010567	0.5885978507672032	0.40544102506402635	0.0037147562409414843
	7	1exp	12	31	0.00287662757035762	0.6059862758836805	0.4049498203626014	0.00370358259211539
	7	1exp	12	32	0.0015700906145577165	0.8362354912418896	0.4055635428413641	0.0037100585036959773
	7	1exp	13	31	0.0007159221581720595	0.5719635646623181	0.4013462134816688	0.005088291937379837
	8	1exp	10	28	0.0012431350210232836	0.5106502016270894	0.40452924208679575	0.002341549245701781
	8	1exp	10	29	0.004617120267671133	0.5561807425608948	0.4046633980458436	0.0023611708401689484
	8	1exp	10	30	0.02473863499497181	0.5605122054961033	0.4046377350584801	0.0023936570663905528
	8	1exp	10	31	0.18017633832759752	0.5351954493026433	0.4046198938514213	0.0023953324574312314
	8	1exp	10	32	0.213838855952416	0.6771150476902547	0.40504556982306605	0.00237538555695586
	8	1exp	11	29	0.0007015811009704363	0.5742118913025159	0.40394034389595324	0.002797901679444893
	8	1exp	11	30	0.0037496877592408198	0.5780858604293871	0.40392104371919607	0.0028491209300589627
	8	1exp	11	31	0.027320660077947884	0.5505845051002616	0.4039022632535604	0.002865285176836839
	8	1exp	11	32	0.030340303871334504	0.7048582149511502	0.4045965736180289	0.0028468504927352286
	8	1exp	12	30	0.0006227992006576135	0.5874465965423475	0.40529492388358684	0.003679401656945006
	8	1exp	12	31	0.0045252351258213	0.5582967062192618	0.40526425180428216	0.00369723143026176
	8	1exp	12	32	0.005111901813875873	0.7181916736489905	0.40601291564350855	0.003669559416176851
	8	1exp	13	31	0.0010916906788140074	0.5250845189283371	0.4018417986188022	0.004971429700209517
	8	1exp	13	32	0.001064642096801761	0.7106157434792283	0.40309160405656014	0.004873249385912625
	9	1exp	10	28	0.001281262812575195	0.5072935647199025	0.40442793557454815	0.002319676338420366
	9	1exp	10	29	0.004666315718138293	0.5550650959504453	0.40455496102907657	0.002338469196288824
	9	1exp	10	30	0.02532294465074761	0.5581777358455547	0.40453262008341084	0.002369986544611525
	9	1exp	10	31	0.18415967368437802	0.5331128641270536	0.4045258584378735	0.002375152685650628
	9	1exp	10	32	0.23056571913500026	0.6702683917309324	0.40496888843317624	0.0023556051263124564
	9	1exp	11	29	0.0007086855070665019	0.5730924077548363	0.40383884297799727	0.002774178192918874
	9	1exp	11	30	0.0038400335868390744	0.5755796982377192	0.4038198364314474	0.0028239690229069385
	9	1exp	11	31	0.02774767848689704	0.5490336067829321	0.40383430916926505	0.0028383347936358216
	9	1exp	11	32	0.032448398839783656	0.698460680651354	0.40456647834322673	0.002823483332070854
	9	1exp	12	30	0.0006260315402324658	0.5868714190873019	0.40512785076115926	0.0036572183182601034
	9	1exp	12	31	0.004499169662516153	0.5589047774823979	0.40512424193537516	0.0036929209730281226
	9	1exp	12	32	0.005356666831373969	0.7135146324562984	0.405917250073342	0.0036696107470283374
	9	1exp	13	31	0.0011217141896623	0.5220700227403479	0.401620394265931	0.004963263304789481
	9	1exp	13	32	0.0011296703505063175	0.7043749875204073	0.40297123336237434	0.004875133109865712
	10	1exp	10	28	0.0014044225616501517	0.4970957795816466	0.4036662604593138	0.002798304303606661
	10	1exp	10	29	0.005155823149320931	0.5445643644084479	0.40368618717518295	0.0028014765102747767
	10	1exp	10	30	0.028563167390446793	0.5461370212043446	0.40367032980462	0.0028525356780660063
	10	1exp	10	31	0.1361399702877107	0.5618861615829202	0.4032943944165514	0.0028234822415440235
	10	1exp	10	32	1.0	0.5368848152191141	0.4032958854662642	0.002827219894868481
	10	1exp	11	29	0.0006977647862312326	0.5748179402089171	0.40368618717518295	0.0028014765102747767
	10	1exp	11	30	0.003865604348920896	0.5748810749519419	0.40367032980462	0.0028525356780660063
	10	1exp	11	31	0.01842454143871136	0.5899804696620661	0.4032943944165514	0.0028234822415440235
	10	1exp	11	32	0.1353352832366127	0.5624507588009767	0.4032958854662642	0.002827219894868481
	10	1exp	12	30	0.0006259399863672429	0.5868876696992262	0.40495825824993575	0.0036860323068118456
	10	1exp	12	31	0.00284583107975857	0.6071192738999603	0.40437766229412647	0.0036770277077487028
	10	1exp	12	32	0.020863648334196704	0.577547991593798	0.4043702648661384	0.0036821552968453646
	10	1exp	13	31	0.0007838694953066512	0.5618889976609092	0.40061439414993494	0.004999439982895965
	10	1exp	13	32	0.005765182260295163	0.5328054187581377	0.4006159990447771	0.005038744852080654
	10	1exp	14	32	0.001994671208109956	0.45811211306642496	0.39558277863470975	0.0063982694201142045
	11	1exp	10	28	0.0016611740819398287	0.478440401750038	0.40408630176082355	0.0023577214173489684
	11	1exp	10	29	0.006048496609173789	0.5277556315348337	0.4041799899665738	0.002372203894323017
	11	1exp	10	30	0.034179753453191186	0.5281854781920221	0.40415280811587306	0.002411566518195095
	11	1exp	10	31	0.16231930171468048	0.5451355097894955	0.4038969476225438	0.002392802984703643
	11	1exp	10	32	0.9984344652160454	0.5370272480840257	0.40377139457128414	0.002396585478376254
	11	1exp	11	29	0.0008325624164192674	0.5551928146280658	0.40463296104462365	0.003620354788216553
	11	1exp	11	30	0.0047365257085176145	0.5534930897187316	0.4046986976209328	0.0036776233507249145
	11	1exp	11	31	0.02210396356038948	0.571773130732541	0.4041298121793745	0.003666965953464206
	11	1exp	11	32	0.13561095059842726	0.5622569635734446	0.4039091976817235	0.003681941895465531
	11	1exp	12	30	0.0006410190483197289	0.5842427058142166	0.4046986976209328	0.0036776233507249145
	11	1exp	12	31	0.0029914461690970762	0.6018664534026748	0.4041298121793745	0.003666965953464206
	11	1exp	12	32	0.018352946409224444	0.5903698117521168	0.4039091976817235	0.003681941895465531
	11	1exp	13	31	0.0008498768009183971	0.5529057918323337	0.40036776292350484	0.004945484324116076
	11	1exp	13	32	0.005720163329715001	0.5336306197118281	0.40002437208062747	0.004885970921289547
	11	1exp	14	32	0.002122153035042873	0.4512285656106842	0.39500849134802346	0.006106490470324463
#	ranges:	tmin	10-20	tmax	14-32	t0	4-11	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.4040248880582865 Eerr = 0.002448740411443092


==> anc/AIC/E5_E_P3_n2_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	2exp	4	29	0.0022157790388222572	0.6390469689113005	0.39774726354290224	0.003803136135810561
	4	2exp	4	30	0.01168081814381061	0.6405580144303815	0.39758595060129115	0.0039386109964041375
	4	2exp	4	31	0.06069350677968783	0.6431045979724143	0.39707866321115576	0.0039705577395214775
	4	2exp	4	32	0.026846386183458255	0.8349625365822341	0.39620548316440196	0.004321514162158234
	4	2exp	5	30	0.0015808268319279736	0.6684083628838763	0.39758595060129115	0.0039386109964041375
	4	2exp	5	31	0.008213972930652324	0.6699006228879315	0.39707866321115576	0.0039705577395214775
	4	2exp	5	32	0.0036332632780178087	0.8683610380455233	0.39620548316440196	0.004321514162158234
	4	2exp	6	31	0.0014151402476657248	0.678036135089469	0.39801748958626776	0.0039554656200484995
	4	2exp	6	32	0.0006212914961716661	0.8850499253191731	0.39719992682752464	0.004307607719388114
	5	2exp	4	29	0.001981326754767151	0.6487719561914004	0.3975837769469477	0.0038028363084524727
	5	2exp	4	30	0.010481293442401275	0.6495876752764098	0.3974144465493708	0.003941545978404064
	5	2exp	4	31	0.05575332154628066	0.6498965765439765	0.39690800658409736	0.003968545080158179
	5	2exp	4	32	0.357039901326969	0.6359074346702879	0.3965614054556225	0.003962475104423272
	5	2exp	5	29	0.0005889826039415986	0.6067275295764784	0.39999080112796814	0.0036035198307300654
	5	2exp	5	30	0.003169861997333767	0.6079092297124515	0.3999225097309647	0.003707397236803256
	5	2exp	5	31	0.014769487765311055	0.6210067316232931	0.3992616760793749	0.00384002059390373
	5	2exp	5	32	0.09214636130100295	0.6097012798424	0.3989013001472833	0.003880345788115196
	5	2exp	6	31	0.0019988328099780576	0.6480070243025667	0.3992616760793749	0.00384002059390373
	5	2exp	6	32	0.012470653905894481	0.6351054998358333	0.3989013001472833	0.003880345788115196
	5	2exp	7	32	0.002809559728990205	0.6184014264065434	0.40030500602011343	0.0038527625537896587
	6	2exp	4	29	0.0020438930825997263	0.6460685070976575	0.39754688013036915	0.003786518224765169
	6	2exp	4	30	0.010921660041146483	0.6461580181239586	0.39738525992617746	0.00392591341515567
	6	2exp	4	31	0.07228691117005581	0.6291200893509638	0.3972170336928296	0.00397292716747047
	6	2exp	4	32	0.030222804105310384	0.8258498040316673	0.3981479874218648	0.003763877449359102
	6	2exp	5	29	0.0006342246967742552	0.5999996518807771	0.39999055511116466	0.0035844349336199345
	6	2exp	5	30	0.0034526493687673117	0.6004784630748695	0.39993080506640816	0.0036859407809443313
	6	2exp	5	31	0.023760280008305542	0.5813857429486912	0.39987887076938483	0.0037218438354814742
	6	2exp	5	32	0.010208343779383733	0.7857151032950249	0.4006633652487381	0.003463996033517905
	6	2exp	6	30	0.0009110100804097526	0.5670768646582054	0.40210715678494496	0.0035052955844207746
	6	2exp	6	31	0.0060112634672783395	0.5522616731058847	0.4020179710182045	0.003575144338264153
	6	2exp	6	32	0.0030455821443084287	0.7525793442820473	0.40279076036777817	0.003230945064840137
	6	2exp	7	31	0.0008135360439540165	0.5773644764288794	0.4020179710182045	0.003575144338264153
	7	2exp	4	29	0.002317664621882398	0.6351377516940973	0.397560391417581	0.0037525022049785858
	7	2exp	4	30	0.012602756497701989	0.6342273862484092	0.3974080376676382	0.0038914118733858324
	7	2exp	4	31	0.07251727510832265	0.6288655507069901	0.3970778724295255	0.003964676512038683
	7	2exp	4	32	0.03757027606821317	0.8091100759237845	0.39797661640949095	0.0037763919946873096
	7	2exp	5	29	0.0006918632816662004	0.5920919188546484	0.3999350942922187	0.0035745210097143988
	7	2exp	5	30	0.003834407445578612	0.5913590681760617	0.3998828917724823	0.0036758808072580042
	7	2exp	5	31	0.021972692226601854	0.5879036478953165	0.399640230489717	0.0037826916094552206
	7	2exp	5	32	0.010673951366125794	0.7821470298450018	0.40030834133804544	0.0035815582578222695
	7	2exp	7	31	0.0007082938882893142	0.5899582154212658	0.40226664003271584	0.004631851534935191
	8	2exp	4	29	0.002657254109589875	0.6232479038854607	0.39752277539257797	0.0037232464348221405
	8	2exp	4	30	0.014701989712459217	0.621388446288041	0.3973821195623431	0.0038586226225123576
	8	2exp	4	31	0.10795621153484788	0.5970334798811517	0.3973547835730413	0.003860487305539632
	8	2exp	4	32	0.1007681678362609	0.7332170526294146	0.39827130026998464	0.0036495590023028794
	8	2exp	5	29	0.0007537403598939021	0.5843046832018481	0.3998104808037605	0.00357667705029722
	8	2exp	5	30	0.004242810160561779	0.5825581192388588	0.3997633475645072	0.003677341887113765
	8	2exp	5	31	0.030815441773453963	0.5597190228372673	0.3996979650158261	0.0036866712207813223
	8	2exp	5	32	0.0264970291212015	0.7094089261277607	0.4003501342576052	0.0034593988910579616
	8	2exp	6	30	0.0010619176123920879	0.5531425320586758	0.401895320975995	0.003553946611645787
	8	2exp	6	31	0.007771740000117658	0.5299260971410805	0.4018697707931021	0.0035693811336912746
	8	2exp	6	32	0.00841667564367614	0.6678691050868807	0.4025735868105885	0.00323213604557784
	8	2exp	7	31	0.0010980949344136953	0.5500970358278361	0.4025869702066497	0.0041335246191530105
	8	2exp	7	32	0.0013463212706690234	0.6823711570816816	0.40365566764932714	0.003212624175419605
	9	2exp	4	28	0.0005840183457012508	0.607497007040541	0.3973159842157329	0.003641241754754604
	9	2exp	4	29	0.003126412818262352	0.6091093836352668	0.3974652728993278	0.0037000602159495423
	9	2exp	4	30	0.01760050731465907	0.6063930390287852	0.39733702669868576	0.0038319041337379163
	9	2exp	4	31	0.12706725942434607	0.5839942117308052	0.397297997138489	0.0038486474223614186
	9	2exp	4	32	0.1207833971450863	0.7192804122667478	0.39826617310624807	0.0036235865216265287
	9	2exp	5	29	0.0008153191887553413	0.5771654358581171	0.3996421252054654	0.003597911256590144
	9	2exp	5	30	0.004654074832803159	0.5745131348413453	0.3995983825994575	0.003700190326545665
	9	2exp	5	31	0.03285131150668709	0.5543877105364085	0.399513755376511	0.0037337995300390737
	9	2exp	5	32	0.029408431026066967	0.7010690233473944	0.4002401823021899	0.0034866102671657355
	9	2exp	6	30	0.0011333183840507297	0.5472267493042822	0.4017272717933954	0.003609565717508212
	9	2exp	6	31	0.00817137069765498	0.5255658719843557	0.4017106168641477	0.0036324429533247443
	9	2exp	6	32	0.009201739102130797	0.6604376413033164	0.4024756486161272	0.00326568008188742
	9	2exp	7	31	0.0011450723779081963	0.5462887588650313	0.40238246205011113	0.00435401018456478
	9	2exp	7	32	0.0014553820992266367	0.6755978884670548	0.4035474996200822	0.0032765320513088924
	10	2exp	4	28	0.0006799459693823134	0.5936714668572909	0.3973019212753717	0.0036182748316038846
	10	2exp	4	29	0.0035618012150429716	0.5977719842155831	0.3974362901076606	0.003680949566959891
	10	2exp	4	30	0.020695352285073212	0.5928945872417078	0.39731631656983	0.0038131954696613178
	10	2exp	4	31	0.12139271289530065	0.5876490674736784	0.396884989557821	0.0038039985755299027
	10	2exp	4	32	0.8794861814423783	0.5665620263423098	0.3968713168536525	0.0038460002989131833
	10	2exp	5	29	0.000855286767241519	0.572814787333422	0.3994903639726116	0.00362448980722708
	10	2exp	5	30	0.005020942475213332	0.5679153508280271	0.3994445314204668	0.003729672254665679
	10	2exp	5	31	0.0267852665298749	0.5713993512227676	0.3988601662154949	0.0038194968012099768
	10	2exp	5	32	0.1958703280757032	0.5493753076671052	0.39886110651977646	0.0038800254602572074
	10	2exp	6	30	0.001182230601933606	0.5433855636378861	0.40156283045126673	0.0036843304711355316
	10	2exp	6	31	0.005740524457029247	0.5562690104080535	0.4009035166792604	0.003909854052731347
	10	2exp	6	32	0.042207378052454045	0.5335040961286989	0.4009054710883402	0.0039080105946512796
	10	2exp	7	31	0.0007836982617857894	0.5807613997777354	0.40126516406319285	0.005869582838111621
	10	2exp	7	32	0.005762817656665235	0.5559319707014156	0.40126849464604486	0.005846298019888921
	11	2exp	4	28	0.0007949080319081011	0.5794702771658836	0.3971333220517323	0.0036010040746796913
	11	2exp	4	29	0.004137714539744064	0.584739182852664	0.397246768223003	0.0036674799914498263
	11	2exp	4	30	0.024474294376724846	0.5789184030865351	0.397142732985666	0.003791903936125722
	11	2exp	4	31	0.14711005048805603	0.5722770596167387	0.39674247380081673	0.0037805532391032544
	11	2exp	4	32	1.0	0.5566837627452697	0.39656811042459966	0.0038344310386553377
	11	2exp	5	29	0.000926635186863443	0.5655308661112639	0.399228342401457	0.0036683100793608015
	11	2exp	5	30	0.005514330185481244	0.5597646958750531	0.3991880633302517	0.003774864471416151
	11	2exp	5	31	0.030358958781667313	0.560962711538361	0.3986234267067143	0.0038646549991816085
	11	2exp	5	32	0.19749557114697636	0.5487142428122538	0.3983551442398379	0.003971573327428866
	11	2exp	6	30	0.0012468000698248052	0.538551260886944	0.4013062940988037	0.003780024066415552
	11	2exp	6	31	0.006256960481224526	0.5487782324873559	0.4006457590471427	0.0040224817175612965
	11	2exp	6	32	0.03724721496399177	0.5439222515589608	0.40017386874814853	0.004273634348060363
	11	2exp	7	31	0.0008501737727715405	0.5733598824098524	0.4008005306564355	0.006702740480262079
	11	2exp	7	32	0.005077442969500927	0.5669422967187021	0.3997538066368666	0.009304591604167444
#	ranges:	tmin	4-20	tmax	9-32	t0	4-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.39745248958095514 Eerr = 0.0037057739089428957


==> anc/AIC/E5_T1_P0_n1_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	10	29	0.0015932390465989799	0.5156100302449305	0.288172414816872	0.0011092651028227413
	4	1exp	10	30	0.007501256751602339	0.5348993794251629	0.2880654332056734	0.0011100479891555546
	4	1exp	10	31	0.05523293796666336	0.5097623704775993	0.2880564356509361	0.0010972522229749674
	4	1exp	10	32	0.20616786350333938	0.5486703326635322	0.2880161964114722	0.0010965599792394853
	4	1exp	11	30	0.0016364266280355637	0.512794672459888	0.28745367320273285	0.0012942747212362983
	4	1exp	11	31	0.012030995582427886	0.48765780827675753	0.28744215687171193	0.0012875402200068563
	5	1exp	10	29	0.001834067495832682	0.5007924412582492	0.28816579973457135	0.0011083326890416654
	5	1exp	10	30	0.007511354088174589	0.5347648613429634	0.28804634353040504	0.00111051700664116
	5	1exp	10	31	0.055390058063477125	0.5094918330786243	0.2880482728755856	0.0010976732082399357
	5	1exp	10	32	0.1865433542668185	0.5577636993646488	0.2880095418019781	0.0010970457488678367
	5	1exp	11	30	0.0016499755618284192	0.5119267253522859	0.28742945881645493	0.001294070098746387
	5	1exp	11	31	0.012167743394015638	0.4865275901493562	0.28742768503081056	0.0012871883395145789
	5	1exp	11	32	0.03670458511526372	0.5486821605103653	0.2874641762869593	0.0012923511075668285
	5	1exp	12	31	0.0024752522939869843	0.46923389893121775	0.2867752433576508	0.001489026701955588
	5	1exp	12	32	0.007014942313084676	0.5416021877482233	0.28686550153237317	0.001495877869810847
	6	1exp	10	29	0.0020807419002311987	0.48750945839115195	0.2881484331140312	0.0011111670769386405
	6	1exp	10	30	0.007427638606436641	0.5358856378205629	0.2880209564928919	0.0011146776686875547
	6	1exp	10	31	0.054642347302822955	0.5107862089404331	0.2880318701394386	0.0011023240745910428
	6	1exp	10	32	0.17185499040582985	0.5652193932227152	0.28800149152238325	0.001101884830380742
	6	1exp	11	30	0.001648475717221087	0.5120224541518005	0.2873953248516164	0.0012976268568706685
	6	1exp	11	31	0.012146644465142603	0.4867011411701846	0.28740121477483155	0.0012911605411259428
	6	1exp	11	32	0.03473779850276221	0.553927236143443	0.2874345006663072	0.0012958496927800895
	6	1exp	12	31	0.0025160694988808777	0.46751225330664253	0.28673585505308635	0.001491083618291147
	6	1exp	12	32	0.006694812796206975	0.5462731350615838	0.2868298660253075	0.0014948590240474885
	6	1exp	13	32	0.0009492977908782577	0.5701154845094264	0.28652767629674186	0.0018270033951527048
	7	1exp	10	29	0.002332279378463862	0.4754966636040198	0.28813043061228955	0.0011165402230004773
	7	1exp	10	30	0.007485641302805531	0.5351077675037503	0.28799975949002155	0.0011208507007595876
	7	1exp	10	31	0.05487199689166455	0.5103867832463284	0.28801619315989874	0.0011100207194825221
	7	1exp	10	32	0.1678721075225003	0.5673510857172139	0.2880008144158207	0.001109756483098217
	7	1exp	11	29	0.0005537871518153768	0.43944880402170056	0.28746294012520135	0.0012966280052265247
	7	1exp	11	30	0.0016921643986217202	0.5092690472490925	0.28735929533848037	0.0013028712219777829
	7	1exp	11	31	0.01244157535881756	0.4843020651782244	0.2873694281064934	0.0012976735494343984
	7	1exp	11	32	0.035627239391534525	0.5515194162771421	0.2873968331286324	0.001301636045024249
	7	1exp	12	31	0.002628737691990142	0.46290111596732725	0.2866909923572567	0.0014953023516138435
	7	1exp	12	32	0.006951629244640475	0.5425088311843405	0.2867836391513859	0.0014956914674145614
	7	1exp	13	32	0.0009860313568997752	0.5661191042517927	0.28647753473185517	0.001834574569277278
	8	1exp	10	29	0.0026577892959718055	0.4617441770664173	0.2881280752767268	0.0011187647837054989
	8	1exp	10	30	0.008163197799622223	0.5264428388219555	0.2879973146391079	0.0011227884872549892
	8	1exp	10	31	0.0597687986089096	0.5022457719274319	0.28801418727374106	0.0011146790984044837
	8	1exp	10	32	0.19233848265679437	0.5549825106584149	0.28801638398766066	0.0011145136263707447
	8	1exp	11	29	0.0006434602135010307	0.4227732721972302	0.28744960783300605	0.001298148784155144
	8	1exp	11	30	0.0018698393700167797	0.49875914093117607	0.28734903530660455	0.0013024053635504896
	8	1exp	11	31	0.01374190993635957	0.4743614084945151	0.2873588867513275	0.0012994171067646802
	8	1exp	11	32	0.04292915261432468	0.533763164225837	0.2873794418747668	0.0013026485392456503
	8	1exp	12	31	0.002971258082154308	0.45000830608722403	0.28666580242273804	0.0014954025682737406
	8	1exp	12	32	0.008588484731361496	0.5213642046343451	0.28674784338176873	0.00149283905062083
	8	1exp	13	32	0.0012149863404062986	0.5441401614074818	0.28644939198870406	0.0018377932924064882
	9	1exp	10	29	0.00294683883648093	0.4508769844938829	0.28814158137609985	0.001118589781944387
	9	1exp	10	30	0.009940501847099438	0.5067446860606658	0.2880215295655701	0.0011208836330464055
	9	1exp	10	31	0.07310925351313943	0.4830580401757259	0.28803108303725294	0.0011168336188671936
	9	1exp	10	32	0.27287800013791336	0.5231854143887703	0.2880389253581903	0.0011176069576535452
	9	1exp	11	29	0.0007262370440126734	0.4093270197978949	0.2874564251091747	0.0012968327026634254
	9	1exp	11	30	0.002328066921652383	0.4756869570280175	0.28736329144802775	0.001296992317580301
	9	1exp	11	31	0.017159981672812123	0.45214843415951383	0.28736687954583706	0.0012970397091216326
	9	1exp	11	32	0.06437769160913609	0.495171161725958	0.2873711551765813	0.0012993123729129132
	9	1exp	12	31	0.0038296482952110407	0.4232938313249517	0.28665388281263104	0.001490786906472646
	9	1exp	12	32	0.013450607042556127	0.4765040129331518	0.2867075321213742	0.001487197016945893
	9	1exp	13	32	0.0018949910713314342	0.4973526569275372	0.2864242158464351	0.001834487287903517
	10	1exp	10	30	0.024495026265205923	0.4165594280278426	0.2874224404024805	0.0012873976514100023
	10	1exp	10	32	0.8558225135988163	0.4192728506290944	0.28740442999716587	0.0012915220632430304
	10	1exp	11	30	0.0033150413174899106	0.43848360845036055	0.2874224404024805	0.0012873976514100023
	10	1exp	11	31	0.024441857924986814	0.4167767216378431	0.28742033268111195	0.0012900801214567042
	10	1exp	11	32	0.11582298227816563	0.43923822446857513	0.28740442999716587	0.0012915220632430304
	10	1exp	12	30	0.000765037593189497	0.4035438525083626	0.2866961025308785	0.0014745764967729212
	10	1exp	12	32	0.025238300112900607	0.41357016811656777	0.2867124091517154	0.0014793704830204442
	10	1exp	13	31	0.0007735930751409524	0.4023081837768841	0.2864913251847514	0.0018238495850167477
	10	1exp	13	32	0.003532721230824501	0.43178904281608627	0.2864558999382242	0.001825721248807872
	11	1exp	10	28	0.0006539218766818892	0.4209813063234998	0.28800700294194176	0.0011293937940929678
	11	1exp	10	29	0.004401514197460864	0.4086437631712426	0.2880488159657059	0.001127105891827201
	11	1exp	10	30	0.022202232401167126	0.4263871525202753	0.2880230415171089	0.0011313715795076755
	11	1exp	10	31	0.1637293846840623	0.40627137105768474	0.28802274020539653	0.0011333183922980679
	11	1exp	10	32	1.0	0.40511900805948226	0.28800793342740116	0.0011348119949446775
#	ranges:	tmin	10-20	tmax	14-32	t0	4-11	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.287795173267555 Eerr = 0.0011338525047113017


==> anc/AIC/E5_T1_P0_n1_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	5	2exp	4	29	0.001963263107025445	0.4786299983022802	0.2854157164244369	0.0014526019925928538
	5	2exp	4	30	0.00853651270460571	0.5028750286598097	0.28525294772569765	0.0014662570561708482
	5	2exp	4	31	0.06294034101492324	0.48293324881579924	0.28525597514866	0.0014579753428492221
	5	2exp	4	32	0.22109920429441818	0.5215570331466798	0.2852949632580173	0.0014612827149527866
	5	2exp	5	29	0.0006488126092282371	0.4192240237811032	0.28642870681479826	0.0015431172256326466
	5	2exp	5	30	0.0027682143442527103	0.44875221292605233	0.2862636965727733	0.001561407220253674
	5	2exp	5	31	0.020387632434440868	0.43032703801031286	0.28627070772443713	0.0015569390014397045
	5	2exp	5	32	0.06316478709474907	0.48264847522069965	0.28623956142700346	0.0015605982094128706
	5	2exp	6	31	0.0027591660100390065	0.4490369092281525	0.28627070772443713	0.0015569390014397045
	5	2exp	6	32	0.008548424352048204	0.5027588283548955	0.28623956142700346	0.0015605982094128706
	6	2exp	4	29	0.0023330439328622284	0.4636242692167641	0.285390791784748	0.00145956155797455
	6	2exp	4	30	0.008802794572184332	0.5003153069852039	0.28521153599426213	0.0014751872539718312
	6	2exp	4	31	0.06476225959788527	0.4806503919870239	0.2852218578494202	0.0014677613696849718
	6	2exp	4	32	0.2169518491221366	0.5230136526494126	0.28526332208389155	0.0014743947785672855
	6	2exp	5	29	0.0007490532738349057	0.4061634628448536	0.2863929064318835	0.0015485890575309223
	6	2exp	5	30	0.0027514420921115573	0.4492806737871847	0.28620667430494473	0.0015697644261659291
	6	2exp	5	31	0.02017564462221255	0.4311980628945153	0.2862202905234375	0.0015655735471212674
	6	2exp	5	32	0.059238128872263915	0.48778300132476327	0.2861901379977491	0.0015732978642857703
	6	2exp	6	31	0.0027774351754672076	0.44846304494094724	0.2863529554649135	0.0017330036403852632
	6	2exp	6	32	0.008123816882412925	0.5070044013978104	0.2863062362261078	0.001757837587579533
	6	2exp	7	32	0.001099439058743729	0.5290480710238022	0.2863062362261078	0.001757837587579533
	7	2exp	4	29	0.0026210031981715918	0.45350398046638946	0.28534626827001114	0.0014678182447522754
	7	2exp	4	30	0.008918060957797442	0.4992311981971786	0.28516130598021366	0.0014846324123604594
	7	2exp	4	31	0.06549800004062102	0.479746664917631	0.285174043568445	0.0014788278914373255
	7	2exp	4	32	0.22014037538506986	0.5218913467007711	0.2852211864541028	0.0014878522546349323
	7	2exp	5	30	0.0028182465761575327	0.4471946095526209	0.286165087071408	0.0015761884445398104
	7	2exp	5	31	0.02058746420767327	0.4295142135798951	0.2861807890938651	0.0015735826715223855
	7	2exp	5	32	0.0607126639791268	0.48581604890672997	0.286162586776967	0.0015846239933794831
	7	2exp	6	31	0.0028511849861628325	0.44618419368955037	0.2863395899894874	0.001741684858212667
	7	2exp	6	32	0.008299953337527923	0.5052169189260245	0.2862626862539081	0.001782590675546901
	7	2exp	7	32	0.0014959983607697764	0.5022660118352086	0.2870425588509491	0.002028694238397567
	8	2exp	4	29	0.0030269481021670194	0.44098243782563085	0.28530616091257816	0.0014770171478737978
	8	2exp	4	30	0.00979089790230813	0.4914499792754318	0.28511777922614734	0.0014928139245187985
	8	2exp	4	31	0.07199070636009558	0.4721852710049383	0.28512772065801195	0.0014896735266518566
	8	2exp	4	32	0.26362035400761147	0.5080263772892459	0.28517799165231544	0.0014997701328364962
	8	2exp	6	31	0.0031971881101378052	0.43622445321630965	0.28635584265149355	0.0017426274458458768
	8	2exp	6	32	0.010141844309664718	0.4885152544756744	0.28625844704558345	0.001795857498683104
	8	2exp	7	32	0.0017735209375988091	0.4874683581691783	0.28702357767529935	0.0020826686107957813
	9	2exp	4	29	0.003096221530141979	0.43901481852899005	0.28526380837219706	0.0014826349398658518
	9	2exp	4	30	0.011028500775694294	0.48153083485904363	0.2850917372522498	0.0014947163310106623
	9	2exp	4	31	0.08133557896880274	0.46242154987186823	0.28509180747149093	0.0014948535512089506
	9	2exp	4	32	0.3529604750033935	0.48557667985223457	0.2851311299829708	0.0015046291712123509
	9	2exp	5	30	0.0036325937199589006	0.4251222611637699	0.2861211124458231	0.0015725368928323576
	9	2exp	5	31	0.026736013352182553	0.4077367873877633	0.2861263798244385	0.0015758077588423588
	9	2exp	5	32	0.10573674132715444	0.4414320389895586	0.28613007703410837	0.0015888988672562627
	9	2exp	7	31	0.0006671070778850096	0.41669614811875877	0.28712049909592496	0.0020058050298040913
	9	2exp	7	32	0.002559167734063745	0.4555800711445267	0.2870611315317882	0.002085000501051712
	9	2exp	8	32	0.000554795988609054	0.4334552491653651	0.2843167206243954	0.007223851828108655
	10	2exp	4	28	0.0005611209386558636	0.4324247036073264	0.2851843523263593	0.0014886286849999184
	10	2exp	4	29	0.0036588875313487636	0.42449511059893125	0.285244576123969	0.0014851137507251137
	10	2exp	4	30	0.015412199281188298	0.4536411302477305	0.28510273882586434	0.001494018049897459
	10	2exp	4	31	0.11334698408740633	0.4358719320316446	0.28509471960148763	0.0014969683257538815
	10	2exp	4	32	0.6007643865928602	0.4446653921434231	0.2851090001918736	0.001506210338153425
	10	2exp	6	30	0.0007713872192966649	0.40349252013197745	0.2864454830778414	0.001711691197008834
	10	2exp	6	32	0.02734818409525146	0.40585023235879203	0.2863445334750883	0.0017599710142076916
	11	2exp	4	28	0.000656738061980533	0.4181202679922229	0.2851797990995587	0.0015046567344168514
	11	2exp	4	29	0.004189721204525882	0.4127146718689994	0.2852472580968572	0.001499847973148558
	11	2exp	4	30	0.021158195524700225	0.42723546618511427	0.2851703239975455	0.0015081777819801814
	11	2exp	4	31	0.15497487198386195	0.4108471945896493	0.2851595101162674	0.0015137466217734405
	11	2exp	4	32	1.0	0.4054690493024862	0.28515960729751255	0.0015214614119358262
#	ranges:	tmin	4-20	tmax	9-32	t0	4-11	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.285288701231218 Eerr = 0.001481735057868795


==> anc/AIC/E5_T1_P0_n2_1exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	4	1exp	10	28	0.0006130079625640063	0.9157796358485928	0.3498601762464897	0.0010519365486684827
	4	1exp	10	29	0.00395380947569629	0.8818905084869672	0.34990169663108683	0.0010588249035923406
	4	1exp	10	30	0.02567039417751213	0.8507301018671544	0.34986697943064055	0.0010678103663200012
	4	1exp	10	31	0.1796890225874882	0.8153725394782606	0.349871985830537	0.001072697523728977
	4	1exp	10	32	0.7055339581894456	0.8357894968514565	0.349954183912767	0.0010786196329964643
	4	1exp	11	30	0.0034931174598650527	0.8949310291087037	0.34989749587097646	0.0011554107571555203
	4	1exp	11	31	0.024537717332071766	0.8552427952304559	0.34991534523223927	0.001154155329043681
	4	1exp	11	32	0.09627652686239598	0.8748014123853874	0.3499951721387342	0.0011619856445821387
	5	1exp	10	28	0.0006647642471606878	0.9067735761930542	0.3495868935956324	0.0010542436099024292
	5	1exp	10	29	0.004568969947473531	0.8666685877824026	0.3496207996349356	0.0010589702833485159
	5	1exp	10	30	0.030075438682967245	0.8348930520953685	0.3495886003038982	0.0010680019076387199
	5	1exp	10	31	0.20995747980548715	0.8005461272293706	0.3495918458020263	0.0010736166053415168
	5	1exp	10	32	0.8158361355151665	0.8225841680481193	0.3496691747465773	0.0010801035940088866
	5	1exp	11	29	0.0006197953566278363	0.9145561438212281	0.3496294980929888	0.0011479275544689224
	5	1exp	11	30	0.004080084519688874	0.8785812279154053	0.3495791316482706	0.0011536056794605627
	5	1exp	11	31	0.028473698420001255	0.8403658570289093	0.3495942939906587	0.0011547646540471972
	5	1exp	11	32	0.11064322681912103	0.861555096861413	0.3496680842541592	0.001163516866588401
	5	1exp	12	30	0.0006952793125631184	0.9017867771756419	0.34918330290098537	0.0013387412880626537
	5	1exp	12	31	0.004919273419928771	0.8588924766616339	0.34918553892725795	0.0013445886009243345
	5	1exp	12	32	0.018443177215248074	0.8837944865545252	0.3492929741370289	0.001360068684073625
	6	1exp	10	28	0.0007168124305817794	0.8983978271898002	0.3493356168729414	0.001059821447586815
	6	1exp	10	29	0.005114796810079016	0.8547896520755837	0.3493617182909283	0.0010620742746247727
	6	1exp	10	30	0.03410702602067991	0.8223135964279905	0.34933341016986685	0.0010706853005667284
	6	1exp	10	31	0.23797289375823946	0.7886173898661583	0.34933576109640035	0.0010768531366322361
	6	1exp	10	32	0.9107863764488292	0.8125755447923463	0.3494062605954338	0.0010843148562495496
	6	1exp	11	29	0.0006959788273191185	0.9016750454040903	0.34933032214214427	0.0011499866894192057
	6	1exp	11	30	0.0046601659876906835	0.8645882422977444	0.34928742561196857	0.0011552359058139016
	6	1exp	11	31	0.0324220022759786	0.8273802094089908	0.34929971208838273	0.0011584697161254745
	6	1exp	11	32	0.12425468993783836	0.8505053294061826	0.3493653425645172	0.0011685726537689742
	6	1exp	12	30	0.0008506124701626399	0.8793820005385448	0.34883584654330907	0.0013372987391910697
	6	1exp	12	31	0.006004991381922018	0.8378998261712978	0.34883630216342054	0.001344334890477422
	6	1exp	12	32	0.02219298127400663	0.8652863288946909	0.3489317080859947	0.001360321485353976
	6	1exp	13	31	0.0010084881458154915	0.860465227215335	0.3484375253236985	0.0015263368968629184
	6	1exp	13	32	0.0036921757602942805	0.8890972050301972	0.3485423102754371	0.0015389140892497195
	7	1exp	10	28	0.0007844415695350554	0.8883802844160346	0.349116549683536	0.001062078859582386
	7	1exp	10	29	0.005673198842902317	0.8438827621608564	0.3491389602472237	0.0010594257974130903
	7	1exp	10	30	0.03816661074482722	0.8110678299883796	0.34911314406113547	0.001067718276971714
	7	1exp	10	31	0.2653864782805145	0.7782335425581817	0.3491135665097883	0.001074503893700696
	7	1exp	10	32	1.0	0.8040803718205215	0.34917592696229277	0.0010819229625847347
	7	1exp	11	29	0.0007811320219848808	0.8888500522446877	0.349071699579034	0.001144866500689802
	7	1exp	11	30	0.005290242110336878	0.8512395112247854	0.34903378559966874	0.0011495888791017749
	7	1exp	11	31	0.03663570315997423	0.815161610791359	0.3490420656650915	0.00115475832257274
	7	1exp	11	32	0.13846366525600165	0.8401934688115131	0.3490984940408772	0.0011650211107009742
	7	1exp	12	30	0.0010285170650257895	0.8582801496539022	0.3485341580219217	0.0013279980158277522
	7	1exp	12	31	0.00723110935651494	0.8183417796461819	0.34853171410464107	0.0013362253707617645
	7	1exp	12	32	0.02640403894178061	0.8479122380338453	0.3486136647072439	0.001351408850725262
	7	1exp	13	31	0.0013058479439092157	0.8317540859768568	0.3480690408091794	0.001519748661848752
	7	1exp	13	32	0.0047172122263202994	0.8633075130439909	0.3481602361232013	0.001532039745557517
	7	1exp	14	31	0.000564265895549605	0.744102242538561	0.3469013463409731	0.0017632857375023256
	7	1exp	14	32	0.001980127199169961	0.7854975871510922	0.3470087586561199	0.001782341633490283
#	ranges:	tmin	10-20	tmax	14-32	t0	4-7	models	1exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.34947927245922195 Eerr = 0.0010798792241427041


==> anc/AIC/E5_T1_P0_n2_2exp_AIClog.txt <==
#	t0	model	tmin	tmax	weight	chi2/dof	E	dE
	5	2exp	4	28	0.0007024122248123469	0.8834895700463213	0.3484383117586134	0.0012206124006294192
	5	2exp	4	29	0.004721178595125877	0.8533123449789785	0.3484966147945835	0.0012156873544110925
	5	2exp	4	30	0.03338228077458618	0.8214270995470005	0.3484620914493204	0.0012221221859202978
	5	2exp	4	31	0.21878408322018103	0.7981652092748116	0.3484903082749559	0.0012231622110883773
	5	2exp	4	32	0.7603748697703582	0.8254876058978368	0.34860797425064666	0.0012282679292059766
	6	2exp	4	28	0.0008938737571504913	0.8615764693693981	0.3481415831546992	0.0012408391897457962
	6	2exp	4	29	0.006221922047592883	0.8293105711442055	0.34819105222687274	0.0012340004255912145
	6	2exp	4	30	0.044427343203187274	0.7976079433537494	0.3481627258099638	0.001240968928108105
	6	2exp	4	31	0.2915112430656804	0.7752057490641687	0.3481890590937562	0.0012441496764791457
	6	2exp	4	32	1.0	0.8044150122354086	0.34829680019309167	0.0012514594637119255
	6	2exp	5	29	0.0008634127609637607	0.864728441283148	0.34828698892117527	0.0013314874667592611
	6	2exp	5	30	0.006189221423977388	0.8297687946874005	0.34826815718030285	0.0013391332285535948
	6	2exp	5	31	0.04058105068985561	0.8051541010137412	0.34829340458172686	0.0013438068086346787
	6	2exp	5	32	0.13696022829585444	0.8356367887016501	0.3483613951874538	0.0013618248414807726
	6	2exp	6	30	0.0014586501122485997	0.8170580918783802	0.34891046868926967	0.0013598578559795413
	6	2exp	6	31	0.009234217056371128	0.7949769224365988	0.34892205048614194	0.0013762526264300037
	6	2exp	6	32	0.030143856612936656	0.8299307746996877	0.34896699238209644	0.0013853376327297416
	6	2exp	7	31	0.0012497153807923488	0.8311122370928078	0.34892205048614194	0.0013762526264300037
	6	2exp	7	32	0.004079527372555623	0.8660147214257611	0.34896699238209644	0.0013853376327297416
#	ranges:	tmin	4-20	tmax	9-32	t0	4-6	models	2exp
#	errorcut:	True	cut	0.05
#	chicut:	True	cut	0.4 - 1.6
# AIC: Eavg = 0.34840724742389895 Eerr = 0.0012379727459587112

